Inhomogeneities in the $2$-Flavor Chiral Gross-Neveu Model

We investigate the finite-temperature and -density chiral Gross-Neveu model with an axial U$_A$(1) symmetry in $1+1$ dimensions on the lattice. In the limit where the number of flavors $N_\mathrm{f}$ tends to infinity the continuum model has been solved analytically and shows two phases: a symmetric high-temperature phase with a vanishing condensate and a low-temperature phase in which the complex condensate forms a chiral spiral which breaks translation invariance. In the lattice simulations we employ chiral SLAC fermions with exact axial symmetry. Similarly to $N_\mathrm{f}\to\infty$, we find for $8$ flavors, where quantum and thermal fluctuations are suppressed, two distinct regimes in the $(T,\mu)$ phase diagram, characterized by qualitatively different behavior of the two-point functions of the condensate fields. More surprisingly, at $N_\mathrm{f}=2$, where fluctuations are no longer suppressed, the model still behaves similarly to the $N_\mathrm{f}\to\infty$ model and we conclude that the chiral spiral leaves its footprints even on systems with a small number of flavors. For example, at low temperature the two-point functions are still dominated by chiral spirals with pitches proportional to the inverse chemical potential, although in contrast to large-$N_\mathrm{f}$ their amplitudes decrease with distance. We argue that these results should not be interpreted as the spontaneous breaking of a continuous symmetry, which is forbidden in two dimensions. Finally, using Dyson-Schwinger equations we calculate the decay of the U$_A$(1)-invariant fermion four-point function in search for a BKT phase at zero temperature.

==> anc/2d_histograms_delta.dat <==
-1.5 -1.4785714285714286 -1.457142857142857 -1.4357142857142857 -1.4142857142857144 -1.3928571428571428 -1.3714285714285714 -1.35 -1.3285714285714285 -1.3071428571428572 -1.2857142857142856 -1.2642857142857142 -1.2428571428571429 -1.2214285714285715 -1.2 -1.1785714285714286 -1.157142857142857 -1.1357142857142857 -1.1142857142857143 -1.092857142857143 -1.0714285714285714 -1.05 -1.0285714285714285 -1.0071428571428571 -0.9857142857142858 -0.9642857142857143 -0.9428571428571428 -0.9214285714285714 -0.9 -0.8785714285714286 -0.8571428571428571 -0.8357142857142857 -0.8142857142857143 -0.7928571428571428 -0.7714285714285715 -0.75 -0.7285714285714285 -0.7071428571428572 -0.6857142857142857 -0.6642857142857143 -0.6428571428571428 -0.6214285714285714 -0.6 -0.5785714285714285 -0.5571428571428572 -0.5357142857142857 -0.5142857142857142 -0.4928571428571429 -0.47142857142857153 -0.44999999999999996 -0.4285714285714286 -0.40714285714285703 -0.3857142857142857 -0.3642857142857143 -0.34285714285714275 -0.3214285714285714 -0.30000000000000004 -0.27857142857142847 -0.2571428571428571 -0.23571428571428577 -0.2142857142857142 -0.19285714285714284 -0.17142857142857149 -0.1499999999999999 -0.12857142857142856 -0.1071428571428572 -0.08571428571428563 -0.06428571428571428 -0.04285714285714293 -0.021428571428571352 0.0 0.021428571428571352 0.04285714285714293 0.06428571428571428 0.08571428571428563 0.1071428571428572 0.12857142857142856 0.1499999999999999 0.17142857142857149 0.19285714285714284 0.2142857142857144 0.23571428571428577 0.2571428571428571 0.2785714285714287 0.30000000000000004 0.3214285714285714 0.34285714285714297 0.3642857142857143 0.3857142857142857 0.40714285714285725 0.4285714285714286 0.44999999999999996 0.47142857142857153 0.4928571428571429 0.5142857142857142 0.5357142857142856 0.5571428571428569 0.5785714285714287 0.6000000000000001 0.6214285714285714 0.6428571428571428 0.6642857142857141 0.6857142857142859 0.7071428571428573 0.7285714285714286 0.75 0.7714285714285714 0.7928571428571427 0.8142857142857145 0.8357142857142859 0.8571428571428572 0.8785714285714286 0.8999999999999999 0.9214285714285713 0.9428571428571431 0.9642857142857144 0.9857142857142858 1.0071428571428571 1.0285714285714285 1.0499999999999998 1.0714285714285716 1.092857142857143 1.1142857142857143 1.1357142857142857 1.157142857142857 1.1785714285714284 1.2000000000000002 1.2214285714285715 1.2428571428571429 1.2642857142857142 1.2857142857142856 1.3071428571428574 1.3285714285714287 1.35 1.3714285714285714 1.3928571428571428 1.4142857142857141 1.435714285714286 1.4571428571428573 1.4785714285714286 1.5 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 3.0 0.0 3.0 1.0 1.0 3.0 0.0 1.0 2.0 1.0 0.0 2.0 3.0 2.0 0.0 2.0 2.0 2.0 4.0 0.0 0.0 1.0 2.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 3.0 2.0 1.0 0.0 1.0 1.0 2.0 1.0 2.0 2.0 2.0 4.0 5.0 3.0 7.0 3.0 0.0 4.0 3.0 3.0 2.0 3.0 0.0 2.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 3.0 4.0 4.0 2.0 7.0 2.0 6.0 1.0 3.0 3.0 2.0 6.0 7.0 3.0 6.0 7.0 6.0 4.0 5.0 6.0 3.0 0.0 2.0 3.0 2.0 2.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 2.0 2.0 3.0 4.0 4.0 3.0 2.0 2.0 10.0 6.0 3.0 9.0 12.0 8.0 2.0 9.0 3.0 3.0 4.0 9.0 9.0 8.0 7.0 3.0 4.0 5.0 5.0 6.0 7.0 2.0 3.0 0.0 2.0 3.0 2.0 2.0 3.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 2.0 2.0 2.0 2.0 0.0 1.0 3.0 2.0 5.0 4.0 2.0 3.0 2.0 3.0 4.0 9.0 9.0 12.0 9.0 8.0 8.0 9.0 12.0 13.0 10.0 9.0 6.0 10.0 9.0 7.0 11.0 5.0 6.0 4.0 6.0 4.0 5.0 4.0 2.0 2.0 0.0 2.0 0.0 3.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 4.0 3.0 2.0 4.0 6.0 7.0 3.0 5.0 9.0 5.0 10.0 6.0 3.0 9.0 8.0 14.0 9.0 11.0 11.0 10.0 9.0 12.0 7.0 8.0 12.0 14.0 13.0 9.0 5.0 7.0 7.0 13.0 10.0 10.0 8.0 11.0 11.0 5.0 5.0 0.0 1.0 6.0 1.0 5.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 2.0 1.0 2.0 1.0 7.0 2.0 6.0 4.0 3.0 7.0 15.0 6.0 5.0 9.0 10.0 10.0 5.0 12.0 3.0 14.0 11.0 9.0 8.0 20.0 10.0 7.0 12.0 18.0 11.0 16.0 14.0 12.0 17.0 14.0 10.0 9.0 15.0 11.0 11.0 6.0 7.0 3.0 9.0 7.0 3.0 6.0 2.0 2.0 6.0 4.0 0.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 4.0 5.0 1.0 2.0 3.0 6.0 6.0 4.0 10.0 6.0 15.0 11.0 11.0 11.0 11.0 10.0 17.0 13.0 11.0 12.0 12.0 12.0 13.0 11.0 21.0 14.0 7.0 21.0 12.0 13.0 11.0 22.0 19.0 18.0 19.0 13.0 18.0 9.0 12.0 3.0 10.0 6.0 5.0 13.0 5.0 11.0 4.0 6.0 6.0 1.0 1.0 3.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 1.0 6.0 5.0 6.0 9.0 8.0 8.0 6.0 6.0 13.0 9.0 9.0 8.0 14.0 4.0 13.0 8.0 15.0 10.0 12.0 9.0 12.0 14.0 19.0 14.0 6.0 13.0 15.0 11.0 15.0 12.0 20.0 11.0 15.0 16.0 19.0 19.0 11.0 15.0 13.0 17.0 7.0 9.0 9.0 5.0 6.0 5.0 4.0 2.0 6.0 2.0 3.0 2.0 2.0 3.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 4.0 4.0 6.0 7.0 6.0 8.0 6.0 4.0 10.0 10.0 8.0 9.0 10.0 10.0 13.0 17.0 12.0 9.0 11.0 11.0 15.0 8.0 19.0 15.0 9.0 9.0 13.0 17.0 12.0 15.0 10.0 14.0 12.0 23.0 18.0 17.0 16.0 11.0 12.0 18.0 13.0 9.0 8.0 16.0 5.0 12.0 11.0 12.0 6.0 9.0 5.0 4.0 5.0 5.0 4.0 8.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 2.0 2.0 5.0 4.0 3.0 5.0 4.0 4.0 7.0 7.0 8.0 9.0 9.0 11.0 15.0 12.0 8.0 17.0 14.0 22.0 10.0 13.0 13.0 10.0 7.0 16.0 11.0 13.0 10.0 8.0 13.0 19.0 16.0 14.0 8.0 11.0 16.0 11.0 11.0 14.0 17.0 14.0 20.0 14.0 16.0 16.0 15.0 13.0 14.0 13.0 12.0 11.0 10.0 12.0 15.0 9.0 5.0 7.0 7.0 3.0 3.0 2.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 2.0 2.0 4.0 5.0 5.0 7.0 6.0 13.0 4.0 10.0 6.0 10.0 10.0 7.0 10.0 11.0 15.0 18.0 12.0 12.0 10.0 9.0 7.0 16.0 17.0 9.0 17.0 10.0 13.0 14.0 8.0 10.0 14.0 10.0 18.0 13.0 14.0 16.0 14.0 10.0 19.0 14.0 18.0 14.0 19.0 17.0 12.0 10.0 15.0 17.0 22.0 16.0 12.0 10.0 13.0 13.0 8.0 9.0 3.0 5.0 4.0 3.0 2.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 3.0 1.0 3.0 2.0 5.0 8.0 8.0 9.0 11.0 14.0 7.0 8.0 8.0 13.0 12.0 13.0 15.0 15.0 9.0 15.0 18.0 16.0 6.0 10.0 12.0 11.0 11.0 11.0 9.0 17.0 10.0 6.0 8.0 14.0 8.0 6.0 12.0 13.0 9.0 19.0 17.0 12.0 8.0 14.0 14.0 15.0 13.0 18.0 20.0 27.0 19.0 16.0 16.0 8.0 22.0 14.0 16.0 7.0 8.0 4.0 7.0 10.0 1.0 4.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 4.0 1.0 4.0 7.0 9.0 6.0 6.0 9.0 15.0 14.0 11.0 10.0 11.0 10.0 14.0 15.0 7.0 12.0 10.0 5.0 9.0 6.0 11.0 13.0 16.0 12.0 20.0 9.0 5.0 12.0 7.0 7.0 8.0 8.0 12.0 8.0 16.0 8.0 14.0 10.0 11.0 12.0 8.0 10.0 12.0 15.0 11.0 14.0 19.0 12.0 8.0 24.0 16.0 11.0 17.0 20.0 17.0 11.0 14.0 11.0 7.0 5.0 2.0 3.0 4.0 2.0 2.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 0.0 1.0 5.0 6.0 8.0 8.0 13.0 7.0 9.0 14.0 11.0 11.0 13.0 13.0 11.0 5.0 11.0 6.0 15.0 12.0 6.0 10.0 25.0 10.0 14.0 8.0 13.0 15.0 8.0 11.0 12.0 10.0 9.0 7.0 9.0 6.0 6.0 12.0 8.0 7.0 4.0 11.0 9.0 8.0 11.0 12.0 12.0 20.0 21.0 11.0 12.0 20.0 13.0 17.0 15.0 19.0 15.0 18.0 11.0 16.0 11.0 13.0 13.0 10.0 6.0 9.0 4.0 3.0 4.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 3.0 3.0 2.0 5.0 5.0 4.0 7.0 8.0 11.0 11.0 11.0 4.0 11.0 5.0 12.0 14.0 12.0 8.0 11.0 15.0 14.0 14.0 6.0 10.0 11.0 9.0 10.0 9.0 4.0 6.0 5.0 9.0 2.0 11.0 2.0 7.0 6.0 8.0 4.0 5.0 7.0 7.0 10.0 5.0 5.0 10.0 13.0 10.0 7.0 18.0 8.0 15.0 13.0 21.0 20.0 13.0 18.0 14.0 27.0 25.0 19.0 22.0 14.0 18.0 15.0 16.0 9.0 7.0 4.0 8.0 5.0 4.0 0.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 1.0 1.0 3.0 5.0 2.0 6.0 0.0 16.0 13.0 11.0 10.0 8.0 14.0 9.0 14.0 12.0 10.0 13.0 6.0 15.0 10.0 5.0 12.0 6.0 5.0 9.0 5.0 9.0 3.0 6.0 2.0 6.0 5.0 3.0 3.0 2.0 6.0 7.0 5.0 5.0 5.0 6.0 5.0 6.0 11.0 11.0 7.0 10.0 8.0 6.0 10.0 16.0 4.0 6.0 12.0 17.0 18.0 11.0 15.0 9.0 12.0 12.0 15.0 8.0 14.0 12.0 7.0 10.0 7.0 6.0 3.0 5.0 5.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 2.0 6.0 6.0 5.0 9.0 12.0 7.0 16.0 20.0 12.0 10.0 22.0 12.0 16.0 8.0 11.0 12.0 12.0 11.0 10.0 5.0 9.0 12.0 5.0 3.0 5.0 8.0 6.0 4.0 1.0 4.0 3.0 5.0 4.0 2.0 8.0 4.0 6.0 1.0 5.0 7.0 9.0 8.0 8.0 6.0 9.0 9.0 10.0 7.0 8.0 2.0 11.0 9.0 13.0 14.0 10.0 11.0 17.0 10.0 19.0 14.0 9.0 15.0 11.0 13.0 11.0 10.0 15.0 3.0 6.0 8.0 8.0 3.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 4.0 5.0 12.0 8.0 7.0 9.0 14.0 17.0 18.0 15.0 10.0 12.0 9.0 9.0 10.0 10.0 10.0 9.0 6.0 8.0 11.0 6.0 9.0 7.0 3.0 5.0 4.0 4.0 4.0 4.0 6.0 5.0 3.0 1.0 2.0 4.0 6.0 3.0 5.0 0.0 8.0 4.0 3.0 2.0 4.0 7.0 9.0 7.0 5.0 6.0 9.0 14.0 8.0 12.0 8.0 12.0 5.0 11.0 11.0 12.0 12.0 11.0 18.0 22.0 18.0 17.0 16.0 5.0 14.0 7.0 3.0 6.0 4.0 6.0 4.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 2.0 7.0 3.0 4.0 5.0 5.0 14.0 11.0 13.0 11.0 13.0 18.0 17.0 16.0 14.0 7.0 9.0 11.0 10.0 11.0 6.0 9.0 7.0 5.0 11.0 11.0 8.0 4.0 8.0 5.0 4.0 0.0 3.0 2.0 0.0 2.0 2.0 4.0 0.0 3.0 6.0 2.0 0.0 5.0 3.0 3.0 5.0 0.0 7.0 3.0 3.0 1.0 6.0 5.0 9.0 8.0 6.0 12.0 6.0 13.0 13.0 11.0 10.0 16.0 10.0 9.0 15.0 14.0 18.0 20.0 18.0 16.0 10.0 8.0 7.0 9.0 3.0 4.0 5.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 3.0 3.0 6.0 6.0 11.0 8.0 14.0 7.0 11.0 9.0 16.0 24.0 9.0 15.0 10.0 10.0 6.0 6.0 14.0 7.0 11.0 7.0 5.0 6.0 4.0 5.0 1.0 3.0 4.0 4.0 2.0 4.0 1.0 3.0 1.0 2.0 1.0 2.0 2.0 2.0 3.0 1.0 2.0 0.0 1.0 1.0 1.0 3.0 1.0 1.0 4.0 6.0 6.0 6.0 6.0 9.0 9.0 8.0 5.0 10.0 13.0 10.0 9.0 16.0 15.0 14.0 17.0 14.0 11.0 10.0 6.0 10.0 5.0 7.0 6.0 4.0 3.0 5.0 3.0 0.0 2.0 4.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 4.0 1.0 3.0 1.0 6.0 7.0 8.0 8.0 9.0 10.0 7.0 17.0 12.0 13.0 13.0 9.0 12.0 13.0 9.0 11.0 11.0 4.0 5.0 11.0 5.0 2.0 5.0 2.0 2.0 6.0 1.0 5.0 3.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 3.0 2.0 1.0 0.0 0.0 2.0 2.0 2.0 2.0 2.0 3.0 3.0 3.0 4.0 7.0 5.0 4.0 9.0 8.0 3.0 7.0 6.0 6.0 8.0 14.0 12.0 22.0 17.0 9.0 16.0 17.0 10.0 14.0 15.0 16.0 16.0 8.0 5.0 6.0 4.0 5.0 3.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 3.0 3.0 8.0 8.0 14.0 12.0 11.0 13.0 17.0 20.0 17.0 15.0 9.0 11.0 17.0 5.0 12.0 6.0 3.0 5.0 6.0 7.0 12.0 4.0 2.0 5.0 6.0 2.0 4.0 2.0 1.0 1.0 2.0 0.0 2.0 3.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 4.0 1.0 1.0 2.0 4.0 3.0 1.0 6.0 5.0 5.0 10.0 1.0 6.0 2.0 3.0 9.0 11.0 7.0 11.0 12.0 11.0 14.0 14.0 14.0 10.0 13.0 19.0 16.0 19.0 19.0 8.0 9.0 9.0 7.0 7.0 3.0 2.0 3.0 1.0 4.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 3.0 7.0 8.0 9.0 7.0 14.0 11.0 8.0 11.0 13.0 15.0 12.0 12.0 9.0 12.0 9.0 9.0 8.0 3.0 11.0 5.0 4.0 5.0 4.0 1.0 0.0 2.0 0.0 0.0 0.0 2.0 3.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 1.0 0.0 0.0 1.0 2.0 1.0 2.0 2.0 2.0 0.0 3.0 4.0 3.0 5.0 3.0 5.0 5.0 5.0 8.0 7.0 9.0 7.0 6.0 9.0 19.0 15.0 7.0 8.0 11.0 18.0 13.0 11.0 10.0 13.0 9.0 9.0 5.0 4.0 3.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 5.0 6.0 10.0 6.0 4.0 10.0 17.0 8.0 10.0 13.0 12.0 11.0 14.0 14.0 14.0 1.0 8.0 3.0 8.0 5.0 4.0 4.0 9.0 2.0 2.0 0.0 2.0 2.0 2.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 2.0 2.0 1.0 2.0 1.0 2.0 1.0 4.0 3.0 4.0 6.0 6.0 7.0 5.0 7.0 10.0 11.0 18.0 11.0 16.0 11.0 21.0 12.0 14.0 16.0 16.0 13.0 8.0 14.0 2.0 5.0 6.0 4.0 4.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 3.0 3.0 3.0 7.0 9.0 8.0 14.0 10.0 16.0 10.0 13.0 11.0 13.0 5.0 14.0 8.0 8.0 8.0 9.0 6.0 8.0 5.0 9.0 5.0 5.0 5.0 1.0 3.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 4.0 4.0 1.0 1.0 0.0 0.0 4.0 0.0 1.0 5.0 2.0 7.0 5.0 6.0 6.0 3.0 8.0 10.0 12.0 6.0 15.0 8.0 14.0 22.0 12.0 13.0 14.0 15.0 13.0 17.0 4.0 11.0 9.0 2.0 1.0 4.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 6.0 4.0 4.0 1.0 9.0 10.0 9.0 14.0 11.0 14.0 7.0 11.0 7.0 16.0 10.0 10.0 11.0 11.0 5.0 8.0 6.0 4.0 2.0 6.0 3.0 3.0 2.0 1.0 2.0 1.0 0.0 2.0 1.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 4.0 1.0 1.0 6.0 2.0 2.0 4.0 4.0 4.0 8.0 6.0 7.0 14.0 19.0 15.0 8.0 19.0 7.0 13.0 20.0 18.0 14.0 14.0 19.0 8.0 5.0 4.0 3.0 4.0 2.0 3.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 2.0 1.0 1.0 3.0 5.0 7.0 8.0 9.0 9.0 10.0 12.0 19.0 10.0 16.0 22.0 16.0 12.0 11.0 11.0 10.0 10.0 7.0 2.0 6.0 5.0 5.0 4.0 4.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 2.0 2.0 0.0 1.0 1.0 3.0 2.0 2.0 1.0 8.0 5.0 6.0 8.0 9.0 9.0 5.0 20.0 15.0 17.0 9.0 12.0 14.0 10.0 16.0 10.0 12.0 8.0 9.0 5.0 4.0 5.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 6.0 11.0 6.0 4.0 5.0 10.0 12.0 25.0 6.0 17.0 15.0 12.0 10.0 7.0 5.0 11.0 9.0 4.0 6.0 4.0 5.0 3.0 3.0 3.0 2.0 3.0 3.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 1.0 2.0 3.0 3.0 1.0 3.0 7.0 2.0 9.0 8.0 8.0 8.0 8.0 19.0 13.0 9.0 13.0 12.0 11.0 14.0 15.0 22.0 12.0 15.0 11.0 4.0 3.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 2.0 6.0 4.0 13.0 12.0 7.0 14.0 14.0 12.0 18.0 11.0 15.0 5.0 18.0 15.0 10.0 3.0 7.0 6.0 4.0 4.0 0.0 2.0 1.0 6.0 1.0 2.0 0.0 1.0 4.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 5.0 1.0 1.0 5.0 2.0 8.0 4.0 7.0 8.0 10.0 9.0 13.0 16.0 16.0 15.0 19.0 17.0 15.0 13.0 14.0 9.0 10.0 9.0 4.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 10.0 2.0 5.0 7.0 9.0 14.0 12.0 22.0 23.0 15.0 12.0 18.0 10.0 4.0 9.0 9.0 7.0 6.0 3.0 4.0 2.0 6.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 2.0 5.0 2.0 5.0 2.0 8.0 6.0 9.0 7.0 7.0 11.0 11.0 14.0 12.0 12.0 21.0 13.0 14.0 16.0 12.0 11.0 13.0 5.0 5.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 4.0 6.0 9.0 8.0 9.0 9.0 12.0 11.0 14.0 15.0 16.0 16.0 9.0 10.0 12.0 9.0 5.0 5.0 5.0 5.0 2.0 5.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 2.0 1.0 1.0 1.0 2.0 4.0 3.0 5.0 8.0 6.0 3.0 10.0 13.0 14.0 18.0 13.0 11.0 15.0 12.0 18.0 18.0 10.0 9.0 6.0 6.0 4.0 6.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 3.0 3.0 3.0 6.0 13.0 12.0 13.0 13.0 17.0 9.0 16.0 11.0 16.0 7.0 12.0 4.0 9.0 6.0 4.0 8.0 5.0 7.0 3.0 0.0 2.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 4.0 3.0 5.0 4.0 3.0 11.0 14.0 9.0 14.0 9.0 11.0 10.0 14.0 15.0 15.0 19.0 11.0 15.0 9.0 6.0 4.0 5.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 5.0 6.0 10.0 13.0 8.0 18.0 8.0 15.0 17.0 11.0 7.0 6.0 11.0 10.0 3.0 5.0 4.0 5.0 1.0 3.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 1.0 6.0 2.0 2.0 3.0 1.0 6.0 9.0 6.0 6.0 7.0 14.0 12.0 15.0 19.0 19.0 12.0 12.0 16.0 12.0 6.0 4.0 8.0 3.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 3.0 4.0 3.0 10.0 10.0 18.0 16.0 20.0 14.0 7.0 23.0 13.0 8.0 6.0 14.0 9.0 4.0 4.0 2.0 2.0 2.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 7.0 3.0 1.0 0.0 4.0 3.0 6.0 7.0 7.0 11.0 10.0 13.0 20.0 11.0 14.0 13.0 19.0 18.0 13.0 13.0 8.0 6.0 4.0 5.0 3.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 11.0 4.0 9.0 17.0 12.0 14.0 17.0 12.0 14.0 10.0 10.0 10.0 13.0 8.0 8.0 3.0 4.0 1.0 0.0 2.0 1.0 1.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 3.0 2.0 0.0 3.0 2.0 6.0 5.0 4.0 7.0 11.0 6.0 11.0 14.0 17.0 11.0 16.0 15.0 14.0 11.0 10.0 15.0 8.0 7.0 4.0 4.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 3.0 4.0 13.0 14.0 8.0 20.0 11.0 16.0 14.0 18.0 13.0 14.0 12.0 7.0 2.0 4.0 8.0 2.0 2.0 3.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 3.0 1.0 4.0 5.0 7.0 7.0 7.0 9.0 11.0 19.0 12.0 20.0 10.0 18.0 20.0 9.0 9.0 8.0 4.0 0.0 5.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 2.0 5.0 4.0 8.0 9.0 13.0 13.0 10.0 10.0 8.0 14.0 18.0 17.0 11.0 13.0 8.0 7.0 8.0 4.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 2.0 3.0 0.0 2.0 3.0 0.0 4.0 7.0 16.0 8.0 9.0 13.0 18.0 15.0 20.0 16.0 17.0 8.0 16.0 8.0 9.0 11.0 5.0 2.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 7.0 5.0 7.0 10.0 13.0 10.0 16.0 10.0 17.0 15.0 9.0 6.0 15.0 6.0 5.0 11.0 0.0 3.0 6.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 5.0 3.0 2.0 4.0 10.0 3.0 5.0 6.0 13.0 17.0 13.0 22.0 12.0 15.0 14.0 16.0 11.0 4.0 6.0 6.0 3.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 5.0 4.0 5.0 6.0 9.0 17.0 9.0 12.0 12.0 17.0 9.0 15.0 12.0 16.0 7.0 2.0 5.0 1.0 3.0 3.0 3.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 3.0 1.0 2.0 6.0 7.0 9.0 7.0 8.0 12.0 13.0 13.0 20.0 15.0 15.0 12.0 7.0 15.0 6.0 3.0 2.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 3.0 3.0 7.0 11.0 11.0 15.0 15.0 17.0 12.0 16.0 13.0 15.0 10.0 10.0 5.0 8.0 5.0 1.0 7.0 2.0 1.0 0.0 3.0 2.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 1.0 0.0 2.0 8.0 5.0 8.0 6.0 4.0 12.0 6.0 6.0 12.0 13.0 20.0 14.0 15.0 5.0 15.0 11.0 10.0 5.0 3.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 4.0 7.0 10.0 10.0 10.0 7.0 8.0 12.0 27.0 13.0 15.0 14.0 9.0 6.0 4.0 6.0 4.0 5.0 1.0 0.0 5.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 3.0 2.0 3.0 1.0 5.0 6.0 4.0 9.0 8.0 14.0 13.0 17.0 7.0 6.0 18.0 21.0 10.0 14.0 3.0 4.0 5.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 4.0 1.0 5.0 3.0 5.0 7.0 9.0 9.0 22.0 19.0 21.0 11.0 9.0 13.0 10.0 8.0 11.0 9.0 5.0 2.0 1.0 1.0 0.0 0.0 1.0 4.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 3.0 4.0 2.0 4.0 3.0 5.0 13.0 6.0 16.0 9.0 13.0 17.0 15.0 12.0 10.0 15.0 13.0 6.0 3.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 2.0 4.0 6.0 10.0 13.0 17.0 17.0 17.0 19.0 12.0 14.0 8.0 15.0 5.0 6.0 4.0 2.0 2.0 3.0 2.0 3.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 3.0 0.0 2.0 3.0 7.0 6.0 5.0 13.0 16.0 9.0 10.0 9.0 17.0 11.0 12.0 12.0 13.0 6.0 8.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 2.0 3.0 5.0 6.0 10.0 9.0 14.0 13.0 15.0 16.0 16.0 10.0 9.0 9.0 8.0 5.0 3.0 6.0 0.0 3.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 3.0 4.0 2.0 3.0 5.0 5.0 4.0 8.0 7.0 13.0 10.0 19.0 14.0 20.0 17.0 16.0 12.0 6.0 6.0 5.0 6.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 3.0 3.0 2.0 8.0 15.0 8.0 15.0 20.0 12.0 10.0 17.0 15.0 7.0 10.0 11.0 5.0 3.0 1.0 7.0 5.0 0.0 2.0 1.0 4.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 3.0 4.0 1.0 0.0 4.0 8.0 12.0 12.0 3.0 5.0 12.0 9.0 15.0 11.0 14.0 10.0 12.0 8.0 1.0 3.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 7.0 7.0 9.0 13.0 5.0 14.0 12.0 15.0 14.0 10.0 14.0 13.0 11.0 9.0 7.0 0.0 2.0 5.0 1.0 3.0 4.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 1.0 0.0 1.0 0.0 2.0 4.0 2.0 4.0 8.0 2.0 12.0 11.0 9.0 5.0 11.0 11.0 10.0 6.0 10.0 8.0 6.0 4.0 3.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 7.0 13.0 13.0 11.0 11.0 12.0 14.0 10.0 22.0 8.0 4.0 13.0 4.0 10.0 7.0 0.0 1.0 3.0 1.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 3.0 0.0 1.0 1.0 3.0 3.0 4.0 2.0 8.0 6.0 9.0 13.0 14.0 9.0 11.0 8.0 12.0 14.0 8.0 9.0 4.0 3.0 2.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 4.0 6.0 7.0 8.0 9.0 12.0 12.0 11.0 19.0 16.0 9.0 9.0 9.0 10.0 12.0 4.0 2.0 8.0 1.0 6.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 2.0 3.0 6.0 9.0 7.0 9.0 9.0 17.0 10.0 11.0 17.0 18.0 20.0 13.0 4.0 5.0 3.0 3.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 6.0 7.0 4.0 4.0 10.0 13.0 14.0 16.0 11.0 9.0 8.0 12.0 8.0 9.0 4.0 8.0 7.0 4.0 2.0 5.0 1.0 3.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 4.0 2.0 2.0 2.0 4.0 4.0 5.0 8.0 10.0 7.0 11.0 17.0 13.0 14.0 16.0 15.0 10.0 12.0 9.0 6.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 1.0 1.0 5.0 4.0 6.0 4.0 14.0 11.0 11.0 10.0 16.0 20.0 15.0 15.0 9.0 7.0 8.0 3.0 6.0 2.0 4.0 4.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 3.0 1.0 3.0 4.0 5.0 3.0 7.0 6.0 3.0 14.0 18.0 10.0 13.0 8.0 15.0 10.0 11.0 10.0 8.0 5.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 3.0 7.0 5.0 4.0 10.0 8.0 19.0 20.0 15.0 15.0 13.0 14.0 17.0 9.0 7.0 8.0 1.0 3.0 3.0 4.0 4.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 4.0 0.0 5.0 5.0 5.0 3.0 6.0 10.0 7.0 13.0 11.0 12.0 18.0 15.0 11.0 10.0 8.0 11.0 11.0 8.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 10.0 6.0 12.0 7.0 11.0 20.0 18.0 15.0 11.0 15.0 11.0 13.0 6.0 11.0 5.0 3.0 2.0 2.0 3.0 1.0 1.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 2.0 3.0 3.0 2.0 3.0 4.0 4.0 7.0 7.0 8.0 14.0 8.0 10.0 15.0 14.0 9.0 12.0 9.0 5.0 2.0 4.0 0.0 4.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 4.0 1.0 5.0 7.0 10.0 17.0 15.0 20.0 15.0 23.0 14.0 17.0 13.0 8.0 7.0 5.0 4.0 6.0 5.0 5.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 1.0 2.0 2.0 6.0 6.0 5.0 5.0 8.0 9.0 10.0 13.0 10.0 4.0 13.0 6.0 10.0 8.0 8.0 6.0 6.0 6.0 1.0 1.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 3.0 7.0 10.0 13.0 18.0 15.0 12.0 7.0 13.0 11.0 16.0 8.0 13.0 3.0 10.0 8.0 3.0 3.0 2.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 1.0 5.0 3.0 3.0 9.0 6.0 8.0 9.0 11.0 14.0 7.0 11.0 10.0 7.0 10.0 3.0 10.0 2.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 6.0 6.0 5.0 12.0 7.0 16.0 15.0 15.0 9.0 9.0 5.0 9.0 6.0 4.0 4.0 3.0 2.0 5.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 3.0 2.0 4.0 4.0 4.0 9.0 5.0 10.0 11.0 12.0 7.0 10.0 7.0 13.0 10.0 11.0 5.0 8.0 2.0 4.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 3.0 5.0 8.0 4.0 18.0 11.0 7.0 15.0 13.0 17.0 13.0 7.0 11.0 8.0 6.0 6.0 4.0 4.0 1.0 2.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 1.0 3.0 0.0 2.0 5.0 4.0 4.0 8.0 6.0 10.0 9.0 12.0 14.0 15.0 15.0 12.0 8.0 10.0 6.0 3.0 1.0 5.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 4.0 3.0 8.0 6.0 12.0 9.0 14.0 18.0 8.0 14.0 14.0 12.0 6.0 7.0 5.0 3.0 4.0 3.0 3.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 1.0 1.0 1.0 3.0 2.0 4.0 2.0 5.0 6.0 8.0 13.0 12.0 13.0 17.0 9.0 9.0 10.0 13.0 6.0 8.0 7.0 1.0 5.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 1.0 2.0 4.0 12.0 9.0 7.0 12.0 12.0 23.0 14.0 12.0 10.0 10.0 7.0 7.0 7.0 1.0 0.0 2.0 2.0 2.0 2.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 4.0 0.0 5.0 6.0 4.0 6.0 5.0 11.0 15.0 6.0 15.0 13.0 10.0 9.0 8.0 2.0 2.0 2.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 3.0 8.0 7.0 10.0 16.0 6.0 12.0 11.0 11.0 13.0 11.0 7.0 10.0 5.0 6.0 5.0 1.0 0.0 0.0 1.0 3.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 4.0 2.0 3.0 1.0 3.0 8.0 12.0 7.0 7.0 8.0 11.0 14.0 11.0 10.0 9.0 9.0 10.0 5.0 6.0 4.0 6.0 2.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 4.0 4.0 10.0 6.0 11.0 10.0 8.0 8.0 11.0 18.0 15.0 8.0 11.0 9.0 2.0 5.0 2.0 4.0 3.0 0.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 2.0 2.0 2.0 1.0 3.0 3.0 4.0 6.0 17.0 11.0 14.0 11.0 14.0 10.0 11.0 9.0 8.0 7.0 10.0 4.0 2.0 2.0 1.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 4.0 4.0 6.0 12.0 6.0 6.0 12.0 8.0 18.0 7.0 10.0 8.0 10.0 10.0 8.0 6.0 5.0 4.0 5.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 2.0 1.0 3.0 4.0 3.0 2.0 4.0 5.0 13.0 6.0 13.0 6.0 18.0 8.0 11.0 10.0 5.0 6.0 7.0 3.0 3.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 2.0 7.0 5.0 8.0 11.0 13.0 13.0 11.0 13.0 8.0 9.0 5.0 7.0 5.0 8.0 5.0 3.0 0.0 4.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 0.0 1.0 4.0 1.0 3.0 12.0 7.0 8.0 3.0 10.0 5.0 18.0 15.0 13.0 9.0 8.0 14.0 7.0 7.0 6.0 6.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 2.0 4.0 10.0 6.0 11.0 6.0 11.0 13.0 9.0 3.0 4.0 9.0 15.0 6.0 5.0 4.0 2.0 2.0 1.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 2.0 2.0 3.0 4.0 8.0 3.0 11.0 10.0 7.0 9.0 9.0 11.0 12.0 15.0 10.0 3.0 7.0 3.0 4.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 2.0 2.0 1.0 11.0 5.0 9.0 14.0 5.0 14.0 10.0 13.0 9.0 10.0 10.0 10.0 3.0 3.0 4.0 2.0 3.0 1.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 5.0 5.0 3.0 1.0 4.0 6.0 8.0 12.0 13.0 13.0 9.0 17.0 11.0 9.0 8.0 10.0 8.0 7.0 6.0 4.0 2.0 2.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 2.0 6.0 2.0 13.0 4.0 10.0 11.0 5.0 13.0 12.0 9.0 10.0 11.0 4.0 5.0 10.0 3.0 2.0 7.0 1.0 0.0 4.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 3.0 3.0 4.0 3.0 6.0 6.0 4.0 6.0 5.0 3.0 5.0 11.0 8.0 18.0 8.0 8.0 7.0 6.0 6.0 4.0 4.0 5.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 5.0 8.0 10.0 5.0 15.0 10.0 10.0 15.0 7.0 11.0 6.0 9.0 10.0 2.0 4.0 3.0 4.0 1.0 8.0 3.0 2.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 3.0 3.0 1.0 7.0 7.0 6.0 0.0 2.0 7.0 9.0 15.0 15.0 14.0 13.0 11.0 11.0 13.0 9.0 10.0 5.0 1.0 2.0 4.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 5.0 6.0 5.0 5.0 8.0 6.0 11.0 8.0 8.0 13.0 10.0 7.0 7.0 7.0 7.0 6.0 3.0 5.0 4.0 0.0 0.0 4.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 2.0 5.0 2.0 6.0 6.0 3.0 6.0 7.0 12.0 10.0 13.0 10.0 16.0 9.0 8.0 7.0 8.0 6.0 5.0 5.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 3.0 3.0 4.0 7.0 11.0 12.0 13.0 11.0 13.0 14.0 10.0 13.0 6.0 9.0 3.0 8.0 5.0 8.0 2.0 3.0 4.0 1.0 3.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 3.0 0.0 2.0 0.0 0.0 1.0 2.0 2.0 4.0 2.0 1.0 5.0 5.0 3.0 7.0 5.0 12.0 15.0 13.0 8.0 10.0 9.0 17.0 7.0 11.0 9.0 8.0 4.0 2.0 3.0 1.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 2.0 1.0 3.0 2.0 2.0 8.0 8.0 13.0 8.0 14.0 11.0 13.0 10.0 10.0 4.0 11.0 3.0 6.0 8.0 7.0 3.0 4.0 3.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 4.0 2.0 2.0 3.0 3.0 4.0 4.0 3.0 8.0 4.0 8.0 11.0 12.0 12.0 15.0 16.0 13.0 12.0 3.0 12.0 4.0 3.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 2.0 3.0 7.0 9.0 4.0 3.0 10.0 8.0 6.0 9.0 7.0 9.0 6.0 8.0 5.0 8.0 5.0 4.0 2.0 1.0 1.0 1.0 4.0 1.0 1.0 1.0 2.0 2.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 3.0 6.0 2.0 5.0 5.0 6.0 8.0 8.0 8.0 12.0 7.0 19.0 7.0 17.0 7.0 18.0 9.0 9.0 7.0 8.0 8.0 4.0 5.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 2.0 8.0 9.0 9.0 12.0 8.0 8.0 9.0 11.0 7.0 14.0 14.0 8.0 10.0 4.0 8.0 5.0 1.0 5.0 1.0 2.0 1.0 0.0 4.0 1.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 8.0 2.0 8.0 3.0 4.0 7.0 9.0 12.0 8.0 6.0 8.0 13.0 8.0 11.0 11.0 10.0 9.0 8.0 11.0 7.0 3.0 4.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 3.0 4.0 2.0 8.0 11.0 9.0 8.0 10.0 11.0 7.0 8.0 5.0 8.0 7.0 6.0 7.0 4.0 6.0 6.0 6.0 5.0 3.0 5.0 2.0 4.0 5.0 1.0 4.0 2.0 0.0 1.0 3.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 5.0 3.0 2.0 1.0 1.0 2.0 7.0 3.0 7.0 5.0 2.0 8.0 9.0 11.0 5.0 7.0 15.0 11.0 12.0 9.0 8.0 6.0 9.0 5.0 5.0 7.0 4.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 4.0 1.0 3.0 10.0 15.0 9.0 5.0 6.0 16.0 12.0 10.0 10.0 5.0 10.0 6.0 4.0 10.0 8.0 1.0 6.0 4.0 3.0 3.0 1.0 2.0 2.0 2.0 1.0 1.0 2.0 0.0 1.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 2.0 2.0 0.0 7.0 5.0 8.0 5.0 12.0 7.0 7.0 8.0 14.0 8.0 13.0 17.0 15.0 10.0 13.0 13.0 13.0 4.0 4.0 4.0 2.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 2.0 4.0 2.0 5.0 4.0 6.0 7.0 7.0 7.0 11.0 14.0 11.0 10.0 5.0 9.0 9.0 8.0 8.0 9.0 6.0 5.0 6.0 4.0 1.0 4.0 2.0 2.0 0.0 4.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 5.0 2.0 2.0 3.0 4.0 4.0 5.0 4.0 9.0 8.0 6.0 14.0 17.0 6.0 12.0 9.0 12.0 9.0 7.0 9.0 11.0 8.0 4.0 4.0 3.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 5.0 2.0 7.0 12.0 8.0 7.0 6.0 10.0 14.0 9.0 14.0 13.0 12.0 11.0 12.0 10.0 8.0 4.0 5.0 6.0 8.0 6.0 3.0 3.0 4.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 4.0 4.0 4.0 4.0 1.0 3.0 6.0 2.0 11.0 11.0 10.0 9.0 9.0 11.0 12.0 14.0 6.0 12.0 11.0 11.0 6.0 10.0 2.0 8.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 3.0 0.0 6.0 5.0 7.0 13.0 10.0 14.0 12.0 7.0 6.0 10.0 11.0 11.0 12.0 13.0 9.0 12.0 7.0 9.0 10.0 4.0 7.0 1.0 3.0 2.0 1.0 1.0 4.0 1.0 3.0 1.0 0.0 2.0 0.0 0.0 3.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 1.0 0.0 1.0 2.0 2.0 3.0 5.0 5.0 6.0 7.0 7.0 5.0 8.0 9.0 12.0 12.0 11.0 12.0 5.0 13.0 12.0 10.0 5.0 2.0 6.0 0.0 2.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 5.0 2.0 4.0 2.0 4.0 10.0 14.0 13.0 6.0 11.0 11.0 15.0 9.0 5.0 15.0 10.0 6.0 10.0 7.0 9.0 7.0 8.0 4.0 2.0 2.0 3.0 3.0 4.0 0.0 5.0 1.0 3.0 2.0 1.0 1.0 0.0 0.0 0.0 3.0 1.0 1.0 1.0 3.0 1.0 0.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 4.0 3.0 1.0 2.0 6.0 3.0 3.0 6.0 5.0 8.0 8.0 8.0 8.0 6.0 13.0 10.0 12.0 9.0 10.0 10.0 6.0 9.0 5.0 5.0 4.0 2.0 1.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 4.0 3.0 4.0 9.0 5.0 6.0 10.0 15.0 18.0 7.0 14.0 20.0 17.0 7.0 15.0 12.0 12.0 14.0 10.0 8.0 13.0 7.0 4.0 6.0 5.0 2.0 5.0 3.0 5.0 3.0 3.0 5.0 2.0 2.0 1.0 1.0 1.0 1.0 0.0 6.0 1.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 3.0 1.0 0.0 0.0 0.0 2.0 3.0 1.0 1.0 2.0 3.0 6.0 8.0 9.0 3.0 4.0 10.0 12.0 9.0 10.0 12.0 12.0 10.0 10.0 11.0 5.0 7.0 7.0 7.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 2.0 0.0 4.0 3.0 1.0 9.0 7.0 13.0 8.0 11.0 8.0 9.0 11.0 15.0 10.0 12.0 13.0 17.0 4.0 9.0 5.0 5.0 8.0 5.0 8.0 3.0 6.0 8.0 4.0 3.0 2.0 2.0 3.0 0.0 0.0 0.0 1.0 3.0 1.0 0.0 1.0 2.0 1.0 2.0 1.0 0.0 0.0 3.0 1.0 0.0 0.0 3.0 2.0 3.0 5.0 3.0 4.0 4.0 4.0 6.0 10.0 11.0 12.0 12.0 13.0 8.0 13.0 10.0 15.0 9.0 10.0 8.0 13.0 10.0 9.0 6.0 5.0 5.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 7.0 4.0 7.0 10.0 12.0 12.0 11.0 17.0 7.0 13.0 12.0 11.0 22.0 9.0 17.0 15.0 10.0 11.0 11.0 10.0 3.0 8.0 5.0 5.0 4.0 3.0 8.0 2.0 5.0 3.0 5.0 4.0 3.0 3.0 0.0 1.0 2.0 3.0 0.0 0.0 0.0 4.0 0.0 1.0 1.0 3.0 4.0 2.0 3.0 6.0 4.0 5.0 2.0 4.0 5.0 6.0 5.0 4.0 9.0 15.0 14.0 13.0 15.0 12.0 9.0 9.0 4.0 11.0 8.0 8.0 7.0 4.0 6.0 2.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 1.0 5.0 5.0 6.0 15.0 10.0 12.0 11.0 13.0 11.0 17.0 10.0 12.0 14.0 16.0 17.0 8.0 16.0 12.0 10.0 8.0 11.0 11.0 7.0 6.0 4.0 5.0 5.0 7.0 7.0 4.0 6.0 3.0 4.0 0.0 3.0 2.0 5.0 1.0 1.0 1.0 1.0 2.0 4.0 2.0 0.0 3.0 2.0 2.0 2.0 5.0 3.0 6.0 7.0 2.0 2.0 5.0 14.0 7.0 18.0 3.0 11.0 18.0 13.0 8.0 9.0 8.0 7.0 8.0 13.0 2.0 5.0 4.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 7.0 3.0 2.0 8.0 10.0 6.0 17.0 10.0 11.0 12.0 23.0 12.0 22.0 14.0 18.0 13.0 10.0 13.0 13.0 14.0 10.0 9.0 12.0 7.0 12.0 7.0 4.0 7.0 4.0 4.0 2.0 6.0 7.0 6.0 1.0 3.0 2.0 3.0 0.0 3.0 6.0 3.0 5.0 3.0 2.0 6.0 3.0 3.0 9.0 4.0 6.0 2.0 5.0 6.0 5.0 11.0 13.0 14.0 16.0 10.0 10.0 12.0 6.0 7.0 7.0 10.0 4.0 8.0 1.0 10.0 4.0 2.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 5.0 3.0 3.0 11.0 7.0 15.0 6.0 13.0 14.0 15.0 17.0 17.0 10.0 13.0 17.0 9.0 8.0 14.0 7.0 10.0 11.0 7.0 10.0 5.0 9.0 8.0 3.0 3.0 6.0 3.0 5.0 5.0 2.0 9.0 4.0 5.0 1.0 3.0 3.0 6.0 1.0 6.0 3.0 6.0 4.0 4.0 7.0 9.0 7.0 2.0 6.0 8.0 11.0 10.0 7.0 11.0 9.0 11.0 12.0 12.0 9.0 9.0 13.0 9.0 3.0 6.0 5.0 0.0 3.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 6.0 1.0 1.0 9.0 6.0 7.0 13.0 13.0 15.0 15.0 18.0 9.0 11.0 6.0 13.0 16.0 12.0 15.0 16.0 14.0 10.0 14.0 15.0 13.0 4.0 6.0 6.0 7.0 6.0 6.0 11.0 4.0 5.0 7.0 3.0 5.0 4.0 7.0 7.0 6.0 3.0 3.0 4.0 9.0 6.0 10.0 3.0 5.0 3.0 6.0 10.0 13.0 13.0 11.0 15.0 6.0 10.0 11.0 9.0 8.0 7.0 9.0 8.0 6.0 5.0 4.0 6.0 3.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 2.0 4.0 3.0 5.0 3.0 6.0 8.0 9.0 10.0 13.0 11.0 12.0 15.0 18.0 9.0 15.0 10.0 21.0 7.0 12.0 11.0 14.0 11.0 8.0 14.0 10.0 14.0 9.0 7.0 11.0 5.0 10.0 5.0 6.0 4.0 4.0 4.0 5.0 5.0 7.0 7.0 4.0 4.0 4.0 6.0 5.0 7.0 10.0 6.0 5.0 6.0 11.0 7.0 12.0 13.0 8.0 13.0 11.0 18.0 15.0 9.0 4.0 10.0 11.0 2.0 8.0 3.0 5.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 4.0 4.0 7.0 2.0 10.0 7.0 9.0 5.0 10.0 8.0 15.0 16.0 12.0 12.0 10.0 8.0 13.0 15.0 11.0 11.0 12.0 8.0 7.0 20.0 11.0 9.0 6.0 5.0 16.0 9.0 9.0 7.0 6.0 10.0 6.0 7.0 10.0 3.0 10.0 7.0 6.0 7.0 5.0 4.0 9.0 3.0 9.0 6.0 6.0 10.0 6.0 9.0 6.0 9.0 11.0 8.0 11.0 10.0 9.0 5.0 6.0 9.0 3.0 3.0 4.0 3.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 4.0 3.0 4.0 2.0 8.0 12.0 9.0 6.0 12.0 12.0 16.0 14.0 14.0 18.0 10.0 11.0 14.0 9.0 13.0 8.0 2.0 16.0 10.0 21.0 10.0 12.0 6.0 8.0 8.0 11.0 10.0 7.0 10.0 12.0 8.0 11.0 8.0 5.0 3.0 8.0 7.0 6.0 7.0 5.0 10.0 9.0 9.0 11.0 6.0 8.0 3.0 17.0 11.0 8.0 9.0 5.0 8.0 5.0 9.0 8.0 4.0 1.0 4.0 2.0 0.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 4.0 2.0 1.0 4.0 2.0 7.0 6.0 2.0 9.0 5.0 13.0 10.0 8.0 3.0 10.0 14.0 10.0 14.0 10.0 13.0 16.0 9.0 13.0 14.0 13.0 15.0 12.0 12.0 8.0 6.0 15.0 8.0 12.0 5.0 8.0 7.0 7.0 7.0 14.0 15.0 13.0 10.0 9.0 13.0 12.0 9.0 7.0 11.0 7.0 7.0 8.0 10.0 5.0 11.0 8.0 10.0 6.0 7.0 3.0 4.0 6.0 2.0 2.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 3.0 0.0 0.0 3.0 4.0 6.0 5.0 5.0 6.0 7.0 7.0 14.0 10.0 12.0 7.0 14.0 10.0 9.0 7.0 5.0 19.0 15.0 13.0 13.0 9.0 9.0 18.0 12.0 13.0 12.0 12.0 6.0 9.0 12.0 10.0 6.0 12.0 12.0 7.0 8.0 12.0 10.0 9.0 4.0 9.0 8.0 8.0 10.0 8.0 8.0 4.0 8.0 8.0 9.0 6.0 8.0 2.0 4.0 4.0 7.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 4.0 2.0 3.0 1.0 2.0 3.0 4.0 2.0 8.0 4.0 4.0 8.0 8.0 10.0 7.0 7.0 11.0 6.0 14.0 7.0 5.0 6.0 11.0 11.0 4.0 8.0 13.0 17.0 10.0 10.0 12.0 17.0 4.0 8.0 16.0 9.0 9.0 10.0 14.0 2.0 8.0 5.0 11.0 2.0 7.0 12.0 8.0 7.0 7.0 10.0 6.0 3.0 6.0 2.0 9.0 4.0 2.0 2.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 2.0 2.0 3.0 4.0 2.0 3.0 7.0 4.0 6.0 7.0 9.0 7.0 10.0 12.0 6.0 8.0 5.0 9.0 9.0 11.0 18.0 14.0 12.0 6.0 9.0 17.0 12.0 14.0 13.0 11.0 8.0 13.0 14.0 13.0 9.0 8.0 5.0 10.0 10.0 7.0 11.0 10.0 9.0 11.0 3.0 3.0 3.0 7.0 4.0 8.0 3.0 5.0 2.0 2.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 4.0 1.0 2.0 4.0 6.0 6.0 8.0 5.0 5.0 8.0 6.0 10.0 9.0 10.0 10.0 5.0 11.0 8.0 10.0 8.0 14.0 19.0 15.0 5.0 14.0 11.0 9.0 9.0 9.0 7.0 5.0 9.0 7.0 11.0 7.0 5.0 12.0 3.0 4.0 3.0 4.0 6.0 5.0 6.0 6.0 2.0 2.0 3.0 4.0 3.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 4.0 2.0 4.0 6.0 5.0 3.0 7.0 3.0 4.0 7.0 5.0 7.0 11.0 5.0 11.0 8.0 11.0 7.0 13.0 6.0 7.0 12.0 11.0 4.0 8.0 14.0 15.0 9.0 9.0 6.0 10.0 6.0 6.0 4.0 7.0 4.0 6.0 6.0 4.0 5.0 4.0 2.0 6.0 0.0 2.0 2.0 2.0 3.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 2.0 4.0 2.0 6.0 4.0 11.0 12.0 5.0 5.0 7.0 7.0 5.0 10.0 11.0 8.0 10.0 11.0 12.0 8.0 8.0 9.0 9.0 9.0 14.0 9.0 4.0 5.0 5.0 6.0 4.0 2.0 6.0 3.0 0.0 5.0 5.0 4.0 3.0 2.0 0.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 0.0 1.0 3.0 0.0 3.0 0.0 2.0 1.0 2.0 2.0 2.0 6.0 6.0 2.0 11.0 4.0 5.0 6.0 9.0 7.0 2.0 3.0 4.0 6.0 4.0 6.0 10.0 9.0 7.0 6.0 7.0 8.0 7.0 6.0 4.0 4.0 3.0 3.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 2.0 2.0 2.0 1.0 2.0 1.0 2.0 3.0 5.0 3.0 0.0 2.0 3.0 4.0 3.0 5.0 5.0 5.0 3.0 5.0 10.0 6.0 5.0 4.0 5.0 5.0 7.0 5.0 5.0 3.0 4.0 3.0 3.0 2.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 3.0 1.0 3.0 5.0 1.0 2.0 2.0 5.0 2.0 7.0 8.0 2.0 3.0 4.0 4.0 5.0 1.0 0.0 1.0 3.0 0.0 0.0 1.0 2.0 1.0 6.0 1.0 2.0 2.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 3.0 1.0 1.0 6.0 2.0 3.0 1.0 4.0 2.0 4.0 1.0 9.0 3.0 4.0 2.0 1.0 0.0 2.0 1.0 0.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 3.0 2.0 0.0 0.0 2.0 0.0 2.0 3.0 1.0 0.0 5.0 0.0 0.0 3.0 2.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 1.0 0.0 2.0 1.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 2.0 4.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 2.0 1.0 1.0 2.0 3.0 1.0 1.0 4.0 4.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 4.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 4.0 1.0 2.0 0.0 0.0 3.0 3.0 4.0 2.0 2.0 0.0 2.0 4.0 5.0 3.0 0.0 5.0 2.0 3.0 3.0 2.0 0.0 3.0 1.0 1.0 3.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 0.0 0.0 0.0 2.0 3.0 1.0 2.0 4.0 1.0 1.0 8.0 2.0 5.0 7.0 1.0 6.0 5.0 3.0 2.0 3.0 0.0 0.0 4.0 4.0 2.0 2.0 1.0 2.0 1.0 1.0 1.0 4.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 3.0 1.0 2.0 2.0 1.0 0.0 2.0 3.0 3.0 2.0 2.0 6.0 8.0 6.0 6.0 4.0 3.0 2.0 6.0 4.0 8.0 4.0 6.0 7.0 5.0 6.0 5.0 4.0 6.0 4.0 2.0 2.0 3.0 2.0 2.0 0.0 2.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 2.0 1.0 1.0 5.0 2.0 1.0 1.0 3.0 5.0 7.0 5.0 2.0 7.0 3.0 4.0 6.0 9.0 8.0 4.0 7.0 7.0 6.0 7.0 10.0 7.0 9.0 7.0 7.0 5.0 6.0 4.0 5.0 5.0 4.0 5.0 3.0 3.0 1.0 2.0 2.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 4.0 5.0 3.0 1.0 3.0 4.0 5.0 2.0 9.0 7.0 9.0 7.0 14.0 13.0 8.0 11.0 13.0 17.0 8.0 9.0 12.0 12.0 12.0 10.0 11.0 12.0 7.0 7.0 7.0 10.0 10.0 5.0 11.0 7.0 7.0 6.0 1.0 5.0 2.0 6.0 4.0 4.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 4.0 1.0 3.0 3.0 1.0 4.0 6.0 7.0 6.0 4.0 7.0 6.0 10.0 6.0 8.0 10.0 11.0 13.0 12.0 16.0 13.0 14.0 13.0 9.0 17.0 12.0 16.0 14.0 11.0 17.0 13.0 14.0 10.0 15.0 5.0 9.0 6.0 6.0 6.0 4.0 5.0 6.0 8.0 2.0 4.0 0.0 3.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 3.0 0.0 2.0 0.0 0.0 1.0 3.0 2.0 8.0 9.0 7.0 5.0 7.0 10.0 13.0 10.0 12.0 10.0 20.0 12.0 24.0 11.0 15.0 16.0 16.0 18.0 13.0 22.0 17.0 19.0 10.0 11.0 14.0 17.0 13.0 16.0 14.0 20.0 13.0 14.0 8.0 13.0 13.0 6.0 14.0 5.0 5.0 4.0 9.0 4.0 3.0 2.0 1.0 1.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 2.0 1.0 2.0 1.0 6.0 1.0 0.0 5.0 3.0 3.0 8.0 6.0 8.0 14.0 8.0 12.0 7.0 11.0 13.0 16.0 13.0 18.0 16.0 25.0 20.0 19.0 16.0 19.0 17.0 19.0 19.0 23.0 22.0 12.0 21.0 20.0 14.0 16.0 25.0 27.0 15.0 13.0 14.0 16.0 13.0 10.0 19.0 15.0 6.0 9.0 10.0 3.0 6.0 3.0 3.0 3.0 3.0 3.0 2.0 2.0 3.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 2.0 2.0 2.0 2.0 8.0 4.0 8.0 11.0 8.0 5.0 5.0 9.0 16.0 17.0 16.0 14.0 19.0 16.0 14.0 25.0 19.0 26.0 27.0 20.0 22.0 19.0 16.0 24.0 20.0 25.0 21.0 17.0 21.0 27.0 24.0 20.0 29.0 31.0 26.0 25.0 13.0 21.0 20.0 15.0 15.0 15.0 17.0 12.0 13.0 9.0 9.0 5.0 2.0 5.0 4.0 2.0 4.0 2.0 3.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 1.0 2.0 1.0 2.0 2.0 3.0 4.0 7.0 9.0 12.0 10.0 11.0 13.0 9.0 11.0 13.0 24.0 26.0 15.0 21.0 16.0 23.0 20.0 25.0 23.0 17.0 24.0 24.0 23.0 20.0 12.0 18.0 33.0 19.0 29.0 19.0 20.0 22.0 15.0 27.0 19.0 32.0 26.0 31.0 13.0 28.0 18.0 16.0 20.0 12.0 15.0 13.0 17.0 7.0 14.0 10.0 7.0 9.0 4.0 4.0 3.0 1.0 2.0 1.0 0.0 1.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 2.0 3.0 2.0 6.0 5.0 4.0 5.0 11.0 14.0 15.0 9.0 7.0 16.0 22.0 22.0 21.0 16.0 22.0 15.0 21.0 19.0 20.0 16.0 23.0 18.0 13.0 16.0 23.0 25.0 25.0 27.0 34.0 19.0 34.0 23.0 26.0 31.0 27.0 18.0 25.0 31.0 26.0 28.0 16.0 24.0 26.0 22.0 21.0 20.0 13.0 22.0 15.0 14.0 6.0 11.0 6.0 8.0 7.0 6.0 7.0 0.0 8.0 6.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 2.0 3.0 4.0 14.0 9.0 8.0 12.0 16.0 15.0 10.0 23.0 14.0 19.0 19.0 20.0 16.0 16.0 23.0 23.0 21.0 14.0 22.0 25.0 30.0 15.0 29.0 34.0 22.0 17.0 23.0 23.0 22.0 29.0 25.0 18.0 23.0 24.0 23.0 27.0 33.0 29.0 19.0 34.0 26.0 22.0 20.0 28.0 16.0 22.0 24.0 26.0 19.0 14.0 10.0 16.0 7.0 12.0 6.0 3.0 10.0 5.0 4.0 4.0 1.0 3.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 4.0 2.0 0.0 3.0 7.0 5.0 7.0 6.0 3.0 8.0 12.0 16.0 18.0 13.0 25.0 14.0 27.0 21.0 19.0 18.0 30.0 14.0 20.0 23.0 20.0 20.0 24.0 20.0 16.0 19.0 29.0 20.0 18.0 11.0 17.0 29.0 22.0 20.0 25.0 22.0 16.0 27.0 26.0 20.0 24.0 28.0 22.0 23.0 17.0 28.0 19.0 22.0 19.0 17.0 24.0 25.0 18.0 25.0 24.0 12.0 12.0 14.0 11.0 12.0 11.0 4.0 10.0 3.0 4.0 0.0 2.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 0.0 2.0 4.0 10.0 6.0 5.0 11.0 10.0 12.0 8.0 17.0 12.0 20.0 13.0 21.0 20.0 26.0 14.0 21.0 18.0 27.0 23.0 20.0 28.0 23.0 23.0 23.0 15.0 22.0 18.0 22.0 13.0 13.0 18.0 17.0 20.0 24.0 20.0 27.0 23.0 28.0 22.0 19.0 21.0 22.0 32.0 21.0 26.0 31.0 20.0 23.0 27.0 24.0 18.0 16.0 22.0 22.0 15.0 16.0 18.0 20.0 20.0 13.0 10.0 10.0 7.0 5.0 3.0 2.0 3.0 2.0 0.0 2.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 7.0 6.0 7.0 5.0 6.0 13.0 16.0 11.0 23.0 20.0 11.0 12.0 16.0 28.0 21.0 16.0 21.0 16.0 21.0 26.0 31.0 22.0 17.0 19.0 21.0 21.0 17.0 19.0 20.0 21.0 27.0 15.0 24.0 24.0 25.0 17.0 21.0 19.0 17.0 29.0 26.0 14.0 13.0 21.0 22.0 14.0 19.0 23.0 18.0 26.0 22.0 27.0 25.0 13.0 18.0 20.0 20.0 27.0 16.0 14.0 15.0 17.0 13.0 10.0 6.0 8.0 8.0 3.0 6.0 3.0 1.0 1.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 5.0 3.0 4.0 3.0 7.0 6.0 13.0 12.0 7.0 17.0 14.0 16.0 21.0 23.0 27.0 23.0 22.0 21.0 28.0 18.0 17.0 28.0 19.0 17.0 20.0 19.0 24.0 13.0 18.0 11.0 15.0 21.0 17.0 24.0 23.0 17.0 23.0 14.0 23.0 18.0 18.0 23.0 18.0 8.0 26.0 21.0 16.0 14.0 17.0 17.0 15.0 22.0 26.0 19.0 25.0 11.0 24.0 26.0 20.0 30.0 23.0 20.0 13.0 23.0 15.0 18.0 12.0 8.0 12.0 6.0 6.0 3.0 4.0 3.0 1.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 3.0 5.0 4.0 1.0 1.0 12.0 8.0 12.0 15.0 16.0 21.0 16.0 18.0 28.0 16.0 20.0 26.0 23.0 28.0 20.0 22.0 21.0 19.0 12.0 16.0 16.0 16.0 17.0 17.0 19.0 18.0 22.0 15.0 11.0 11.0 14.0 21.0 9.0 14.0 15.0 16.0 17.0 19.0 22.0 18.0 19.0 26.0 14.0 17.0 20.0 21.0 23.0 18.0 17.0 19.0 26.0 30.0 24.0 26.0 32.0 23.0 12.0 25.0 21.0 19.0 22.0 20.0 10.0 12.0 7.0 11.0 6.0 7.0 1.0 5.0 3.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 4.0 2.0 5.0 3.0 7.0 9.0 7.0 13.0 12.0 9.0 21.0 24.0 17.0 21.0 19.0 22.0 23.0 27.0 19.0 19.0 14.0 25.0 19.0 15.0 20.0 16.0 15.0 9.0 16.0 14.0 16.0 14.0 13.0 11.0 11.0 10.0 19.0 8.0 6.0 16.0 14.0 10.0 14.0 15.0 11.0 15.0 18.0 16.0 18.0 21.0 15.0 16.0 13.0 19.0 27.0 22.0 26.0 25.0 28.0 24.0 19.0 19.0 21.0 18.0 23.0 22.0 19.0 18.0 24.0 12.0 11.0 10.0 8.0 17.0 8.0 2.0 3.0 3.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 2.0 1.0 4.0 3.0 14.0 9.0 8.0 11.0 12.0 21.0 25.0 16.0 18.0 20.0 18.0 26.0 15.0 12.0 26.0 19.0 21.0 24.0 14.0 18.0 17.0 10.0 11.0 16.0 15.0 18.0 8.0 14.0 10.0 8.0 12.0 8.0 12.0 8.0 9.0 8.0 12.0 14.0 11.0 12.0 14.0 18.0 17.0 11.0 17.0 20.0 24.0 25.0 18.0 23.0 16.0 19.0 30.0 15.0 17.0 24.0 20.0 16.0 26.0 26.0 21.0 19.0 28.0 18.0 18.0 22.0 27.0 14.0 17.0 14.0 13.0 12.0 4.0 7.0 3.0 1.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 3.0 2.0 3.0 6.0 12.0 13.0 8.0 17.0 19.0 17.0 13.0 20.0 14.0 20.0 24.0 14.0 18.0 18.0 20.0 22.0 14.0 15.0 21.0 8.0 5.0 12.0 20.0 13.0 8.0 13.0 15.0 9.0 8.0 9.0 8.0 6.0 5.0 5.0 11.0 10.0 5.0 13.0 10.0 12.0 7.0 15.0 9.0 15.0 12.0 10.0 14.0 11.0 15.0 13.0 10.0 10.0 23.0 17.0 18.0 16.0 22.0 20.0 28.0 22.0 28.0 26.0 25.0 23.0 20.0 27.0 14.0 20.0 21.0 23.0 9.0 6.0 8.0 4.0 7.0 4.0 2.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 2.0 4.0 3.0 2.0 11.0 17.0 27.0 21.0 20.0 11.0 14.0 20.0 21.0 25.0 24.0 21.0 21.0 15.0 23.0 22.0 17.0 19.0 18.0 13.0 12.0 11.0 7.0 15.0 9.0 11.0 11.0 8.0 8.0 6.0 3.0 2.0 8.0 7.0 5.0 12.0 6.0 6.0 3.0 8.0 3.0 6.0 11.0 4.0 11.0 8.0 10.0 10.0 13.0 7.0 17.0 16.0 18.0 15.0 18.0 17.0 16.0 27.0 17.0 26.0 26.0 22.0 17.0 26.0 29.0 21.0 23.0 30.0 25.0 15.0 19.0 14.0 6.0 11.0 7.0 6.0 3.0 2.0 4.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 4.0 1.0 5.0 3.0 5.0 3.0 7.0 10.0 9.0 17.0 13.0 17.0 15.0 17.0 25.0 25.0 17.0 20.0 26.0 24.0 21.0 19.0 17.0 11.0 20.0 13.0 12.0 13.0 16.0 11.0 7.0 8.0 8.0 8.0 8.0 3.0 9.0 4.0 10.0 7.0 4.0 7.0 7.0 4.0 8.0 6.0 9.0 6.0 4.0 7.0 8.0 5.0 6.0 15.0 8.0 15.0 9.0 8.0 9.0 10.0 10.0 10.0 17.0 16.0 18.0 21.0 18.0 23.0 29.0 24.0 24.0 20.0 19.0 24.0 22.0 22.0 18.0 22.0 13.0 9.0 10.0 13.0 7.0 9.0 4.0 10.0 4.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 4.0 4.0 5.0 7.0 8.0 13.0 18.0 15.0 11.0 18.0 23.0 16.0 18.0 26.0 24.0 19.0 22.0 17.0 12.0 13.0 12.0 10.0 10.0 11.0 11.0 6.0 6.0 7.0 10.0 6.0 8.0 3.0 5.0 5.0 6.0 6.0 7.0 8.0 8.0 2.0 7.0 4.0 7.0 2.0 2.0 6.0 3.0 7.0 3.0 8.0 5.0 11.0 13.0 10.0 5.0 12.0 12.0 16.0 12.0 9.0 10.0 17.0 12.0 14.0 16.0 18.0 27.0 21.0 19.0 24.0 26.0 24.0 24.0 26.0 21.0 24.0 20.0 11.0 11.0 15.0 12.0 7.0 6.0 5.0 1.0 4.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 3.0 5.0 5.0 4.0 9.0 7.0 14.0 16.0 10.0 23.0 22.0 17.0 21.0 23.0 24.0 18.0 15.0 18.0 15.0 17.0 15.0 16.0 13.0 9.0 10.0 4.0 7.0 13.0 6.0 15.0 8.0 5.0 4.0 2.0 5.0 2.0 4.0 4.0 5.0 2.0 4.0 4.0 3.0 1.0 1.0 9.0 3.0 5.0 5.0 2.0 3.0 1.0 3.0 11.0 4.0 7.0 4.0 5.0 13.0 8.0 16.0 10.0 10.0 8.0 13.0 24.0 21.0 15.0 15.0 25.0 28.0 21.0 24.0 27.0 22.0 21.0 25.0 18.0 18.0 13.0 21.0 12.0 15.0 10.0 7.0 3.0 1.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 3.0 3.0 10.0 10.0 11.0 9.0 17.0 7.0 15.0 23.0 30.0 32.0 18.0 21.0 19.0 15.0 21.0 25.0 12.0 19.0 13.0 16.0 15.0 12.0 9.0 4.0 8.0 7.0 6.0 5.0 5.0 3.0 4.0 4.0 7.0 5.0 5.0 2.0 0.0 5.0 2.0 3.0 2.0 4.0 4.0 5.0 2.0 3.0 2.0 6.0 5.0 2.0 5.0 5.0 7.0 4.0 2.0 5.0 3.0 10.0 8.0 11.0 9.0 8.0 9.0 11.0 14.0 14.0 10.0 23.0 7.0 20.0 15.0 22.0 25.0 26.0 25.0 20.0 28.0 17.0 24.0 7.0 14.0 15.0 3.0 7.0 8.0 6.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 3.0 2.0 1.0 6.0 8.0 11.0 17.0 14.0 17.0 14.0 14.0 13.0 25.0 16.0 17.0 20.0 26.0 23.0 26.0 16.0 14.0 17.0 8.0 9.0 7.0 9.0 6.0 7.0 4.0 5.0 1.0 8.0 3.0 2.0 9.0 1.0 2.0 1.0 1.0 3.0 6.0 2.0 3.0 2.0 2.0 1.0 0.0 1.0 1.0 1.0 2.0 2.0 2.0 4.0 5.0 4.0 1.0 3.0 16.0 9.0 6.0 6.0 7.0 6.0 10.0 10.0 9.0 13.0 11.0 15.0 18.0 21.0 24.0 20.0 20.0 22.0 35.0 18.0 24.0 23.0 21.0 24.0 21.0 21.0 15.0 12.0 5.0 6.0 9.0 2.0 2.0 2.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 7.0 4.0 10.0 11.0 7.0 14.0 14.0 21.0 25.0 21.0 19.0 19.0 21.0 23.0 27.0 25.0 21.0 19.0 18.0 20.0 11.0 9.0 12.0 9.0 6.0 5.0 6.0 4.0 3.0 2.0 5.0 2.0 2.0 3.0 3.0 5.0 2.0 2.0 2.0 3.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 5.0 4.0 3.0 6.0 2.0 3.0 5.0 3.0 2.0 8.0 4.0 3.0 2.0 9.0 7.0 8.0 10.0 19.0 14.0 9.0 6.0 15.0 25.0 17.0 23.0 23.0 29.0 12.0 23.0 27.0 17.0 17.0 22.0 20.0 15.0 9.0 16.0 8.0 8.0 7.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 4.0 2.0 1.0 8.0 9.0 13.0 12.0 14.0 24.0 15.0 19.0 18.0 27.0 22.0 21.0 24.0 20.0 16.0 15.0 21.0 12.0 11.0 13.0 10.0 10.0 11.0 3.0 4.0 5.0 7.0 5.0 4.0 4.0 4.0 0.0 0.0 4.0 4.0 1.0 1.0 3.0 1.0 1.0 2.0 0.0 0.0 1.0 3.0 0.0 1.0 3.0 2.0 1.0 1.0 0.0 2.0 2.0 5.0 5.0 5.0 3.0 2.0 7.0 4.0 4.0 6.0 7.0 8.0 8.0 3.0 6.0 19.0 9.0 13.0 13.0 22.0 22.0 13.0 18.0 21.0 20.0 17.0 20.0 17.0 22.0 20.0 17.0 11.0 10.0 2.0 7.0 1.0 3.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 11.0 7.0 12.0 8.0 18.0 24.0 30.0 15.0 26.0 16.0 23.0 18.0 23.0 16.0 14.0 17.0 10.0 15.0 12.0 8.0 7.0 4.0 3.0 6.0 7.0 1.0 2.0 1.0 3.0 3.0 1.0 3.0 4.0 1.0 3.0 0.0 2.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 3.0 1.0 2.0 0.0 1.0 2.0 3.0 2.0 1.0 2.0 1.0 0.0 3.0 4.0 6.0 2.0 7.0 4.0 5.0 4.0 10.0 11.0 13.0 16.0 12.0 16.0 16.0 23.0 25.0 24.0 20.0 23.0 23.0 23.0 18.0 17.0 16.0 11.0 9.0 7.0 9.0 4.0 7.0 4.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 6.0 5.0 10.0 9.0 11.0 14.0 20.0 25.0 19.0 23.0 13.0 29.0 20.0 13.0 25.0 10.0 10.0 8.0 11.0 11.0 7.0 9.0 10.0 6.0 1.0 2.0 3.0 8.0 3.0 3.0 4.0 3.0 4.0 1.0 2.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 3.0 2.0 1.0 1.0 2.0 3.0 9.0 3.0 3.0 4.0 8.0 7.0 14.0 17.0 13.0 14.0 12.0 23.0 16.0 23.0 23.0 13.0 22.0 26.0 19.0 18.0 15.0 18.0 20.0 12.0 8.0 9.0 5.0 8.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 3.0 5.0 9.0 9.0 10.0 8.0 16.0 15.0 30.0 19.0 21.0 26.0 21.0 14.0 22.0 14.0 17.0 21.0 7.0 19.0 4.0 8.0 5.0 5.0 8.0 4.0 5.0 4.0 2.0 3.0 5.0 3.0 1.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 2.0 3.0 5.0 4.0 2.0 2.0 1.0 4.0 6.0 5.0 4.0 6.0 11.0 10.0 11.0 6.0 14.0 20.0 16.0 17.0 16.0 19.0 24.0 20.0 19.0 20.0 21.0 18.0 17.0 17.0 15.0 17.0 7.0 8.0 3.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 2.0 1.0 2.0 8.0 3.0 11.0 12.0 17.0 19.0 25.0 28.0 20.0 20.0 22.0 18.0 23.0 25.0 20.0 15.0 22.0 10.0 7.0 7.0 11.0 4.0 4.0 3.0 4.0 2.0 5.0 1.0 0.0 3.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 2.0 0.0 6.0 1.0 5.0 6.0 6.0 7.0 7.0 7.0 16.0 18.0 15.0 18.0 17.0 24.0 18.0 23.0 24.0 16.0 25.0 28.0 29.0 16.0 19.0 13.0 12.0 9.0 13.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 6.0 7.0 4.0 9.0 16.0 16.0 20.0 25.0 15.0 27.0 24.0 18.0 19.0 30.0 19.0 21.0 11.0 14.0 15.0 10.0 8.0 14.0 6.0 4.0 3.0 4.0 7.0 1.0 3.0 4.0 1.0 5.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 3.0 0.0 3.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 4.0 0.0 1.0 0.0 4.0 4.0 6.0 5.0 14.0 11.0 14.0 4.0 17.0 14.0 12.0 20.0 23.0 20.0 16.0 21.0 22.0 12.0 23.0 16.0 19.0 16.0 20.0 10.0 14.0 8.0 4.0 6.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 1.0 4.0 15.0 13.0 18.0 13.0 26.0 17.0 27.0 28.0 29.0 21.0 20.0 22.0 13.0 17.0 12.0 6.0 10.0 9.0 6.0 3.0 4.0 4.0 2.0 4.0 0.0 3.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 2.0 2.0 1.0 1.0 0.0 4.0 1.0 1.0 5.0 1.0 2.0 4.0 7.0 10.0 12.0 14.0 12.0 7.0 15.0 21.0 16.0 21.0 13.0 19.0 19.0 19.0 27.0 23.0 9.0 9.0 17.0 12.0 10.0 6.0 8.0 4.0 5.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 3.0 2.0 3.0 6.0 1.0 6.0 11.0 18.0 17.0 12.0 27.0 19.0 23.0 14.0 33.0 19.0 17.0 21.0 13.0 14.0 14.0 12.0 11.0 2.0 11.0 5.0 3.0 2.0 1.0 5.0 3.0 1.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 3.0 1.0 3.0 1.0 8.0 2.0 8.0 11.0 8.0 13.0 10.0 9.0 19.0 13.0 22.0 26.0 23.0 25.0 24.0 17.0 16.0 20.0 23.0 13.0 11.0 6.0 9.0 5.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 4.0 9.0 5.0 8.0 10.0 16.0 17.0 26.0 26.0 29.0 28.0 27.0 22.0 20.0 17.0 16.0 18.0 10.0 7.0 7.0 5.0 6.0 4.0 4.0 4.0 1.0 2.0 1.0 2.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 3.0 3.0 4.0 4.0 4.0 6.0 7.0 11.0 14.0 12.0 21.0 12.0 19.0 10.0 17.0 25.0 22.0 27.0 24.0 23.0 31.0 18.0 15.0 13.0 14.0 5.0 5.0 1.0 3.0 5.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 5.0 9.0 6.0 13.0 16.0 19.0 22.0 21.0 17.0 20.0 30.0 21.0 30.0 24.0 18.0 24.0 16.0 13.0 7.0 10.0 8.0 6.0 11.0 4.0 7.0 1.0 2.0 5.0 4.0 3.0 1.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 3.0 5.0 3.0 5.0 3.0 8.0 7.0 8.0 14.0 13.0 9.0 24.0 11.0 20.0 31.0 23.0 20.0 14.0 24.0 13.0 19.0 15.0 12.0 14.0 8.0 6.0 4.0 3.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 3.0 7.0 14.0 13.0 16.0 17.0 17.0 26.0 23.0 17.0 24.0 25.0 31.0 22.0 18.0 13.0 15.0 7.0 11.0 9.0 5.0 6.0 5.0 8.0 4.0 0.0 3.0 0.0 2.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 4.0 4.0 4.0 5.0 6.0 10.0 6.0 6.0 4.0 16.0 12.0 13.0 16.0 23.0 20.0 15.0 22.0 16.0 18.0 16.0 17.0 17.0 8.0 10.0 7.0 7.0 7.0 4.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 3.0 4.0 5.0 8.0 2.0 21.0 16.0 12.0 20.0 21.0 17.0 24.0 22.0 15.0 19.0 17.0 16.0 12.0 17.0 12.0 5.0 10.0 5.0 4.0 2.0 5.0 2.0 7.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 2.0 2.0 2.0 8.0 3.0 6.0 4.0 7.0 3.0 10.0 15.0 13.0 14.0 19.0 15.0 22.0 26.0 18.0 26.0 28.0 26.0 20.0 12.0 14.0 16.0 15.0 8.0 6.0 2.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 4.0 2.0 4.0 10.0 11.0 11.0 18.0 20.0 17.0 19.0 27.0 24.0 21.0 27.0 19.0 21.0 16.0 13.0 10.0 9.0 13.0 3.0 4.0 12.0 2.0 3.0 2.0 2.0 0.0 3.0 3.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 4.0 3.0 4.0 1.0 9.0 5.0 7.0 16.0 7.0 8.0 14.0 28.0 18.0 13.0 15.0 21.0 21.0 20.0 22.0 25.0 22.0 19.0 14.0 6.0 13.0 8.0 9.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 5.0 2.0 14.0 8.0 7.0 14.0 19.0 23.0 28.0 35.0 20.0 25.0 28.0 17.0 15.0 13.0 12.0 12.0 12.0 4.0 10.0 7.0 7.0 2.0 3.0 6.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 2.0 1.0 4.0 2.0 2.0 2.0 4.0 4.0 4.0 6.0 8.0 8.0 14.0 21.0 18.0 16.0 18.0 26.0 21.0 27.0 21.0 18.0 28.0 21.0 22.0 19.0 6.0 7.0 5.0 1.0 3.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 7.0 6.0 8.0 8.0 16.0 18.0 19.0 16.0 22.0 23.0 23.0 21.0 24.0 18.0 15.0 18.0 15.0 14.0 8.0 4.0 10.0 3.0 2.0 4.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 3.0 3.0 4.0 3.0 4.0 4.0 6.0 6.0 12.0 14.0 12.0 22.0 16.0 12.0 18.0 24.0 15.0 16.0 22.0 25.0 11.0 17.0 11.0 12.0 10.0 6.0 4.0 4.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 9.0 11.0 15.0 8.0 11.0 12.0 17.0 22.0 16.0 17.0 24.0 19.0 18.0 23.0 20.0 13.0 12.0 10.0 11.0 6.0 7.0 7.0 4.0 4.0 6.0 4.0 2.0 1.0 2.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 3.0 5.0 2.0 2.0 4.0 9.0 6.0 7.0 9.0 5.0 12.0 16.0 21.0 14.0 29.0 26.0 33.0 27.0 20.0 29.0 29.0 10.0 12.0 18.0 9.0 4.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 4.0 0.0 2.0 3.0 9.0 10.0 15.0 19.0 24.0 18.0 7.0 25.0 28.0 19.0 15.0 26.0 19.0 11.0 6.0 14.0 10.0 7.0 8.0 3.0 7.0 4.0 7.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 1.0 0.0 3.0 5.0 4.0 6.0 4.0 4.0 10.0 8.0 16.0 17.0 12.0 21.0 13.0 20.0 25.0 18.0 27.0 20.0 16.0 20.0 19.0 20.0 8.0 8.0 4.0 5.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 4.0 2.0 11.0 13.0 12.0 16.0 20.0 19.0 21.0 21.0 15.0 25.0 20.0 20.0 24.0 18.0 11.0 15.0 10.0 10.0 6.0 3.0 5.0 1.0 4.0 5.0 1.0 3.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 3.0 2.0 1.0 2.0 3.0 3.0 4.0 4.0 9.0 8.0 10.0 20.0 15.0 8.0 17.0 24.0 19.0 19.0 17.0 20.0 19.0 19.0 25.0 13.0 10.0 15.0 8.0 5.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 2.0 2.0 8.0 12.0 11.0 19.0 15.0 15.0 24.0 22.0 29.0 21.0 19.0 15.0 14.0 21.0 18.0 9.0 6.0 7.0 6.0 9.0 3.0 2.0 4.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 3.0 5.0 2.0 3.0 2.0 4.0 8.0 6.0 10.0 15.0 12.0 11.0 26.0 17.0 21.0 23.0 21.0 35.0 22.0 27.0 25.0 19.0 20.0 9.0 11.0 5.0 4.0 3.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 4.0 4.0 7.0 20.0 15.0 14.0 21.0 26.0 23.0 37.0 18.0 19.0 22.0 17.0 16.0 17.0 15.0 10.0 14.0 12.0 6.0 2.0 3.0 4.0 4.0 2.0 2.0 0.0 1.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 4.0 4.0 6.0 4.0 5.0 6.0 8.0 5.0 8.0 17.0 24.0 22.0 14.0 13.0 27.0 31.0 17.0 16.0 22.0 22.0 7.0 12.0 12.0 4.0 5.0 3.0 2.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 1.0 5.0 4.0 8.0 8.0 12.0 14.0 15.0 17.0 18.0 12.0 26.0 23.0 19.0 16.0 30.0 14.0 9.0 11.0 14.0 7.0 6.0 6.0 10.0 3.0 2.0 1.0 2.0 0.0 2.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 1.0 2.0 2.0 2.0 6.0 3.0 6.0 7.0 6.0 10.0 15.0 15.0 17.0 21.0 24.0 24.0 17.0 31.0 29.0 23.0 19.0 23.0 14.0 10.0 12.0 9.0 8.0 5.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 5.0 2.0 6.0 13.0 18.0 17.0 8.0 33.0 25.0 22.0 18.0 23.0 23.0 16.0 15.0 21.0 12.0 7.0 8.0 7.0 5.0 6.0 2.0 4.0 4.0 1.0 2.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 3.0 0.0 2.0 2.0 3.0 4.0 8.0 4.0 7.0 11.0 14.0 17.0 9.0 19.0 18.0 25.0 17.0 25.0 21.0 25.0 26.0 20.0 17.0 11.0 8.0 2.0 2.0 1.0 4.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 4.0 0.0 8.0 10.0 14.0 12.0 14.0 15.0 14.0 25.0 23.0 24.0 21.0 21.0 17.0 18.0 16.0 12.0 5.0 6.0 6.0 4.0 3.0 3.0 9.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 2.0 3.0 1.0 2.0 4.0 5.0 7.0 4.0 5.0 12.0 20.0 8.0 15.0 20.0 21.0 20.0 21.0 18.0 22.0 19.0 16.0 14.0 16.0 6.0 10.0 4.0 4.0 4.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 3.0 6.0 11.0 10.0 24.0 21.0 17.0 23.0 27.0 19.0 22.0 19.0 18.0 25.0 16.0 13.0 9.0 16.0 4.0 9.0 5.0 3.0 2.0 0.0 3.0 3.0 2.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 3.0 1.0 2.0 4.0 6.0 4.0 3.0 9.0 8.0 6.0 7.0 13.0 15.0 20.0 29.0 28.0 12.0 28.0 20.0 19.0 17.0 12.0 13.0 6.0 10.0 8.0 3.0 3.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 5.0 5.0 5.0 10.0 14.0 22.0 18.0 15.0 21.0 25.0 20.0 21.0 17.0 23.0 12.0 15.0 14.0 6.0 9.0 5.0 7.0 5.0 4.0 4.0 3.0 2.0 1.0 0.0 1.0 0.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 2.0 7.0 4.0 2.0 3.0 4.0 6.0 2.0 10.0 11.0 11.0 15.0 12.0 16.0 14.0 18.0 19.0 16.0 20.0 22.0 18.0 11.0 16.0 10.0 7.0 4.0 1.0 4.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 9.0 9.0 4.0 8.0 7.0 22.0 10.0 20.0 32.0 11.0 22.0 21.0 23.0 19.0 12.0 11.0 15.0 7.0 8.0 9.0 8.0 2.0 3.0 2.0 5.0 0.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 3.0 6.0 4.0 1.0 6.0 4.0 6.0 9.0 8.0 12.0 13.0 16.0 19.0 21.0 22.0 23.0 16.0 26.0 27.0 26.0 19.0 8.0 7.0 14.0 6.0 5.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 3.0 5.0 9.0 10.0 16.0 12.0 20.0 20.0 27.0 31.0 19.0 14.0 15.0 21.0 15.0 7.0 17.0 13.0 11.0 10.0 9.0 5.0 0.0 2.0 4.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 3.0 1.0 6.0 5.0 4.0 9.0 6.0 13.0 9.0 21.0 12.0 15.0 16.0 12.0 20.0 23.0 23.0 23.0 13.0 12.0 11.0 13.0 9.0 7.0 5.0 1.0 3.0 3.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 5.0 4.0 10.0 10.0 9.0 17.0 11.0 24.0 19.0 19.0 19.0 26.0 21.0 26.0 15.0 7.0 14.0 17.0 8.0 7.0 2.0 5.0 4.0 2.0 3.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 2.0 2.0 1.0 0.0 2.0 2.0 7.0 8.0 2.0 5.0 6.0 12.0 17.0 10.0 18.0 12.0 22.0 16.0 31.0 23.0 25.0 25.0 16.0 15.0 18.0 13.0 10.0 11.0 6.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 7.0 7.0 10.0 10.0 16.0 19.0 25.0 20.0 17.0 15.0 22.0 20.0 16.0 22.0 15.0 6.0 7.0 11.0 13.0 4.0 5.0 3.0 4.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 5.0 5.0 7.0 8.0 9.0 7.0 7.0 11.0 21.0 16.0 14.0 16.0 22.0 21.0 20.0 20.0 22.0 19.0 15.0 13.0 11.0 5.0 1.0 6.0 4.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 4.0 6.0 11.0 15.0 17.0 18.0 21.0 12.0 16.0 24.0 18.0 15.0 18.0 19.0 19.0 16.0 12.0 10.0 11.0 11.0 1.0 5.0 5.0 3.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 1.0 7.0 4.0 5.0 4.0 10.0 11.0 7.0 19.0 16.0 24.0 30.0 22.0 11.0 19.0 30.0 18.0 21.0 26.0 10.0 13.0 9.0 4.0 5.0 6.0 1.0 4.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 3.0 2.0 11.0 9.0 14.0 16.0 18.0 17.0 23.0 31.0 28.0 18.0 21.0 13.0 16.0 18.0 25.0 10.0 6.0 8.0 5.0 2.0 3.0 4.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 1.0 1.0 0.0 0.0 1.0 7.0 4.0 2.0 7.0 8.0 8.0 11.0 15.0 8.0 16.0 20.0 18.0 25.0 31.0 20.0 28.0 17.0 17.0 18.0 13.0 14.0 6.0 5.0 5.0 2.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 2.0 4.0 3.0 7.0 13.0 15.0 17.0 15.0 18.0 27.0 27.0 19.0 32.0 18.0 11.0 15.0 13.0 13.0 11.0 7.0 12.0 5.0 3.0 5.0 1.0 1.0 3.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 3.0 2.0 6.0 3.0 3.0 3.0 6.0 6.0 12.0 7.0 11.0 14.0 22.0 7.0 19.0 19.0 25.0 23.0 21.0 17.0 25.0 13.0 20.0 10.0 10.0 2.0 8.0 5.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 6.0 4.0 8.0 17.0 17.0 14.0 26.0 15.0 25.0 27.0 27.0 15.0 13.0 19.0 12.0 10.0 9.0 8.0 3.0 3.0 7.0 4.0 3.0 1.0 3.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 4.0 3.0 8.0 4.0 11.0 6.0 14.0 13.0 14.0 20.0 25.0 17.0 20.0 17.0 14.0 16.0 24.0 17.0 20.0 12.0 6.0 5.0 4.0 1.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 6.0 2.0 4.0 7.0 14.0 14.0 15.0 12.0 20.0 16.0 32.0 17.0 19.0 20.0 23.0 13.0 11.0 12.0 5.0 9.0 4.0 4.0 6.0 4.0 4.0 3.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 3.0 1.0 5.0 3.0 7.0 4.0 9.0 11.0 14.0 14.0 15.0 18.0 22.0 22.0 29.0 20.0 22.0 18.0 9.0 23.0 14.0 10.0 5.0 1.0 1.0 5.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 5.0 3.0 3.0 7.0 10.0 15.0 20.0 20.0 17.0 25.0 21.0 31.0 21.0 24.0 16.0 21.0 12.0 15.0 11.0 11.0 7.0 6.0 5.0 4.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 3.0 2.0 6.0 3.0 10.0 7.0 12.0 9.0 14.0 16.0 21.0 21.0 20.0 27.0 21.0 29.0 20.0 23.0 17.0 16.0 14.0 10.0 10.0 7.0 3.0 4.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 5.0 4.0 12.0 16.0 10.0 10.0 10.0 10.0 17.0 26.0 27.0 15.0 21.0 18.0 14.0 20.0 11.0 11.0 6.0 4.0 7.0 2.0 4.0 7.0 4.0 1.0 0.0 3.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 1.0 5.0 5.0 5.0 7.0 5.0 9.0 11.0 9.0 20.0 17.0 25.0 18.0 31.0 30.0 28.0 20.0 19.0 16.0 19.0 10.0 12.0 6.0 3.0 6.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 5.0 7.0 9.0 11.0 19.0 16.0 9.0 27.0 24.0 23.0 19.0 16.0 23.0 13.0 18.0 12.0 10.0 17.0 8.0 11.0 4.0 1.0 3.0 0.0 3.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 1.0 1.0 2.0 2.0 5.0 5.0 6.0 14.0 6.0 13.0 10.0 16.0 17.0 23.0 18.0 18.0 21.0 24.0 16.0 24.0 19.0 12.0 18.0 12.0 7.0 6.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 3.0 3.0 4.0 3.0 4.0 11.0 14.0 19.0 25.0 24.0 25.0 17.0 16.0 21.0 26.0 14.0 13.0 13.0 16.0 7.0 7.0 7.0 4.0 5.0 3.0 4.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 1.0 4.0 1.0 3.0 1.0 4.0 5.0 2.0 8.0 16.0 14.0 15.0 12.0 8.0 24.0 28.0 21.0 24.0 20.0 17.0 19.0 17.0 15.0 9.0 6.0 4.0 4.0 3.0 6.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 5.0 4.0 14.0 8.0 19.0 15.0 19.0 26.0 18.0 19.0 18.0 17.0 16.0 13.0 16.0 13.0 16.0 14.0 6.0 10.0 6.0 2.0 3.0 1.0 2.0 2.0 2.0 3.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 4.0 6.0 8.0 13.0 6.0 14.0 7.0 9.0 17.0 14.0 21.0 23.0 16.0 28.0 18.0 28.0 23.0 15.0 18.0 17.0 19.0 2.0 8.0 3.0 4.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 4.0 4.0 8.0 4.0 7.0 11.0 10.0 25.0 13.0 15.0 21.0 13.0 16.0 19.0 15.0 13.0 18.0 11.0 13.0 8.0 7.0 6.0 2.0 8.0 3.0 2.0 3.0 1.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 4.0 2.0 1.0 0.0 4.0 8.0 2.0 3.0 3.0 11.0 15.0 14.0 19.0 14.0 20.0 16.0 17.0 20.0 19.0 25.0 21.0 16.0 24.0 17.0 11.0 12.0 10.0 6.0 1.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 4.0 2.0 4.0 9.0 11.0 13.0 14.0 20.0 22.0 22.0 24.0 25.0 25.0 16.0 11.0 11.0 17.0 17.0 22.0 9.0 8.0 9.0 5.0 4.0 2.0 1.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 3.0 0.0 1.0 4.0 3.0 4.0 2.0 11.0 10.0 6.0 6.0 13.0 14.0 13.0 17.0 18.0 18.0 24.0 21.0 19.0 30.0 21.0 16.0 18.0 11.0 9.0 11.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 2.0 1.0 3.0 7.0 7.0 11.0 17.0 14.0 12.0 16.0 24.0 21.0 21.0 22.0 20.0 9.0 21.0 9.0 8.0 10.0 6.0 6.0 3.0 3.0 3.0 2.0 3.0 2.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 4.0 2.0 2.0 3.0 2.0 6.0 3.0 8.0 7.0 13.0 20.0 14.0 13.0 21.0 13.0 25.0 31.0 19.0 17.0 23.0 20.0 19.0 16.0 8.0 7.0 7.0 1.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 5.0 4.0 6.0 9.0 17.0 11.0 14.0 26.0 22.0 19.0 24.0 28.0 12.0 23.0 16.0 10.0 4.0 13.0 9.0 6.0 6.0 4.0 3.0 3.0 0.0 2.0 2.0 3.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 3.0 3.0 3.0 2.0 2.0 8.0 7.0 9.0 12.0 12.0 10.0 17.0 18.0 25.0 23.0 20.0 17.0 18.0 25.0 15.0 19.0 12.0 12.0 11.0 7.0 8.0 5.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 3.0 6.0 6.0 7.0 6.0 15.0 13.0 21.0 17.0 19.0 17.0 20.0 25.0 28.0 24.0 17.0 14.0 12.0 7.0 13.0 9.0 7.0 7.0 4.0 3.0 1.0 1.0 0.0 5.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 1.0 5.0 6.0 7.0 10.0 6.0 13.0 5.0 16.0 19.0 14.0 14.0 15.0 22.0 16.0 25.0 22.0 24.0 25.0 22.0 22.0 14.0 13.0 12.0 7.0 8.0 6.0 5.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 1.0 0.0 7.0 2.0 4.0 9.0 8.0 19.0 11.0 15.0 25.0 19.0 13.0 13.0 20.0 11.0 22.0 18.0 19.0 13.0 10.0 4.0 9.0 7.0 3.0 4.0 2.0 2.0 3.0 1.0 2.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 4.0 1.0 1.0 3.0 1.0 3.0 9.0 5.0 5.0 10.0 10.0 5.0 11.0 8.0 18.0 20.0 15.0 18.0 15.0 16.0 30.0 25.0 33.0 14.0 22.0 17.0 15.0 11.0 11.0 7.0 7.0 5.0 2.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 8.0 6.0 6.0 8.0 10.0 12.0 21.0 14.0 18.0 28.0 23.0 23.0 19.0 13.0 10.0 16.0 23.0 16.0 15.0 7.0 8.0 6.0 6.0 2.0 6.0 3.0 4.0 3.0 2.0 1.0 1.0 0.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 0.0 1.0 1.0 6.0 5.0 2.0 5.0 9.0 10.0 8.0 10.0 15.0 16.0 10.0 13.0 21.0 18.0 20.0 21.0 23.0 25.0 20.0 23.0 22.0 11.0 16.0 7.0 4.0 4.0 5.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 4.0 7.0 11.0 14.0 12.0 21.0 17.0 21.0 20.0 15.0 22.0 27.0 11.0 18.0 11.0 21.0 11.0 12.0 11.0 8.0 3.0 6.0 4.0 5.0 2.0 5.0 1.0 5.0 1.0 3.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 2.0 1.0 3.0 3.0 0.0 7.0 5.0 6.0 9.0 4.0 7.0 15.0 17.0 16.0 15.0 15.0 23.0 17.0 21.0 24.0 25.0 23.0 27.0 26.0 12.0 16.0 11.0 14.0 6.0 9.0 6.0 3.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 3.0 3.0 6.0 7.0 8.0 12.0 7.0 15.0 16.0 19.0 22.0 10.0 17.0 18.0 17.0 22.0 17.0 9.0 15.0 9.0 13.0 5.0 6.0 6.0 7.0 2.0 3.0 1.0 3.0 6.0 0.0 3.0 5.0 3.0 2.0 1.0 0.0 2.0 3.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 3.0 2.0 2.0 0.0 2.0 2.0 4.0 1.0 0.0 2.0 0.0 1.0 6.0 8.0 4.0 6.0 9.0 4.0 12.0 10.0 6.0 20.0 15.0 20.0 20.0 16.0 20.0 12.0 21.0 20.0 17.0 12.0 7.0 13.0 8.0 7.0 3.0 4.0 5.0 5.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 5.0 3.0 8.0 13.0 13.0 17.0 17.0 10.0 20.0 20.0 17.0 19.0 17.0 16.0 14.0 20.0 12.0 11.0 13.0 6.0 10.0 10.0 6.0 5.0 5.0 3.0 0.0 4.0 3.0 3.0 2.0 1.0 0.0 0.0 1.0 1.0 1.0 3.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 5.0 0.0 1.0 2.0 0.0 0.0 2.0 2.0 3.0 5.0 1.0 5.0 5.0 9.0 8.0 6.0 9.0 13.0 20.0 14.0 11.0 12.0 22.0 19.0 23.0 16.0 21.0 26.0 23.0 17.0 15.0 10.0 13.0 9.0 8.0 3.0 3.0 1.0 2.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 4.0 6.0 7.0 10.0 9.0 11.0 22.0 16.0 9.0 13.0 17.0 21.0 19.0 20.0 12.0 11.0 15.0 11.0 8.0 9.0 8.0 7.0 6.0 3.0 3.0 3.0 3.0 3.0 0.0 3.0 1.0 3.0 1.0 4.0 0.0 0.0 1.0 2.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 2.0 2.0 1.0 4.0 1.0 3.0 4.0 1.0 6.0 4.0 7.0 4.0 6.0 8.0 5.0 12.0 8.0 11.0 9.0 13.0 24.0 15.0 20.0 13.0 20.0 13.0 17.0 19.0 19.0 17.0 18.0 11.0 21.0 9.0 8.0 9.0 3.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 5.0 9.0 6.0 14.0 10.0 5.0 14.0 24.0 16.0 20.0 20.0 18.0 20.0 13.0 12.0 22.0 13.0 13.0 13.0 14.0 11.0 10.0 8.0 2.0 5.0 5.0 4.0 9.0 3.0 3.0 2.0 1.0 3.0 2.0 4.0 2.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 2.0 0.0 2.0 1.0 1.0 1.0 3.0 2.0 0.0 2.0 3.0 2.0 2.0 0.0 1.0 3.0 2.0 2.0 3.0 3.0 1.0 3.0 3.0 4.0 9.0 6.0 8.0 15.0 8.0 8.0 14.0 17.0 21.0 18.0 24.0 19.0 22.0 20.0 16.0 19.0 19.0 16.0 11.0 15.0 14.0 14.0 3.0 4.0 2.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 5.0 1.0 9.0 6.0 8.0 9.0 13.0 15.0 20.0 17.0 19.0 21.0 30.0 20.0 13.0 16.0 19.0 14.0 15.0 12.0 10.0 8.0 9.0 9.0 2.0 5.0 5.0 9.0 4.0 0.0 4.0 5.0 2.0 2.0 3.0 1.0 1.0 0.0 0.0 1.0 0.0 5.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 5.0 2.0 2.0 2.0 3.0 2.0 3.0 3.0 5.0 2.0 7.0 8.0 3.0 10.0 9.0 11.0 12.0 11.0 13.0 18.0 21.0 19.0 26.0 24.0 27.0 21.0 17.0 16.0 21.0 18.0 17.0 13.0 18.0 11.0 9.0 5.0 5.0 4.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 3.0 1.0 3.0 7.0 12.0 10.0 8.0 9.0 13.0 16.0 12.0 13.0 20.0 24.0 21.0 17.0 18.0 11.0 16.0 11.0 9.0 14.0 16.0 14.0 7.0 7.0 6.0 4.0 2.0 4.0 3.0 6.0 3.0 2.0 5.0 0.0 2.0 3.0 2.0 1.0 2.0 1.0 2.0 2.0 3.0 0.0 1.0 2.0 1.0 1.0 2.0 4.0 2.0 4.0 4.0 4.0 5.0 5.0 6.0 4.0 1.0 2.0 1.0 7.0 2.0 3.0 5.0 9.0 9.0 11.0 11.0 16.0 14.0 15.0 20.0 16.0 22.0 21.0 18.0 29.0 30.0 22.0 20.0 23.0 21.0 15.0 10.0 5.0 8.0 10.0 3.0 2.0 2.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 2.0 2.0 4.0 8.0 7.0 11.0 12.0 17.0 23.0 22.0 16.0 26.0 18.0 21.0 22.0 17.0 12.0 13.0 11.0 14.0 5.0 8.0 7.0 5.0 4.0 6.0 5.0 2.0 4.0 4.0 7.0 0.0 4.0 2.0 2.0 1.0 2.0 4.0 3.0 5.0 1.0 2.0 1.0 4.0 0.0 2.0 0.0 18.0 4.0 3.0 5.0 0.0 1.0 2.0 4.0 1.0 7.0 2.0 4.0 2.0 5.0 5.0 10.0 4.0 6.0 8.0 6.0 17.0 18.0 17.0 15.0 17.0 19.0 23.0 15.0 21.0 29.0 22.0 26.0 14.0 23.0 11.0 15.0 9.0 8.0 2.0 1.0 3.0 5.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 3.0 1.0 6.0 7.0 6.0 8.0 9.0 20.0 19.0 18.0 23.0 15.0 13.0 13.0 16.0 19.0 19.0 16.0 19.0 7.0 12.0 13.0 9.0 7.0 11.0 9.0 6.0 4.0 7.0 2.0 5.0 0.0 6.0 1.0 5.0 2.0 1.0 1.0 3.0 1.0 2.0 3.0 1.0 1.0 2.0 5.0 4.0 2.0 3.0 5.0 2.0 4.0 3.0 4.0 2.0 7.0 3.0 3.0 3.0 8.0 11.0 12.0 9.0 7.0 12.0 12.0 12.0 15.0 16.0 17.0 17.0 22.0 24.0 22.0 23.0 16.0 16.0 13.0 15.0 17.0 18.0 12.0 7.0 5.0 2.0 2.0 2.0 3.0 2.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 9.0 11.0 11.0 14.0 12.0 17.0 14.0 15.0 25.0 11.0 14.0 17.0 17.0 21.0 14.0 11.0 11.0 13.0 16.0 8.0 13.0 9.0 10.0 8.0 8.0 5.0 5.0 4.0 6.0 6.0 5.0 3.0 4.0 4.0 5.0 2.0 4.0 1.0 4.0 2.0 2.0 4.0 2.0 6.0 4.0 5.0 2.0 4.0 1.0 8.0 5.0 0.0 5.0 5.0 6.0 10.0 11.0 11.0 18.0 9.0 7.0 12.0 17.0 16.0 22.0 18.0 22.0 20.0 12.0 21.0 16.0 20.0 24.0 24.0 28.0 16.0 18.0 4.0 8.0 12.0 7.0 6.0 4.0 3.0 1.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 5.0 5.0 4.0 6.0 9.0 11.0 14.0 13.0 20.0 27.0 24.0 14.0 20.0 21.0 13.0 14.0 10.0 20.0 13.0 10.0 14.0 6.0 9.0 6.0 5.0 8.0 9.0 10.0 4.0 6.0 3.0 3.0 4.0 3.0 9.0 2.0 5.0 7.0 8.0 6.0 3.0 1.0 5.0 1.0 9.0 4.0 2.0 1.0 6.0 5.0 7.0 8.0 8.0 10.0 4.0 3.0 2.0 8.0 10.0 17.0 11.0 13.0 12.0 13.0 12.0 16.0 20.0 12.0 17.0 30.0 27.0 26.0 22.0 13.0 10.0 13.0 14.0 16.0 14.0 9.0 5.0 5.0 5.0 2.0 3.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 3.0 5.0 2.0 5.0 4.0 14.0 12.0 11.0 20.0 17.0 18.0 24.0 16.0 14.0 16.0 19.0 18.0 17.0 13.0 11.0 10.0 7.0 10.0 6.0 9.0 9.0 9.0 6.0 3.0 8.0 7.0 9.0 8.0 11.0 3.0 4.0 7.0 5.0 3.0 6.0 7.0 6.0 7.0 7.0 7.0 5.0 3.0 7.0 3.0 5.0 8.0 5.0 9.0 8.0 10.0 9.0 16.0 9.0 12.0 15.0 12.0 8.0 14.0 23.0 13.0 18.0 9.0 23.0 17.0 29.0 15.0 21.0 18.0 24.0 17.0 13.0 12.0 10.0 12.0 6.0 2.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 4.0 3.0 3.0 3.0 3.0 6.0 7.0 8.0 7.0 12.0 20.0 13.0 17.0 19.0 16.0 11.0 24.0 17.0 14.0 19.0 17.0 11.0 16.0 14.0 13.0 7.0 12.0 8.0 8.0 18.0 11.0 8.0 8.0 6.0 5.0 4.0 7.0 3.0 8.0 7.0 11.0 7.0 5.0 8.0 9.0 8.0 4.0 6.0 1.0 3.0 6.0 11.0 6.0 10.0 6.0 9.0 9.0 13.0 20.0 19.0 11.0 8.0 13.0 19.0 18.0 25.0 13.0 22.0 16.0 25.0 24.0 12.0 25.0 17.0 20.0 20.0 13.0 15.0 12.0 7.0 10.0 7.0 3.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 3.0 0.0 3.0 6.0 8.0 5.0 14.0 11.0 11.0 14.0 13.0 12.0 12.0 14.0 11.0 14.0 18.0 15.0 17.0 17.0 11.0 15.0 15.0 13.0 7.0 16.0 15.0 9.0 7.0 12.0 10.0 15.0 7.0 8.0 10.0 8.0 10.0 5.0 13.0 7.0 13.0 4.0 4.0 7.0 8.0 8.0 7.0 13.0 4.0 11.0 6.0 6.0 11.0 14.0 12.0 6.0 10.0 14.0 19.0 12.0 14.0 25.0 30.0 22.0 15.0 17.0 18.0 17.0 17.0 28.0 13.0 17.0 17.0 14.0 6.0 9.0 4.0 6.0 2.0 3.0 5.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 2.0 2.0 8.0 1.0 5.0 9.0 9.0 16.0 15.0 13.0 13.0 14.0 14.0 18.0 22.0 17.0 8.0 19.0 17.0 16.0 16.0 14.0 17.0 12.0 14.0 11.0 11.0 14.0 10.0 10.0 9.0 12.0 12.0 6.0 10.0 15.0 7.0 14.0 10.0 9.0 12.0 11.0 9.0 7.0 14.0 12.0 11.0 5.0 11.0 12.0 17.0 16.0 6.0 19.0 14.0 12.0 20.0 21.0 26.0 25.0 21.0 26.0 21.0 21.0 17.0 25.0 22.0 25.0 18.0 15.0 18.0 11.0 15.0 6.0 13.0 9.0 4.0 2.0 2.0 4.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 3.0 6.0 5.0 7.0 9.0 5.0 8.0 18.0 16.0 18.0 10.0 19.0 17.0 19.0 19.0 21.0 19.0 21.0 15.0 18.0 20.0 16.0 13.0 14.0 13.0 20.0 8.0 11.0 16.0 8.0 18.0 11.0 7.0 8.0 14.0 16.0 14.0 6.0 13.0 9.0 8.0 12.0 20.0 12.0 6.0 9.0 11.0 8.0 17.0 11.0 16.0 19.0 21.0 8.0 14.0 19.0 24.0 28.0 14.0 20.0 19.0 14.0 25.0 18.0 22.0 17.0 17.0 15.0 23.0 17.0 12.0 5.0 7.0 5.0 5.0 6.0 3.0 0.0 0.0 4.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 5.0 12.0 12.0 11.0 14.0 7.0 13.0 16.0 18.0 13.0 13.0 27.0 20.0 17.0 16.0 9.0 27.0 18.0 16.0 17.0 14.0 15.0 15.0 13.0 13.0 9.0 9.0 12.0 10.0 11.0 6.0 11.0 15.0 13.0 11.0 11.0 12.0 12.0 20.0 13.0 19.0 12.0 11.0 17.0 17.0 14.0 21.0 14.0 18.0 26.0 21.0 18.0 20.0 23.0 11.0 20.0 26.0 27.0 17.0 15.0 14.0 19.0 21.0 22.0 11.0 15.0 5.0 9.0 9.0 6.0 10.0 4.0 4.0 5.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 4.0 4.0 6.0 7.0 6.0 8.0 8.0 9.0 8.0 15.0 12.0 11.0 11.0 22.0 16.0 19.0 10.0 14.0 12.0 21.0 14.0 10.0 10.0 11.0 10.0 18.0 15.0 10.0 14.0 16.0 17.0 14.0 12.0 15.0 18.0 16.0 10.0 12.0 18.0 17.0 18.0 13.0 18.0 17.0 18.0 15.0 15.0 22.0 21.0 22.0 15.0 17.0 27.0 29.0 28.0 22.0 22.0 22.0 17.0 19.0 20.0 17.0 21.0 24.0 10.0 11.0 9.0 8.0 3.0 7.0 1.0 3.0 3.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 3.0 6.0 6.0 4.0 8.0 8.0 11.0 16.0 4.0 9.0 18.0 25.0 14.0 15.0 19.0 14.0 24.0 18.0 22.0 12.0 9.0 22.0 16.0 17.0 15.0 15.0 14.0 20.0 16.0 22.0 14.0 18.0 16.0 17.0 23.0 14.0 24.0 21.0 16.0 9.0 19.0 14.0 13.0 10.0 17.0 20.0 16.0 17.0 14.0 16.0 29.0 14.0 19.0 23.0 18.0 19.0 27.0 11.0 14.0 12.0 9.0 11.0 18.0 12.0 9.0 12.0 10.0 8.0 6.0 5.0 3.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 3.0 2.0 5.0 6.0 2.0 10.0 5.0 5.0 10.0 9.0 18.0 16.0 13.0 14.0 22.0 13.0 11.0 18.0 17.0 13.0 19.0 22.0 20.0 13.0 23.0 29.0 11.0 11.0 18.0 9.0 18.0 20.0 29.0 12.0 20.0 16.0 19.0 27.0 22.0 24.0 20.0 21.0 24.0 22.0 25.0 21.0 16.0 29.0 23.0 26.0 19.0 14.0 17.0 17.0 21.0 15.0 17.0 20.0 13.0 12.0 15.0 12.0 9.0 8.0 10.0 2.0 5.0 2.0 1.0 5.0 1.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 5.0 4.0 4.0 5.0 8.0 9.0 7.0 6.0 11.0 15.0 14.0 12.0 13.0 22.0 13.0 16.0 18.0 20.0 14.0 16.0 28.0 26.0 18.0 15.0 17.0 24.0 30.0 19.0 20.0 22.0 17.0 24.0 21.0 23.0 36.0 19.0 20.0 23.0 24.0 13.0 17.0 18.0 13.0 22.0 21.0 22.0 26.0 14.0 26.0 25.0 15.0 17.0 13.0 10.0 14.0 16.0 9.0 14.0 13.0 8.0 7.0 6.0 5.0 6.0 3.0 2.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 6.0 2.0 4.0 7.0 4.0 4.0 8.0 6.0 15.0 13.0 12.0 11.0 12.0 12.0 18.0 14.0 14.0 21.0 23.0 19.0 13.0 25.0 18.0 16.0 19.0 19.0 17.0 23.0 17.0 19.0 31.0 20.0 18.0 19.0 17.0 19.0 21.0 27.0 19.0 25.0 20.0 21.0 11.0 28.0 21.0 21.0 19.0 15.0 16.0 23.0 18.0 17.0 17.0 14.0 11.0 15.0 14.0 9.0 11.0 9.0 5.0 6.0 4.0 1.0 3.0 2.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 1.0 1.0 3.0 4.0 7.0 3.0 8.0 8.0 8.0 8.0 11.0 11.0 10.0 10.0 11.0 14.0 19.0 7.0 13.0 15.0 21.0 22.0 16.0 22.0 17.0 19.0 15.0 22.0 22.0 14.0 16.0 19.0 27.0 19.0 24.0 19.0 20.0 25.0 20.0 19.0 14.0 22.0 19.0 18.0 21.0 27.0 15.0 10.0 7.0 19.0 25.0 16.0 14.0 10.0 4.0 3.0 9.0 6.0 5.0 3.0 2.0 4.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 3.0 0.0 2.0 2.0 9.0 5.0 3.0 7.0 14.0 10.0 13.0 4.0 12.0 11.0 17.0 13.0 18.0 8.0 12.0 16.0 13.0 13.0 13.0 20.0 15.0 16.0 10.0 15.0 24.0 18.0 21.0 21.0 22.0 18.0 16.0 15.0 14.0 16.0 26.0 15.0 10.0 20.0 22.0 11.0 19.0 21.0 12.0 17.0 11.0 14.0 6.0 6.0 7.0 5.0 9.0 5.0 5.0 3.0 3.0 3.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 5.0 4.0 1.0 7.0 5.0 3.0 5.0 8.0 9.0 9.0 12.0 10.0 12.0 16.0 21.0 8.0 11.0 11.0 17.0 23.0 16.0 21.0 16.0 32.0 15.0 24.0 18.0 30.0 13.0 20.0 17.0 22.0 19.0 19.0 20.0 15.0 24.0 18.0 17.0 8.0 4.0 12.0 15.0 15.0 15.0 10.0 11.0 8.0 10.0 6.0 4.0 3.0 3.0 3.0 4.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 3.0 4.0 4.0 8.0 4.0 5.0 6.0 5.0 8.0 11.0 5.0 10.0 11.0 10.0 14.0 18.0 16.0 12.0 14.0 18.0 16.0 22.0 18.0 14.0 13.0 20.0 19.0 18.0 12.0 14.0 21.0 15.0 18.0 13.0 18.0 18.0 19.0 13.0 21.0 17.0 8.0 8.0 14.0 17.0 11.0 7.0 8.0 9.0 0.0 3.0 1.0 3.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 2.0 1.0 2.0 2.0 7.0 7.0 9.0 8.0 4.0 6.0 9.0 9.0 9.0 12.0 8.0 18.0 16.0 13.0 22.0 5.0 13.0 14.0 12.0 17.0 13.0 11.0 17.0 17.0 16.0 12.0 12.0 12.0 7.0 10.0 13.0 6.0 10.0 14.0 6.0 8.0 13.0 6.0 5.0 3.0 1.0 0.0 2.0 4.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 4.0 1.0 3.0 2.0 2.0 3.0 0.0 7.0 3.0 3.0 8.0 5.0 11.0 11.0 18.0 10.0 2.0 12.0 14.0 18.0 8.0 6.0 12.0 7.0 12.0 15.0 17.0 12.0 13.0 10.0 10.0 10.0 12.0 13.0 5.0 6.0 14.0 15.0 5.0 9.0 4.0 6.0 3.0 1.0 5.0 1.0 3.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 2.0 5.0 4.0 3.0 3.0 8.0 5.0 2.0 4.0 9.0 13.0 7.0 6.0 5.0 14.0 4.0 8.0 9.0 10.0 9.0 8.0 10.0 8.0 12.0 8.0 13.0 9.0 8.0 5.0 6.0 8.0 6.0 4.0 1.0 5.0 1.0 1.0 0.0 2.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 1.0 0.0 3.0 2.0 4.0 5.0 3.0 2.0 3.0 8.0 6.0 5.0 5.0 4.0 9.0 7.0 8.0 7.0 7.0 13.0 3.0 7.0 4.0 12.0 5.0 5.0 5.0 14.0 5.0 6.0 3.0 5.0 7.0 1.0 1.0 2.0 5.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 3.0 5.0 1.0 3.0 3.0 1.0 3.0 7.0 6.0 6.0 2.0 4.0 11.0 7.0 6.0 7.0 8.0 6.0 2.0 4.0 4.0 4.0 3.0 4.0 6.0 2.0 1.0 2.0 4.0 1.0 1.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 3.0 1.0 1.0 3.0 1.0 4.0 0.0 1.0 2.0 2.0 1.0 2.0 0.0 4.0 3.0 8.0 1.0 2.0 4.0 2.0 2.0 5.0 4.0 3.0 3.0 4.0 2.0 3.0 0.0 1.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 4.0 1.0 0.0 4.0 2.0 0.0 2.0 2.0 2.0 1.0 1.0 1.0 5.0 4.0 2.0 2.0 2.0 4.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 3.0 4.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 2.0 0.0 0.0 1.0 1.0 0.0 3.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 3.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 0.0 1.0 1.0 2.0 0.0 1.0 4.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 2.0 4.0 0.0 0.0 2.0 1.0 1.0 2.0 5.0 0.0 2.0 0.0 4.0 2.0 0.0 3.0 2.0 2.0 3.0 4.0 1.0 1.0 0.0 0.0 0.0 3.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 2.0 0.0 2.0 1.0 4.0 5.0 0.0 4.0 3.0 3.0 7.0 1.0 3.0 1.0 1.0 3.0 3.0 1.0 3.0 3.0 1.0 2.0 3.0 1.0 4.0 1.0 2.0 1.0 2.0 1.0 3.0 3.0 2.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 1.0 2.0 3.0 2.0 3.0 2.0 6.0 4.0 5.0 6.0 3.0 4.0 2.0 7.0 5.0 1.0 6.0 2.0 3.0 8.0 3.0 3.0 8.0 6.0 5.0 2.0 2.0 2.0 1.0 4.0 0.0 1.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 4.0 3.0 0.0 2.0 1.0 5.0 1.0 2.0 4.0 10.0 6.0 5.0 4.0 2.0 0.0 3.0 2.0 2.0 5.0 5.0 5.0 5.0 4.0 7.0 6.0 3.0 3.0 1.0 3.0 2.0 3.0 5.0 4.0 7.0 3.0 5.0 1.0 0.0 2.0 2.0 0.0 1.0 0.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 2.0 4.0 4.0 0.0 8.0 2.0 3.0 2.0 5.0 2.0 4.0 5.0 3.0 9.0 2.0 9.0 2.0 0.0 7.0 5.0 3.0 6.0 7.0 4.0 5.0 5.0 7.0 6.0 4.0 4.0 6.0 6.0 6.0 5.0 6.0 6.0 3.0 5.0 4.0 2.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 2.0 0.0 1.0 1.0 2.0 2.0 3.0 1.0 0.0 4.0 4.0 2.0 7.0 12.0 9.0 5.0 2.0 11.0 6.0 3.0 7.0 7.0 13.0 3.0 6.0 6.0 8.0 5.0 8.0 8.0 2.0 10.0 8.0 3.0 14.0 9.0 4.0 9.0 9.0 8.0 6.0 2.0 3.0 6.0 5.0 5.0 5.0 1.0 4.0 1.0 3.0 5.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 3.0 1.0 3.0 4.0 4.0 3.0 5.0 2.0 7.0 4.0 7.0 3.0 6.0 7.0 5.0 7.0 6.0 10.0 4.0 7.0 4.0 9.0 8.0 3.0 5.0 6.0 9.0 10.0 5.0 9.0 7.0 6.0 5.0 2.0 6.0 4.0 7.0 8.0 8.0 4.0 5.0 4.0 3.0 4.0 5.0 4.0 5.0 3.0 1.0 1.0 1.0 2.0 3.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 2.0 2.0 2.0 3.0 4.0 3.0 6.0 4.0 4.0 3.0 6.0 5.0 14.0 8.0 2.0 4.0 9.0 9.0 7.0 7.0 4.0 2.0 10.0 6.0 12.0 7.0 8.0 14.0 10.0 4.0 6.0 3.0 5.0 10.0 12.0 12.0 9.0 10.0 10.0 2.0 9.0 6.0 5.0 9.0 5.0 8.0 5.0 8.0 5.0 3.0 1.0 4.0 2.0 2.0 4.0 2.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 3.0 3.0 1.0 3.0 6.0 3.0 1.0 2.0 8.0 2.0 4.0 8.0 9.0 7.0 4.0 6.0 11.0 3.0 5.0 8.0 11.0 14.0 8.0 8.0 7.0 7.0 3.0 7.0 11.0 4.0 10.0 7.0 11.0 5.0 4.0 6.0 13.0 7.0 8.0 10.0 6.0 7.0 13.0 7.0 9.0 12.0 11.0 6.0 4.0 6.0 6.0 3.0 5.0 3.0 6.0 2.0 4.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 0.0 0.0 2.0 4.0 5.0 2.0 4.0 3.0 4.0 1.0 1.0 7.0 6.0 5.0 7.0 6.0 6.0 6.0 8.0 11.0 9.0 8.0 7.0 6.0 9.0 6.0 9.0 9.0 9.0 5.0 6.0 9.0 8.0 10.0 7.0 9.0 12.0 1.0 14.0 6.0 9.0 9.0 12.0 8.0 12.0 10.0 7.0 11.0 8.0 6.0 13.0 10.0 5.0 9.0 7.0 6.0 2.0 7.0 4.0 1.0 2.0 3.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 2.0 2.0 4.0 7.0 4.0 4.0 4.0 4.0 3.0 9.0 3.0 13.0 2.0 9.0 8.0 16.0 7.0 11.0 8.0 8.0 12.0 5.0 9.0 8.0 5.0 9.0 9.0 10.0 10.0 14.0 5.0 8.0 11.0 7.0 7.0 8.0 7.0 7.0 11.0 9.0 7.0 12.0 15.0 12.0 13.0 10.0 8.0 6.0 13.0 10.0 8.0 16.0 5.0 11.0 14.0 3.0 5.0 4.0 4.0 3.0 2.0 2.0 0.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 3.0 2.0 5.0 4.0 2.0 5.0 4.0 6.0 2.0 10.0 6.0 9.0 4.0 4.0 4.0 7.0 16.0 6.0 10.0 8.0 8.0 9.0 9.0 8.0 6.0 5.0 7.0 11.0 6.0 4.0 5.0 9.0 5.0 5.0 14.0 3.0 11.0 9.0 9.0 9.0 11.0 10.0 8.0 8.0 10.0 10.0 10.0 7.0 15.0 6.0 12.0 9.0 13.0 8.0 2.0 3.0 6.0 5.0 6.0 5.0 3.0 3.0 2.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 7.0 1.0 6.0 5.0 5.0 4.0 5.0 6.0 6.0 6.0 10.0 9.0 4.0 4.0 6.0 10.0 10.0 6.0 9.0 12.0 7.0 11.0 3.0 11.0 6.0 7.0 7.0 6.0 6.0 8.0 5.0 7.0 4.0 8.0 7.0 7.0 6.0 4.0 11.0 7.0 16.0 10.0 7.0 8.0 9.0 9.0 9.0 13.0 12.0 7.0 13.0 11.0 8.0 12.0 8.0 5.0 15.0 8.0 4.0 3.0 5.0 4.0 2.0 1.0 1.0 1.0 4.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 2.0 3.0 3.0 9.0 4.0 4.0 11.0 5.0 11.0 9.0 6.0 10.0 11.0 11.0 6.0 9.0 8.0 4.0 8.0 7.0 4.0 5.0 10.0 8.0 9.0 6.0 3.0 14.0 4.0 11.0 5.0 6.0 7.0 5.0 6.0 2.0 6.0 7.0 7.0 7.0 8.0 8.0 13.0 13.0 12.0 6.0 7.0 10.0 7.0 7.0 9.0 10.0 13.0 7.0 10.0 13.0 9.0 10.0 13.0 9.0 8.0 12.0 3.0 8.0 2.0 4.0 3.0 4.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 4.0 6.0 2.0 4.0 6.0 4.0 10.0 8.0 7.0 8.0 6.0 7.0 11.0 7.0 6.0 9.0 8.0 7.0 4.0 2.0 5.0 7.0 7.0 7.0 6.0 6.0 7.0 5.0 6.0 5.0 2.0 6.0 7.0 7.0 9.0 5.0 9.0 10.0 11.0 8.0 6.0 10.0 10.0 7.0 6.0 6.0 4.0 8.0 5.0 8.0 5.0 12.0 14.0 8.0 17.0 10.0 10.0 8.0 14.0 8.0 11.0 7.0 1.0 4.0 8.0 6.0 3.0 2.0 4.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 2.0 4.0 0.0 8.0 0.0 3.0 3.0 3.0 3.0 6.0 4.0 7.0 4.0 13.0 9.0 8.0 6.0 3.0 6.0 5.0 7.0 10.0 8.0 12.0 10.0 6.0 4.0 9.0 8.0 7.0 5.0 5.0 5.0 6.0 5.0 3.0 3.0 9.0 4.0 5.0 3.0 7.0 4.0 10.0 5.0 4.0 5.0 6.0 8.0 12.0 9.0 7.0 6.0 11.0 7.0 7.0 6.0 12.0 10.0 11.0 8.0 8.0 6.0 8.0 11.0 4.0 9.0 9.0 8.0 7.0 7.0 7.0 7.0 4.0 5.0 4.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 3.0 3.0 6.0 2.0 6.0 4.0 2.0 5.0 8.0 4.0 4.0 4.0 6.0 5.0 6.0 6.0 13.0 9.0 11.0 6.0 6.0 3.0 6.0 7.0 2.0 6.0 7.0 3.0 7.0 5.0 5.0 2.0 4.0 5.0 6.0 5.0 6.0 5.0 10.0 5.0 3.0 3.0 3.0 3.0 5.0 1.0 2.0 7.0 6.0 7.0 5.0 7.0 9.0 12.0 6.0 8.0 12.0 10.0 10.0 4.0 12.0 10.0 9.0 6.0 10.0 8.0 10.0 5.0 10.0 5.0 10.0 6.0 3.0 3.0 5.0 4.0 2.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 4.0 6.0 5.0 2.0 3.0 3.0 8.0 4.0 6.0 9.0 12.0 3.0 3.0 6.0 5.0 7.0 6.0 7.0 3.0 2.0 8.0 3.0 8.0 8.0 4.0 3.0 2.0 5.0 1.0 3.0 4.0 4.0 4.0 3.0 1.0 5.0 1.0 9.0 0.0 3.0 6.0 3.0 4.0 4.0 4.0 6.0 5.0 6.0 9.0 3.0 7.0 11.0 11.0 5.0 11.0 7.0 7.0 9.0 6.0 13.0 8.0 6.0 12.0 9.0 12.0 10.0 5.0 14.0 9.0 9.0 5.0 8.0 6.0 3.0 3.0 4.0 1.0 4.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 5.0 0.0 6.0 7.0 4.0 6.0 5.0 6.0 7.0 9.0 5.0 7.0 7.0 6.0 5.0 9.0 10.0 6.0 4.0 5.0 9.0 1.0 4.0 1.0 4.0 4.0 3.0 6.0 2.0 3.0 4.0 2.0 5.0 1.0 6.0 3.0 4.0 4.0 5.0 4.0 2.0 8.0 3.0 1.0 3.0 2.0 4.0 3.0 5.0 2.0 1.0 7.0 5.0 6.0 9.0 5.0 14.0 8.0 8.0 11.0 9.0 10.0 14.0 7.0 11.0 13.0 10.0 6.0 6.0 3.0 11.0 8.0 9.0 6.0 2.0 3.0 4.0 1.0 1.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 4.0 3.0 8.0 4.0 3.0 6.0 5.0 6.0 4.0 5.0 7.0 5.0 6.0 5.0 7.0 5.0 5.0 6.0 4.0 6.0 8.0 4.0 5.0 4.0 4.0 3.0 3.0 3.0 5.0 0.0 2.0 4.0 4.0 2.0 3.0 5.0 4.0 5.0 3.0 6.0 3.0 4.0 5.0 4.0 4.0 3.0 4.0 3.0 2.0 3.0 6.0 8.0 2.0 9.0 7.0 3.0 4.0 4.0 4.0 6.0 6.0 2.0 12.0 6.0 6.0 9.0 11.0 10.0 9.0 9.0 9.0 9.0 10.0 4.0 6.0 3.0 5.0 1.0 3.0 2.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 2.0 3.0 3.0 8.0 6.0 6.0 4.0 4.0 8.0 2.0 1.0 9.0 11.0 13.0 8.0 6.0 10.0 3.0 6.0 4.0 6.0 4.0 5.0 5.0 4.0 3.0 3.0 2.0 3.0 5.0 2.0 3.0 1.0 0.0 1.0 3.0 2.0 2.0 1.0 2.0 2.0 3.0 3.0 1.0 1.0 4.0 2.0 4.0 4.0 4.0 0.0 3.0 6.0 3.0 4.0 3.0 7.0 7.0 3.0 5.0 5.0 7.0 14.0 10.0 9.0 6.0 7.0 8.0 12.0 2.0 8.0 14.0 13.0 6.0 11.0 5.0 6.0 7.0 8.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 3.0 4.0 3.0 3.0 2.0 5.0 7.0 8.0 4.0 7.0 9.0 4.0 4.0 11.0 7.0 4.0 6.0 8.0 6.0 6.0 5.0 8.0 6.0 7.0 3.0 0.0 1.0 5.0 2.0 1.0 3.0 3.0 5.0 2.0 0.0 3.0 2.0 1.0 1.0 3.0 4.0 4.0 1.0 1.0 2.0 0.0 3.0 2.0 4.0 4.0 2.0 0.0 3.0 6.0 3.0 2.0 4.0 4.0 5.0 7.0 5.0 11.0 6.0 9.0 16.0 9.0 6.0 7.0 11.0 11.0 10.0 9.0 8.0 14.0 5.0 9.0 9.0 9.0 5.0 3.0 3.0 2.0 3.0 1.0 2.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 4.0 3.0 7.0 3.0 5.0 5.0 6.0 8.0 7.0 8.0 12.0 8.0 6.0 3.0 5.0 8.0 2.0 3.0 1.0 2.0 7.0 2.0 3.0 1.0 3.0 3.0 3.0 2.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 2.0 2.0 2.0 1.0 1.0 1.0 3.0 1.0 3.0 2.0 3.0 4.0 3.0 4.0 5.0 5.0 4.0 5.0 4.0 2.0 1.0 4.0 10.0 15.0 3.0 6.0 13.0 9.0 12.0 8.0 13.0 9.0 5.0 6.0 11.0 11.0 5.0 10.0 8.0 9.0 3.0 4.0 1.0 5.0 4.0 1.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 4.0 0.0 5.0 8.0 4.0 4.0 9.0 5.0 11.0 7.0 8.0 6.0 11.0 4.0 2.0 6.0 9.0 5.0 4.0 5.0 0.0 4.0 4.0 5.0 4.0 1.0 1.0 1.0 2.0 1.0 1.0 9.0 1.0 3.0 1.0 1.0 0.0 1.0 2.0 2.0 0.0 3.0 0.0 1.0 4.0 1.0 4.0 2.0 1.0 2.0 1.0 2.0 1.0 7.0 3.0 3.0 6.0 5.0 4.0 4.0 3.0 8.0 5.0 7.0 4.0 8.0 9.0 10.0 7.0 12.0 11.0 11.0 10.0 7.0 9.0 9.0 8.0 5.0 4.0 9.0 4.0 3.0 4.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 2.0 2.0 2.0 5.0 4.0 5.0 6.0 5.0 6.0 8.0 9.0 8.0 8.0 6.0 4.0 5.0 9.0 5.0 2.0 5.0 4.0 1.0 4.0 3.0 5.0 2.0 3.0 2.0 2.0 3.0 4.0 0.0 0.0 0.0 3.0 1.0 1.0 2.0 1.0 3.0 1.0 0.0 3.0 1.0 3.0 0.0 2.0 4.0 1.0 0.0 1.0 0.0 3.0 2.0 5.0 5.0 1.0 1.0 0.0 5.0 4.0 6.0 0.0 8.0 8.0 5.0 7.0 7.0 4.0 5.0 15.0 7.0 9.0 8.0 8.0 18.0 13.0 8.0 9.0 6.0 7.0 5.0 4.0 4.0 4.0 3.0 0.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 5.0 0.0 4.0 7.0 5.0 10.0 4.0 3.0 10.0 5.0 3.0 2.0 5.0 4.0 8.0 7.0 3.0 4.0 1.0 4.0 2.0 5.0 5.0 3.0 4.0 4.0 2.0 1.0 1.0 0.0 1.0 1.0 1.0 4.0 2.0 1.0 3.0 2.0 2.0 0.0 1.0 2.0 4.0 2.0 4.0 0.0 0.0 1.0 2.0 0.0 2.0 3.0 2.0 0.0 1.0 3.0 2.0 2.0 6.0 2.0 4.0 2.0 3.0 1.0 5.0 7.0 6.0 7.0 5.0 8.0 6.0 8.0 7.0 4.0 5.0 7.0 9.0 9.0 14.0 7.0 7.0 6.0 7.0 4.0 8.0 3.0 5.0 4.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 2.0 4.0 3.0 1.0 8.0 5.0 7.0 4.0 8.0 7.0 5.0 7.0 9.0 5.0 7.0 7.0 7.0 2.0 9.0 4.0 1.0 7.0 0.0 2.0 1.0 2.0 0.0 1.0 0.0 2.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 3.0 1.0 4.0 2.0 1.0 1.0 0.0 3.0 0.0 1.0 0.0 3.0 1.0 0.0 0.0 3.0 1.0 1.0 2.0 2.0 3.0 3.0 3.0 3.0 4.0 2.0 4.0 7.0 3.0 5.0 4.0 8.0 6.0 5.0 8.0 8.0 11.0 5.0 6.0 6.0 9.0 8.0 11.0 5.0 11.0 4.0 8.0 5.0 10.0 1.0 3.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 6.0 1.0 3.0 8.0 5.0 5.0 12.0 7.0 6.0 6.0 4.0 3.0 6.0 3.0 6.0 6.0 4.0 8.0 5.0 3.0 5.0 4.0 5.0 2.0 3.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0 1.0 3.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 3.0 1.0 5.0 1.0 1.0 0.0 3.0 0.0 3.0 4.0 0.0 2.0 3.0 2.0 3.0 6.0 2.0 2.0 2.0 3.0 3.0 9.0 5.0 3.0 7.0 2.0 8.0 6.0 3.0 12.0 5.0 11.0 9.0 7.0 8.0 9.0 8.0 6.0 4.0 5.0 6.0 2.0 4.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 4.0 0.0 3.0 2.0 3.0 7.0 8.0 5.0 5.0 6.0 6.0 3.0 7.0 5.0 13.0 7.0 2.0 6.0 4.0 1.0 1.0 2.0 2.0 0.0 2.0 2.0 1.0 0.0 2.0 0.0 1.0 5.0 2.0 1.0 0.0 0.0 3.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 2.0 2.0 0.0 3.0 1.0 1.0 3.0 4.0 3.0 1.0 4.0 3.0 3.0 6.0 5.0 3.0 1.0 6.0 9.0 3.0 11.0 8.0 10.0 8.0 10.0 9.0 11.0 7.0 11.0 8.0 4.0 1.0 4.0 7.0 5.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 1.0 2.0 2.0 5.0 3.0 6.0 8.0 6.0 6.0 6.0 12.0 11.0 8.0 3.0 10.0 5.0 4.0 5.0 7.0 2.0 4.0 4.0 5.0 2.0 2.0 5.0 1.0 3.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 3.0 1.0 1.0 3.0 5.0 0.0 0.0 5.0 2.0 1.0 4.0 2.0 5.0 3.0 3.0 5.0 3.0 4.0 5.0 4.0 7.0 5.0 14.0 12.0 5.0 12.0 6.0 10.0 4.0 7.0 9.0 15.0 6.0 6.0 4.0 0.0 4.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 5.0 6.0 4.0 8.0 7.0 9.0 12.0 6.0 5.0 9.0 4.0 9.0 4.0 4.0 6.0 4.0 3.0 2.0 3.0 0.0 3.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 2.0 3.0 2.0 2.0 1.0 2.0 2.0 2.0 0.0 1.0 2.0 1.0 1.0 2.0 0.0 1.0 3.0 1.0 5.0 4.0 1.0 5.0 2.0 8.0 3.0 5.0 8.0 7.0 7.0 7.0 10.0 15.0 13.0 7.0 12.0 11.0 11.0 5.0 9.0 7.0 3.0 2.0 2.0 3.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 3.0 7.0 2.0 6.0 6.0 11.0 8.0 8.0 8.0 4.0 3.0 4.0 4.0 2.0 7.0 4.0 3.0 2.0 7.0 3.0 3.0 5.0 5.0 3.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 2.0 2.0 1.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 1.0 2.0 1.0 4.0 5.0 1.0 2.0 5.0 6.0 6.0 4.0 9.0 3.0 16.0 11.0 10.0 11.0 9.0 9.0 5.0 6.0 8.0 11.0 8.0 4.0 4.0 6.0 4.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 2.0 3.0 5.0 2.0 6.0 9.0 4.0 3.0 7.0 7.0 6.0 5.0 9.0 4.0 3.0 4.0 5.0 4.0 3.0 3.0 2.0 1.0 1.0 2.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 3.0 1.0 3.0 3.0 1.0 2.0 1.0 0.0 4.0 4.0 2.0 7.0 4.0 2.0 9.0 10.0 9.0 11.0 4.0 13.0 4.0 11.0 3.0 6.0 9.0 5.0 4.0 4.0 4.0 2.0 5.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 3.0 4.0 5.0 5.0 8.0 5.0 7.0 10.0 7.0 7.0 5.0 8.0 9.0 4.0 1.0 2.0 5.0 1.0 2.0 0.0 2.0 1.0 1.0 3.0 2.0 1.0 1.0 2.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 1.0 2.0 2.0 1.0 0.0 2.0 0.0 0.0 3.0 0.0 0.0 4.0 2.0 0.0 3.0 4.0 2.0 1.0 5.0 2.0 3.0 6.0 8.0 5.0 7.0 10.0 7.0 8.0 8.0 12.0 11.0 9.0 8.0 8.0 9.0 7.0 5.0 9.0 1.0 3.0 0.0 2.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 3.0 2.0 4.0 4.0 6.0 6.0 4.0 8.0 11.0 2.0 5.0 8.0 4.0 5.0 2.0 9.0 5.0 2.0 3.0 4.0 2.0 3.0 1.0 1.0 0.0 3.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 2.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 3.0 0.0 2.0 0.0 4.0 2.0 2.0 4.0 2.0 0.0 2.0 3.0 3.0 1.0 3.0 4.0 4.0 5.0 2.0 2.0 7.0 6.0 8.0 7.0 7.0 8.0 10.0 11.0 5.0 9.0 5.0 11.0 2.0 10.0 3.0 5.0 4.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 3.0 1.0 6.0 1.0 2.0 5.0 9.0 9.0 5.0 5.0 5.0 6.0 2.0 10.0 4.0 6.0 3.0 4.0 7.0 4.0 4.0 1.0 1.0 3.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 3.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 4.0 2.0 3.0 1.0 1.0 2.0 4.0 6.0 7.0 6.0 11.0 6.0 7.0 6.0 8.0 11.0 10.0 11.0 13.0 7.0 13.0 7.0 6.0 7.0 2.0 5.0 1.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 3.0 3.0 1.0 2.0 2.0 12.0 3.0 7.0 4.0 6.0 6.0 7.0 4.0 9.0 7.0 6.0 4.0 4.0 4.0 2.0 1.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 1.0 2.0 3.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 2.0 0.0 1.0 3.0 2.0 1.0 0.0 1.0 4.0 0.0 2.0 2.0 4.0 4.0 3.0 3.0 7.0 2.0 2.0 7.0 7.0 11.0 10.0 6.0 6.0 10.0 12.0 9.0 9.0 4.0 1.0 3.0 2.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 4.0 2.0 6.0 5.0 4.0 7.0 9.0 8.0 7.0 7.0 3.0 11.0 9.0 8.0 4.0 2.0 1.0 5.0 0.0 4.0 2.0 1.0 1.0 1.0 3.0 0.0 2.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 0.0 3.0 3.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 4.0 6.0 3.0 4.0 3.0 3.0 7.0 3.0 6.0 9.0 16.0 9.0 9.0 9.0 11.0 11.0 8.0 7.0 2.0 6.0 8.0 5.0 5.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 2.0 3.0 2.0 1.0 5.0 7.0 7.0 8.0 5.0 7.0 9.0 7.0 5.0 2.0 6.0 7.0 5.0 2.0 4.0 4.0 2.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 5.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 1.0 2.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 4.0 1.0 2.0 0.0 1.0 5.0 2.0 4.0 1.0 4.0 4.0 4.0 4.0 5.0 6.0 11.0 10.0 9.0 6.0 8.0 12.0 12.0 8.0 7.0 11.0 5.0 7.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 3.0 6.0 4.0 7.0 3.0 9.0 7.0 10.0 6.0 7.0 7.0 5.0 3.0 2.0 3.0 3.0 3.0 2.0 1.0 2.0 1.0 0.0 0.0 3.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 3.0 2.0 1.0 1.0 0.0 1.0 2.0 0.0 2.0 1.0 1.0 4.0 0.0 0.0 0.0 2.0 3.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 1.0 2.0 2.0 0.0 3.0 5.0 3.0 3.0 2.0 1.0 5.0 4.0 15.0 2.0 12.0 7.0 8.0 12.0 9.0 10.0 7.0 12.0 8.0 6.0 3.0 5.0 5.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 4.0 3.0 5.0 3.0 8.0 7.0 8.0 1.0 9.0 6.0 10.0 5.0 3.0 6.0 3.0 4.0 4.0 7.0 3.0 1.0 1.0 4.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 1.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 3.0 1.0 1.0 1.0 3.0 2.0 1.0 1.0 1.0 2.0 1.0 2.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 5.0 2.0 2.0 4.0 2.0 5.0 3.0 4.0 5.0 8.0 9.0 15.0 12.0 10.0 9.0 8.0 7.0 5.0 7.0 6.0 4.0 3.0 3.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 5.0 1.0 4.0 3.0 9.0 3.0 4.0 8.0 6.0 4.0 10.0 11.0 6.0 6.0 6.0 3.0 3.0 3.0 2.0 5.0 1.0 2.0 2.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 3.0 0.0 1.0 0.0 1.0 3.0 1.0 1.0 1.0 2.0 1.0 2.0 1.0 3.0 2.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 2.0 2.0 0.0 3.0 0.0 4.0 2.0 3.0 2.0 1.0 1.0 6.0 3.0 8.0 4.0 7.0 7.0 11.0 11.0 7.0 12.0 14.0 8.0 6.0 7.0 13.0 6.0 2.0 6.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 6.0 6.0 3.0 11.0 12.0 6.0 11.0 11.0 5.0 6.0 6.0 6.0 2.0 3.0 4.0 5.0 5.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 2.0 2.0 2.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 3.0 3.0 1.0 6.0 1.0 2.0 2.0 1.0 2.0 6.0 4.0 9.0 6.0 9.0 12.0 9.0 14.0 8.0 6.0 5.0 5.0 7.0 5.0 8.0 4.0 2.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 2.0 6.0 4.0 7.0 2.0 11.0 12.0 5.0 9.0 5.0 4.0 4.0 9.0 9.0 7.0 5.0 5.0 6.0 2.0 4.0 2.0 2.0 1.0 0.0 0.0 3.0 0.0 3.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 2.0 0.0 1.0 2.0 1.0 0.0 2.0 3.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 2.0 3.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 4.0 6.0 3.0 0.0 3.0 7.0 10.0 5.0 8.0 9.0 11.0 7.0 13.0 3.0 13.0 8.0 4.0 4.0 9.0 5.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 5.0 3.0 3.0 8.0 4.0 8.0 7.0 13.0 7.0 4.0 8.0 1.0 4.0 4.0 12.0 4.0 3.0 1.0 1.0 4.0 1.0 0.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 4.0 3.0 5.0 0.0 1.0 4.0 5.0 3.0 6.0 10.0 6.0 13.0 13.0 10.0 11.0 6.0 7.0 11.0 13.0 6.0 9.0 6.0 6.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 5.0 1.0 2.0 5.0 9.0 4.0 9.0 8.0 8.0 8.0 8.0 6.0 1.0 7.0 6.0 1.0 1.0 4.0 4.0 2.0 2.0 1.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 3.0 2.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 4.0 0.0 0.0 2.0 3.0 4.0 4.0 4.0 4.0 3.0 7.0 7.0 6.0 12.0 4.0 9.0 14.0 11.0 7.0 7.0 9.0 3.0 3.0 3.0 2.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 5.0 2.0 8.0 4.0 8.0 5.0 7.0 5.0 13.0 8.0 7.0 5.0 6.0 5.0 8.0 5.0 9.0 4.0 4.0 5.0 3.0 2.0 2.0 1.0 0.0 1.0 2.0 3.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 2.0 1.0 3.0 2.0 2.0 3.0 1.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 2.0 0.0 4.0 3.0 3.0 3.0 4.0 1.0 3.0 5.0 9.0 4.0 8.0 8.0 7.0 12.0 7.0 9.0 13.0 3.0 6.0 3.0 6.0 3.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 4.0 3.0 2.0 3.0 8.0 4.0 4.0 7.0 4.0 11.0 7.0 6.0 6.0 4.0 7.0 5.0 6.0 5.0 5.0 1.0 2.0 2.0 1.0 3.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 0.0 2.0 2.0 1.0 1.0 0.0 1.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 3.0 2.0 3.0 5.0 4.0 1.0 10.0 5.0 3.0 4.0 11.0 7.0 5.0 11.0 9.0 7.0 5.0 6.0 3.0 3.0 3.0 2.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 4.0 0.0 6.0 5.0 6.0 8.0 5.0 10.0 5.0 8.0 14.0 6.0 6.0 3.0 2.0 5.0 0.0 6.0 8.0 1.0 2.0 1.0 1.0 1.0 0.0 4.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 3.0 2.0 3.0 3.0 2.0 5.0 4.0 3.0 4.0 5.0 8.0 10.0 6.0 11.0 8.0 13.0 2.0 8.0 5.0 8.0 2.0 5.0 3.0 3.0 3.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 4.0 6.0 6.0 5.0 8.0 6.0 6.0 12.0 6.0 5.0 8.0 6.0 8.0 5.0 4.0 2.0 9.0 2.0 5.0 5.0 4.0 3.0 0.0 2.0 2.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 2.0 2.0 1.0 2.0 2.0 0.0 1.0 1.0 2.0 2.0 1.0 0.0 2.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 1.0 2.0 3.0 4.0 4.0 3.0 2.0 9.0 12.0 5.0 6.0 11.0 10.0 10.0 10.0 9.0 6.0 6.0 4.0 7.0 3.0 3.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 3.0 3.0 7.0 7.0 6.0 4.0 5.0 7.0 8.0 11.0 7.0 7.0 7.0 6.0 6.0 7.0 1.0 1.0 0.0 2.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 1.0 2.0 2.0 0.0 2.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 3.0 2.0 3.0 9.0 3.0 8.0 9.0 11.0 10.0 10.0 15.0 8.0 10.0 8.0 4.0 3.0 5.0 4.0 2.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 5.0 2.0 5.0 2.0 4.0 7.0 9.0 5.0 8.0 13.0 7.0 7.0 2.0 9.0 5.0 5.0 5.0 0.0 6.0 3.0 4.0 3.0 2.0 1.0 4.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 1.0 1.0 1.0 2.0 4.0 0.0 2.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 2.0 1.0 1.0 1.0 2.0 2.0 0.0 1.0 4.0 4.0 5.0 8.0 7.0 3.0 6.0 6.0 7.0 4.0 11.0 8.0 14.0 8.0 5.0 4.0 4.0 3.0 3.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 3.0 3.0 3.0 5.0 7.0 6.0 7.0 9.0 6.0 17.0 10.0 8.0 5.0 4.0 4.0 7.0 7.0 4.0 2.0 0.0 4.0 2.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 0.0 2.0 2.0 0.0 0.0 2.0 2.0 3.0 6.0 7.0 3.0 5.0 1.0 4.0 9.0 8.0 9.0 9.0 8.0 7.0 11.0 6.0 6.0 7.0 5.0 7.0 4.0 6.0 2.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 4.0 1.0 3.0 6.0 9.0 8.0 11.0 15.0 7.0 4.0 8.0 8.0 5.0 3.0 7.0 5.0 1.0 4.0 4.0 3.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 8.0 3.0 3.0 4.0 4.0 8.0 14.0 9.0 10.0 10.0 9.0 11.0 4.0 8.0 2.0 2.0 1.0 2.0 4.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 3.0 1.0 5.0 5.0 5.0 7.0 6.0 7.0 4.0 6.0 10.0 8.0 14.0 9.0 6.0 6.0 3.0 5.0 2.0 1.0 1.0 2.0 5.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 2.0 2.0 2.0 4.0 1.0 6.0 3.0 10.0 8.0 8.0 7.0 7.0 16.0 7.0 8.0 8.0 7.0 4.0 6.0 5.0 2.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 3.0 3.0 3.0 2.0 8.0 15.0 9.0 13.0 10.0 6.0 9.0 6.0 8.0 8.0 4.0 4.0 2.0 3.0 3.0 2.0 0.0 4.0 2.0 3.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 3.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 3.0 0.0 1.0 3.0 4.0 4.0 4.0 8.0 8.0 6.0 5.0 4.0 6.0 9.0 10.0 16.0 7.0 11.0 4.0 5.0 7.0 6.0 5.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 4.0 1.0 8.0 8.0 6.0 6.0 8.0 11.0 9.0 8.0 7.0 8.0 11.0 7.0 7.0 9.0 4.0 6.0 2.0 3.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 2.0 2.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 2.0 1.0 2.0 2.0 4.0 5.0 1.0 2.0 6.0 3.0 8.0 11.0 4.0 7.0 9.0 7.0 8.0 10.0 10.0 14.0 10.0 7.0 4.0 3.0 4.0 2.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 5.0 3.0 6.0 1.0 8.0 6.0 9.0 15.0 8.0 9.0 15.0 9.0 5.0 7.0 5.0 8.0 5.0 2.0 3.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 1.0 1.0 3.0 2.0 1.0 9.0 6.0 3.0 6.0 6.0 6.0 8.0 7.0 9.0 16.0 8.0 10.0 9.0 7.0 6.0 7.0 9.0 3.0 2.0 1.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 2.0 4.0 1.0 5.0 7.0 4.0 15.0 9.0 15.0 17.0 16.0 8.0 9.0 9.0 7.0 5.0 7.0 6.0 2.0 7.0 2.0 3.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 1.0 0.0 3.0 2.0 1.0 5.0 2.0 4.0 4.0 9.0 2.0 5.0 10.0 12.0 13.0 9.0 8.0 12.0 7.0 14.0 9.0 3.0 7.0 4.0 7.0 3.0 2.0 3.0 4.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 2.0 2.0 4.0 9.0 6.0 13.0 8.0 15.0 12.0 12.0 7.0 8.0 7.0 9.0 8.0 5.0 4.0 4.0 4.0 3.0 3.0 3.0 1.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 3.0 1.0 1.0 2.0 3.0 1.0 4.0 4.0 4.0 4.0 3.0 7.0 3.0 5.0 6.0 4.0 9.0 6.0 8.0 7.0 12.0 7.0 6.0 11.0 5.0 4.0 1.0 2.0 4.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 6.0 3.0 5.0 7.0 2.0 7.0 8.0 10.0 8.0 6.0 9.0 8.0 10.0 10.0 7.0 8.0 2.0 3.0 5.0 3.0 1.0 5.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 2.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 8.0 4.0 10.0 9.0 9.0 8.0 7.0 9.0 6.0 14.0 7.0 6.0 7.0 9.0 9.0 7.0 7.0 1.0 2.0 2.0 1.0 3.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 3.0 3.0 6.0 6.0 13.0 10.0 11.0 15.0 8.0 12.0 6.0 10.0 6.0 9.0 3.0 3.0 3.0 6.0 2.0 2.0 1.0 4.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 3.0 3.0 3.0 2.0 2.0 0.0 5.0 2.0 6.0 9.0 9.0 8.0 7.0 8.0 6.0 10.0 6.0 9.0 4.0 9.0 11.0 9.0 10.0 5.0 2.0 3.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 4.0 1.0 5.0 6.0 8.0 13.0 5.0 10.0 9.0 12.0 9.0 14.0 4.0 4.0 9.0 4.0 4.0 3.0 5.0 3.0 1.0 4.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 2.0 3.0 0.0 6.0 2.0 1.0 3.0 3.0 4.0 3.0 6.0 5.0 13.0 10.0 7.0 5.0 6.0 7.0 7.0 9.0 8.0 3.0 5.0 6.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 2.0 3.0 4.0 6.0 7.0 9.0 9.0 5.0 10.0 12.0 13.0 6.0 11.0 8.0 15.0 1.0 8.0 2.0 6.0 4.0 1.0 2.0 2.0 0.0 0.0 3.0 1.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 3.0 4.0 2.0 3.0 7.0 4.0 7.0 1.0 4.0 8.0 7.0 11.0 9.0 9.0 11.0 9.0 8.0 8.0 8.0 7.0 5.0 6.0 6.0 8.0 4.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 3.0 3.0 3.0 6.0 11.0 6.0 10.0 7.0 15.0 12.0 14.0 10.0 10.0 10.0 5.0 7.0 6.0 7.0 5.0 1.0 5.0 5.0 1.0 4.0 1.0 2.0 1.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 3.0 1.0 1.0 3.0 3.0 5.0 3.0 5.0 2.0 5.0 3.0 6.0 9.0 8.0 7.0 13.0 7.0 8.0 15.0 7.0 11.0 9.0 3.0 4.0 4.0 3.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 4.0 7.0 1.0 5.0 4.0 12.0 7.0 13.0 18.0 10.0 14.0 12.0 11.0 7.0 8.0 16.0 4.0 8.0 7.0 1.0 3.0 2.0 2.0 3.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 2.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 4.0 3.0 2.0 2.0 7.0 7.0 2.0 10.0 7.0 4.0 11.0 7.0 9.0 1.0 8.0 6.0 10.0 10.0 9.0 3.0 4.0 3.0 4.0 2.0 3.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 3.0 3.0 1.0 8.0 12.0 8.0 5.0 11.0 9.0 11.0 18.0 10.0 14.0 7.0 6.0 6.0 4.0 4.0 3.0 3.0 2.0 1.0 1.0 2.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 5.0 2.0 1.0 5.0 4.0 2.0 5.0 3.0 5.0 9.0 7.0 7.0 10.0 11.0 11.0 10.0 16.0 10.0 9.0 7.0 7.0 2.0 7.0 6.0 3.0 1.0 3.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 3.0 4.0 7.0 8.0 8.0 8.0 5.0 14.0 13.0 13.0 11.0 14.0 8.0 7.0 3.0 9.0 8.0 5.0 5.0 1.0 5.0 3.0 1.0 1.0 3.0 1.0 2.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 4.0 0.0 1.0 0.0 1.0 0.0 1.0 3.0 1.0 2.0 0.0 1.0 2.0 4.0 7.0 4.0 1.0 2.0 6.0 7.0 2.0 6.0 9.0 6.0 10.0 4.0 8.0 9.0 11.0 8.0 10.0 12.0 8.0 2.0 6.0 1.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 1.0 2.0 2.0 7.0 12.0 9.0 4.0 10.0 7.0 9.0 9.0 12.0 6.0 6.0 8.0 10.0 6.0 4.0 9.0 5.0 4.0 1.0 3.0 1.0 2.0 0.0 0.0 1.0 3.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 4.0 1.0 0.0 2.0 0.0 2.0 0.0 2.0 4.0 1.0 4.0 3.0 2.0 5.0 3.0 5.0 7.0 3.0 6.0 6.0 4.0 12.0 11.0 6.0 9.0 11.0 10.0 7.0 7.0 6.0 8.0 7.0 5.0 2.0 1.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 5.0 1.0 5.0 7.0 4.0 9.0 9.0 11.0 8.0 8.0 6.0 11.0 4.0 6.0 8.0 6.0 7.0 1.0 4.0 4.0 8.0 3.0 2.0 2.0 2.0 2.0 3.0 1.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 4.0 4.0 1.0 3.0 3.0 2.0 8.0 6.0 6.0 4.0 8.0 5.0 3.0 11.0 18.0 10.0 11.0 10.0 15.0 10.0 8.0 8.0 4.0 3.0 1.0 4.0 2.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 1.0 7.0 11.0 5.0 11.0 9.0 12.0 11.0 12.0 5.0 17.0 8.0 7.0 6.0 2.0 9.0 6.0 2.0 5.0 2.0 4.0 4.0 4.0 1.0 0.0 2.0 2.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 3.0 0.0 1.0 0.0 3.0 0.0 3.0 2.0 1.0 1.0 2.0 4.0 5.0 4.0 5.0 4.0 4.0 9.0 8.0 4.0 6.0 7.0 14.0 10.0 8.0 11.0 12.0 6.0 6.0 7.0 6.0 1.0 4.0 4.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 3.0 2.0 6.0 3.0 6.0 8.0 6.0 8.0 5.0 13.0 9.0 10.0 10.0 9.0 5.0 10.0 11.0 9.0 12.0 11.0 2.0 3.0 2.0 3.0 2.0 2.0 3.0 3.0 2.0 1.0 1.0 2.0 1.0 0.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 0.0 1.0 1.0 1.0 0.0 5.0 3.0 1.0 2.0 2.0 3.0 1.0 4.0 5.0 4.0 7.0 6.0 5.0 6.0 5.0 11.0 7.0 10.0 8.0 12.0 16.0 10.0 5.0 9.0 8.0 9.0 3.0 3.0 5.0 1.0 2.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 6.0 4.0 3.0 3.0 5.0 5.0 5.0 8.0 11.0 14.0 6.0 6.0 11.0 8.0 9.0 5.0 5.0 7.0 4.0 9.0 3.0 6.0 3.0 1.0 2.0 2.0 3.0 2.0 1.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 2.0 3.0 4.0 2.0 5.0 5.0 7.0 7.0 4.0 7.0 5.0 5.0 8.0 7.0 16.0 9.0 5.0 9.0 4.0 3.0 6.0 3.0 7.0 4.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 3.0 1.0 3.0 7.0 4.0 5.0 8.0 5.0 14.0 10.0 12.0 8.0 10.0 13.0 5.0 9.0 10.0 8.0 9.0 3.0 5.0 2.0 3.0 4.0 5.0 5.0 2.0 2.0 0.0 1.0 1.0 3.0 4.0 0.0 5.0 3.0 2.0 2.0 3.0 1.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 3.0 5.0 4.0 1.0 3.0 6.0 4.0 5.0 4.0 7.0 8.0 8.0 13.0 4.0 6.0 10.0 19.0 9.0 4.0 7.0 8.0 3.0 5.0 7.0 4.0 4.0 3.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 0.0 2.0 4.0 4.0 6.0 9.0 11.0 2.0 9.0 7.0 8.0 4.0 10.0 10.0 8.0 10.0 11.0 5.0 11.0 6.0 7.0 7.0 2.0 1.0 3.0 5.0 3.0 3.0 3.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 2.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 3.0 2.0 2.0 2.0 2.0 0.0 1.0 2.0 4.0 4.0 4.0 3.0 3.0 10.0 7.0 5.0 7.0 8.0 7.0 6.0 5.0 12.0 11.0 7.0 16.0 6.0 9.0 6.0 8.0 5.0 9.0 6.0 2.0 4.0 0.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 4.0 1.0 9.0 4.0 10.0 11.0 6.0 10.0 13.0 13.0 5.0 9.0 9.0 5.0 9.0 4.0 4.0 10.0 2.0 5.0 5.0 1.0 5.0 2.0 7.0 1.0 1.0 0.0 1.0 2.0 5.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 2.0 2.0 1.0 0.0 1.0 1.0 2.0 4.0 2.0 3.0 6.0 9.0 10.0 7.0 9.0 6.0 12.0 7.0 10.0 14.0 8.0 9.0 12.0 17.0 9.0 5.0 8.0 13.0 7.0 5.0 4.0 5.0 0.0 5.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 2.0 3.0 6.0 6.0 4.0 8.0 5.0 9.0 12.0 12.0 8.0 10.0 9.0 10.0 8.0 13.0 12.0 4.0 11.0 9.0 7.0 1.0 1.0 4.0 1.0 4.0 4.0 5.0 1.0 2.0 1.0 2.0 1.0 1.0 2.0 2.0 2.0 2.0 2.0 1.0 3.0 0.0 3.0 0.0 2.0 3.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 2.0 1.0 4.0 0.0 4.0 4.0 0.0 1.0 1.0 1.0 5.0 4.0 2.0 5.0 9.0 5.0 5.0 9.0 11.0 12.0 11.0 12.0 11.0 13.0 7.0 13.0 9.0 7.0 12.0 6.0 8.0 7.0 3.0 5.0 4.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 4.0 4.0 7.0 4.0 12.0 9.0 12.0 5.0 14.0 8.0 7.0 13.0 17.0 4.0 10.0 9.0 8.0 3.0 7.0 8.0 4.0 4.0 1.0 4.0 4.0 1.0 5.0 1.0 0.0 4.0 2.0 1.0 2.0 0.0 1.0 2.0 5.0 2.0 2.0 1.0 4.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 1.0 5.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 2.0 4.0 4.0 3.0 3.0 4.0 4.0 4.0 2.0 5.0 6.0 2.0 9.0 10.0 8.0 11.0 9.0 9.0 11.0 11.0 6.0 8.0 4.0 8.0 7.0 12.0 8.0 3.0 3.0 6.0 2.0 6.0 0.0 2.0 4.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 0.0 4.0 3.0 1.0 6.0 6.0 7.0 14.0 11.0 14.0 10.0 8.0 8.0 11.0 14.0 12.0 6.0 4.0 4.0 5.0 3.0 6.0 4.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 2.0 1.0 1.0 4.0 3.0 1.0 0.0 0.0 3.0 2.0 1.0 2.0 1.0 3.0 1.0 1.0 0.0 1.0 2.0 1.0 4.0 1.0 2.0 2.0 1.0 3.0 4.0 3.0 1.0 2.0 3.0 4.0 5.0 7.0 4.0 5.0 9.0 6.0 4.0 10.0 16.0 12.0 10.0 11.0 10.0 12.0 11.0 14.0 5.0 8.0 5.0 1.0 3.0 0.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 1.0 0.0 3.0 4.0 4.0 2.0 4.0 6.0 7.0 9.0 7.0 6.0 11.0 11.0 8.0 7.0 8.0 5.0 9.0 6.0 6.0 5.0 3.0 8.0 3.0 3.0 3.0 2.0 0.0 4.0 5.0 2.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 3.0 0.0 4.0 1.0 2.0 4.0 1.0 0.0 1.0 1.0 2.0 0.0 3.0 1.0 2.0 5.0 4.0 2.0 1.0 2.0 2.0 5.0 3.0 2.0 2.0 3.0 7.0 8.0 6.0 5.0 4.0 11.0 3.0 8.0 7.0 10.0 6.0 4.0 11.0 12.0 13.0 14.0 8.0 4.0 7.0 16.0 7.0 5.0 4.0 0.0 2.0 4.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 4.0 2.0 3.0 3.0 4.0 6.0 7.0 9.0 9.0 10.0 7.0 6.0 9.0 9.0 2.0 8.0 11.0 12.0 11.0 6.0 9.0 8.0 6.0 5.0 3.0 8.0 4.0 4.0 2.0 4.0 0.0 5.0 1.0 3.0 1.0 2.0 3.0 1.0 3.0 2.0 5.0 1.0 6.0 1.0 1.0 2.0 6.0 2.0 3.0 1.0 4.0 2.0 0.0 1.0 2.0 2.0 4.0 4.0 0.0 4.0 7.0 3.0 8.0 6.0 0.0 7.0 7.0 6.0 7.0 8.0 8.0 8.0 9.0 12.0 10.0 7.0 15.0 8.0 10.0 11.0 5.0 5.0 5.0 8.0 4.0 3.0 7.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 3.0 1.0 1.0 5.0 4.0 7.0 8.0 9.0 11.0 13.0 12.0 5.0 11.0 13.0 11.0 16.0 11.0 7.0 3.0 5.0 9.0 3.0 4.0 5.0 4.0 2.0 4.0 1.0 2.0 0.0 2.0 0.0 5.0 2.0 4.0 0.0 2.0 6.0 2.0 4.0 2.0 1.0 3.0 1.0 4.0 1.0 2.0 1.0 1.0 2.0 1.0 4.0 6.0 3.0 2.0 5.0 1.0 5.0 4.0 2.0 1.0 2.0 7.0 3.0 3.0 7.0 6.0 1.0 7.0 8.0 9.0 13.0 7.0 9.0 15.0 9.0 7.0 6.0 8.0 9.0 5.0 10.0 5.0 4.0 4.0 3.0 3.0 2.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 4.0 1.0 1.0 2.0 4.0 4.0 6.0 6.0 4.0 8.0 10.0 2.0 11.0 11.0 9.0 10.0 9.0 7.0 12.0 9.0 6.0 11.0 5.0 6.0 4.0 4.0 9.0 5.0 2.0 6.0 4.0 4.0 5.0 3.0 1.0 2.0 5.0 6.0 3.0 2.0 1.0 4.0 1.0 3.0 0.0 2.0 3.0 3.0 4.0 2.0 0.0 2.0 5.0 4.0 7.0 4.0 2.0 7.0 2.0 3.0 6.0 8.0 3.0 8.0 7.0 6.0 3.0 15.0 6.0 8.0 6.0 4.0 9.0 16.0 9.0 11.0 7.0 8.0 14.0 6.0 4.0 6.0 7.0 10.0 2.0 6.0 0.0 1.0 1.0 4.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 1.0 3.0 4.0 3.0 2.0 5.0 5.0 5.0 4.0 12.0 14.0 9.0 12.0 6.0 10.0 12.0 12.0 10.0 8.0 7.0 5.0 7.0 7.0 3.0 4.0 5.0 1.0 2.0 4.0 4.0 3.0 2.0 3.0 3.0 4.0 2.0 6.0 3.0 3.0 1.0 1.0 3.0 2.0 8.0 2.0 10.0 4.0 2.0 5.0 1.0 6.0 4.0 3.0 7.0 2.0 4.0 6.0 5.0 10.0 8.0 2.0 10.0 9.0 4.0 6.0 8.0 10.0 13.0 14.0 6.0 12.0 6.0 12.0 5.0 17.0 6.0 11.0 7.0 5.0 6.0 2.0 2.0 3.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 5.0 3.0 6.0 5.0 10.0 5.0 7.0 6.0 9.0 7.0 3.0 4.0 9.0 8.0 6.0 10.0 6.0 3.0 10.0 6.0 6.0 10.0 7.0 4.0 5.0 7.0 1.0 6.0 6.0 2.0 1.0 2.0 0.0 1.0 6.0 1.0 4.0 4.0 4.0 3.0 4.0 0.0 3.0 5.0 2.0 1.0 8.0 7.0 12.0 7.0 4.0 4.0 11.0 6.0 7.0 5.0 3.0 7.0 3.0 7.0 10.0 7.0 6.0 6.0 11.0 5.0 5.0 15.0 7.0 6.0 6.0 10.0 5.0 6.0 6.0 5.0 5.0 6.0 3.0 2.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 5.0 2.0 2.0 5.0 3.0 5.0 8.0 6.0 14.0 7.0 11.0 8.0 10.0 9.0 6.0 9.0 13.0 4.0 6.0 8.0 9.0 2.0 5.0 8.0 5.0 4.0 9.0 5.0 3.0 4.0 6.0 4.0 6.0 5.0 6.0 2.0 3.0 4.0 3.0 6.0 4.0 6.0 9.0 5.0 3.0 4.0 4.0 2.0 1.0 3.0 3.0 3.0 8.0 7.0 5.0 9.0 8.0 4.0 7.0 14.0 15.0 9.0 8.0 6.0 9.0 7.0 13.0 9.0 10.0 10.0 6.0 6.0 12.0 6.0 9.0 6.0 5.0 3.0 5.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 7.0 2.0 3.0 5.0 3.0 8.0 4.0 5.0 4.0 6.0 7.0 6.0 8.0 17.0 6.0 13.0 2.0 8.0 13.0 5.0 16.0 9.0 8.0 8.0 10.0 4.0 5.0 9.0 7.0 2.0 2.0 4.0 4.0 8.0 2.0 9.0 3.0 6.0 4.0 3.0 4.0 5.0 7.0 2.0 4.0 7.0 2.0 8.0 7.0 2.0 8.0 7.0 6.0 9.0 15.0 6.0 13.0 9.0 8.0 10.0 16.0 7.0 5.0 10.0 16.0 12.0 19.0 6.0 14.0 8.0 6.0 3.0 6.0 5.0 3.0 5.0 2.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 4.0 4.0 4.0 1.0 8.0 6.0 2.0 5.0 8.0 8.0 10.0 4.0 8.0 6.0 4.0 10.0 7.0 9.0 4.0 2.0 5.0 6.0 10.0 6.0 7.0 8.0 2.0 4.0 5.0 7.0 4.0 5.0 4.0 6.0 5.0 7.0 4.0 7.0 4.0 10.0 9.0 8.0 9.0 6.0 7.0 6.0 3.0 13.0 9.0 7.0 11.0 10.0 7.0 15.0 5.0 2.0 5.0 13.0 16.0 9.0 9.0 11.0 11.0 7.0 5.0 7.0 9.0 10.0 5.0 3.0 3.0 6.0 7.0 4.0 4.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 2.0 4.0 3.0 5.0 1.0 4.0 4.0 10.0 5.0 7.0 3.0 8.0 5.0 2.0 9.0 11.0 9.0 8.0 6.0 11.0 11.0 8.0 8.0 4.0 8.0 9.0 2.0 7.0 12.0 8.0 7.0 5.0 5.0 10.0 4.0 4.0 14.0 7.0 9.0 10.0 11.0 9.0 10.0 11.0 7.0 6.0 5.0 5.0 10.0 12.0 4.0 6.0 5.0 10.0 12.0 12.0 8.0 15.0 12.0 10.0 16.0 10.0 8.0 10.0 7.0 13.0 6.0 6.0 8.0 2.0 6.0 6.0 2.0 4.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 2.0 1.0 5.0 3.0 2.0 4.0 4.0 4.0 8.0 3.0 5.0 8.0 13.0 9.0 5.0 9.0 12.0 10.0 5.0 6.0 5.0 7.0 11.0 14.0 8.0 6.0 5.0 9.0 9.0 4.0 8.0 4.0 11.0 7.0 10.0 9.0 5.0 7.0 6.0 6.0 7.0 6.0 11.0 6.0 7.0 8.0 10.0 10.0 10.0 13.0 10.0 11.0 8.0 9.0 10.0 8.0 12.0 13.0 9.0 14.0 5.0 9.0 8.0 13.0 9.0 3.0 8.0 7.0 6.0 2.0 2.0 8.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 3.0 1.0 0.0 5.0 1.0 4.0 8.0 2.0 3.0 8.0 7.0 11.0 7.0 8.0 5.0 5.0 10.0 11.0 9.0 6.0 5.0 8.0 5.0 8.0 8.0 14.0 8.0 13.0 15.0 4.0 6.0 8.0 9.0 12.0 11.0 10.0 2.0 9.0 9.0 12.0 11.0 3.0 11.0 6.0 9.0 12.0 4.0 7.0 10.0 11.0 11.0 8.0 15.0 11.0 15.0 10.0 19.0 14.0 13.0 9.0 7.0 9.0 9.0 5.0 4.0 2.0 4.0 3.0 2.0 2.0 3.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 3.0 4.0 3.0 6.0 3.0 6.0 8.0 5.0 5.0 4.0 11.0 5.0 10.0 12.0 8.0 8.0 10.0 4.0 4.0 11.0 10.0 6.0 5.0 8.0 4.0 8.0 8.0 11.0 3.0 7.0 5.0 11.0 10.0 9.0 7.0 9.0 8.0 9.0 7.0 10.0 12.0 13.0 13.0 9.0 2.0 14.0 12.0 12.0 7.0 11.0 8.0 17.0 9.0 8.0 4.0 5.0 15.0 5.0 11.0 7.0 7.0 5.0 5.0 5.0 3.0 3.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 2.0 4.0 0.0 1.0 4.0 4.0 2.0 9.0 6.0 10.0 2.0 12.0 10.0 8.0 5.0 9.0 5.0 7.0 6.0 10.0 12.0 5.0 11.0 10.0 7.0 11.0 9.0 10.0 5.0 6.0 11.0 10.0 6.0 7.0 9.0 6.0 14.0 9.0 13.0 8.0 15.0 10.0 5.0 15.0 12.0 15.0 14.0 14.0 4.0 10.0 11.0 14.0 9.0 6.0 5.0 12.0 10.0 4.0 12.0 4.0 2.0 4.0 2.0 4.0 5.0 0.0 0.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 3.0 1.0 2.0 5.0 3.0 3.0 7.0 8.0 14.0 5.0 3.0 5.0 5.0 11.0 10.0 10.0 12.0 11.0 13.0 15.0 4.0 10.0 4.0 11.0 9.0 9.0 11.0 8.0 15.0 14.0 14.0 10.0 4.0 9.0 11.0 10.0 12.0 15.0 8.0 14.0 10.0 14.0 6.0 17.0 6.0 6.0 14.0 9.0 12.0 10.0 7.0 8.0 9.0 8.0 4.0 10.0 6.0 9.0 3.0 4.0 2.0 3.0 2.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 3.0 1.0 1.0 1.0 0.0 3.0 2.0 1.0 13.0 0.0 1.0 7.0 5.0 9.0 6.0 6.0 9.0 5.0 7.0 9.0 3.0 14.0 10.0 5.0 14.0 9.0 15.0 10.0 13.0 11.0 5.0 15.0 10.0 5.0 7.0 8.0 10.0 12.0 12.0 4.0 11.0 10.0 11.0 10.0 11.0 11.0 8.0 11.0 9.0 9.0 8.0 6.0 8.0 3.0 5.0 10.0 8.0 6.0 10.0 3.0 2.0 6.0 4.0 1.0 1.0 4.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 2.0 0.0 0.0 3.0 5.0 3.0 5.0 10.0 6.0 6.0 10.0 4.0 5.0 11.0 10.0 5.0 9.0 8.0 13.0 11.0 7.0 10.0 14.0 10.0 17.0 11.0 14.0 10.0 10.0 13.0 12.0 10.0 8.0 16.0 11.0 13.0 16.0 8.0 6.0 10.0 10.0 7.0 9.0 10.0 8.0 6.0 5.0 7.0 9.0 7.0 4.0 1.0 2.0 3.0 2.0 0.0 2.0 2.0 1.0 3.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 3.0 3.0 4.0 4.0 3.0 5.0 8.0 8.0 3.0 12.0 8.0 8.0 9.0 12.0 3.0 14.0 7.0 12.0 12.0 14.0 16.0 11.0 7.0 10.0 12.0 16.0 5.0 14.0 18.0 12.0 8.0 5.0 12.0 10.0 4.0 9.0 8.0 15.0 8.0 5.0 9.0 8.0 4.0 6.0 7.0 5.0 5.0 8.0 3.0 5.0 6.0 2.0 3.0 1.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 3.0 1.0 0.0 2.0 4.0 5.0 8.0 8.0 3.0 6.0 1.0 4.0 6.0 8.0 11.0 8.0 7.0 11.0 11.0 9.0 4.0 6.0 13.0 8.0 12.0 10.0 13.0 11.0 11.0 13.0 7.0 7.0 10.0 13.0 9.0 6.0 8.0 6.0 4.0 4.0 5.0 4.0 7.0 9.0 9.0 7.0 8.0 6.0 1.0 1.0 3.0 2.0 2.0 3.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 2.0 1.0 1.0 1.0 1.0 0.0 3.0 2.0 2.0 4.0 1.0 2.0 5.0 4.0 4.0 6.0 7.0 6.0 5.0 3.0 9.0 4.0 8.0 11.0 11.0 10.0 4.0 6.0 12.0 10.0 12.0 11.0 11.0 11.0 7.0 14.0 9.0 9.0 6.0 6.0 6.0 5.0 4.0 8.0 4.0 7.0 0.0 2.0 5.0 5.0 1.0 3.0 1.0 1.0 3.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 4.0 2.0 1.0 1.0 0.0 0.0 1.0 2.0 3.0 4.0 4.0 3.0 6.0 7.0 3.0 11.0 8.0 8.0 4.0 5.0 13.0 9.0 10.0 4.0 4.0 9.0 4.0 8.0 9.0 7.0 11.0 4.0 7.0 4.0 3.0 3.0 3.0 6.0 2.0 4.0 3.0 4.0 3.0 3.0 3.0 1.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 6.0 3.0 1.0 5.0 2.0 5.0 2.0 0.0 8.0 2.0 4.0 10.0 6.0 12.0 5.0 7.0 6.0 4.0 4.0 4.0 4.0 7.0 7.0 9.0 6.0 5.0 7.0 7.0 5.0 2.0 1.0 5.0 6.0 4.0 2.0 4.0 2.0 2.0 2.0 2.0 3.0 0.0 0.0 1.0 1.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 0.0 1.0 0.0 1.0 4.0 4.0 7.0 3.0 5.0 4.0 4.0 3.0 4.0 4.0 5.0 2.0 3.0 8.0 2.0 9.0 3.0 5.0 5.0 2.0 6.0 3.0 2.0 4.0 0.0 4.0 1.0 2.0 4.0 0.0 2.0 2.0 0.0 2.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 3.0 3.0 1.0 4.0 2.0 0.0 1.0 1.0 1.0 2.0 4.0 2.0 2.0 2.0 4.0 6.0 2.0 2.0 5.0 2.0 4.0 2.0 5.0 3.0 2.0 2.0 2.0 2.0 2.0 0.0 1.0 3.0 3.0 5.0 2.0 3.0 2.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 3.0 4.0 4.0 2.0 5.0 2.0 4.0 2.0 2.0 4.0 0.0 1.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 3.0 2.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 0.0 0.0 2.0 3.0 1.0 1.0 0.0 0.0 0.0 3.0 3.0 0.0 1.0 2.0 1.0 2.0 1.0 2.0 0.0 3.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0 1.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 3.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 2.0 2.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 3.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 2.0 0.0 1.0 3.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 4.0 2.0 0.0 0.0 3.0 4.0 1.0 2.0 1.0 2.0 3.0 0.0 2.0 2.0 1.0 1.0 3.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 3.0 1.0 0.0 2.0 0.0 1.0 2.0 0.0 2.0 1.0 1.0 2.0 0.0 0.0 3.0 2.0 3.0 2.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 2.0 2.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 1.0 2.0 4.0 3.0 1.0 1.0 4.0 3.0 1.0 4.0 2.0 5.0 2.0 5.0 2.0 3.0 3.0 4.0 3.0 3.0 1.0 4.0 1.0 1.0 2.0 0.0 1.0 2.0 0.0 0.0 1.0 2.0 3.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 2.0 1.0 2.0 4.0 4.0 7.0 3.0 2.0 0.0 6.0 2.0 3.0 5.0 4.0 6.0 4.0 2.0 2.0 4.0 5.0 2.0 4.0 3.0 4.0 3.0 4.0 3.0 3.0 2.0 3.0 0.0 1.0 1.0 0.0 1.0 3.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 2.0 0.0 1.0 1.0 2.0 2.0 0.0 1.0 1.0 2.0 1.0 2.0 2.0 4.0 3.0 2.0 3.0 4.0 3.0 6.0 5.0 2.0 1.0 4.0 4.0 1.0 6.0 8.0 3.0 5.0 4.0 3.0 7.0 1.0 4.0 7.0 3.0 3.0 2.0 3.0 4.0 2.0 1.0 4.0 0.0 2.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 3.0 1.0 0.0 2.0 1.0 2.0 4.0 1.0 6.0 3.0 4.0 2.0 4.0 3.0 3.0 4.0 4.0 4.0 5.0 10.0 6.0 8.0 9.0 3.0 5.0 6.0 5.0 7.0 2.0 7.0 3.0 6.0 3.0 7.0 2.0 3.0 3.0 4.0 3.0 4.0 7.0 1.0 5.0 2.0 1.0 1.0 0.0 2.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 3.0 2.0 5.0 2.0 3.0 2.0 4.0 4.0 4.0 2.0 8.0 5.0 5.0 3.0 5.0 5.0 6.0 6.0 6.0 4.0 9.0 6.0 5.0 9.0 6.0 4.0 6.0 6.0 5.0 3.0 5.0 4.0 8.0 3.0 4.0 4.0 1.0 4.0 5.0 4.0 3.0 1.0 1.0 2.0 3.0 4.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 2.0 2.0 2.0 2.0 1.0 2.0 1.0 2.0 0.0 3.0 3.0 3.0 6.0 7.0 7.0 3.0 4.0 9.0 10.0 7.0 8.0 8.0 4.0 7.0 4.0 9.0 4.0 5.0 5.0 5.0 8.0 6.0 9.0 5.0 4.0 7.0 11.0 11.0 8.0 3.0 6.0 5.0 7.0 1.0 9.0 3.0 4.0 4.0 4.0 5.0 3.0 3.0 2.0 1.0 3.0 1.0 1.0 3.0 3.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 3.0 0.0 4.0 6.0 1.0 3.0 4.0 6.0 2.0 4.0 4.0 9.0 4.0 6.0 6.0 6.0 10.0 3.0 5.0 7.0 6.0 8.0 6.0 11.0 9.0 10.0 8.0 9.0 3.0 5.0 6.0 3.0 10.0 12.0 7.0 8.0 8.0 7.0 5.0 10.0 10.0 8.0 6.0 7.0 7.0 9.0 9.0 7.0 2.0 3.0 4.0 2.0 1.0 5.0 1.0 1.0 2.0 1.0 0.0 5.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 4.0 2.0 1.0 0.0 4.0 3.0 3.0 3.0 2.0 5.0 3.0 4.0 1.0 8.0 5.0 4.0 5.0 2.0 6.0 8.0 7.0 10.0 10.0 9.0 8.0 5.0 3.0 5.0 7.0 7.0 4.0 7.0 8.0 9.0 8.0 5.0 15.0 4.0 9.0 6.0 10.0 8.0 7.0 6.0 10.0 6.0 5.0 10.0 14.0 7.0 4.0 5.0 6.0 7.0 2.0 8.0 4.0 3.0 1.0 5.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 2.0 1.0 4.0 4.0 4.0 5.0 5.0 2.0 3.0 5.0 7.0 6.0 7.0 8.0 8.0 9.0 8.0 10.0 5.0 7.0 7.0 7.0 8.0 7.0 5.0 3.0 14.0 5.0 11.0 8.0 5.0 4.0 4.0 10.0 8.0 8.0 7.0 11.0 7.0 10.0 8.0 5.0 7.0 8.0 7.0 7.0 4.0 7.0 4.0 3.0 9.0 5.0 8.0 2.0 1.0 3.0 4.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 3.0 0.0 3.0 6.0 5.0 4.0 5.0 5.0 8.0 5.0 5.0 9.0 8.0 14.0 6.0 5.0 6.0 1.0 6.0 7.0 9.0 8.0 8.0 7.0 4.0 8.0 6.0 5.0 5.0 3.0 7.0 10.0 8.0 9.0 9.0 10.0 9.0 13.0 7.0 10.0 9.0 7.0 14.0 9.0 7.0 10.0 8.0 5.0 10.0 5.0 7.0 11.0 9.0 6.0 4.0 9.0 5.0 8.0 3.0 2.0 5.0 3.0 4.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 5.0 3.0 6.0 2.0 3.0 3.0 5.0 3.0 5.0 2.0 6.0 4.0 11.0 10.0 3.0 6.0 5.0 7.0 9.0 9.0 9.0 9.0 10.0 9.0 5.0 4.0 4.0 6.0 15.0 8.0 6.0 7.0 11.0 6.0 9.0 6.0 7.0 10.0 7.0 4.0 13.0 9.0 9.0 7.0 7.0 10.0 11.0 16.0 11.0 7.0 15.0 5.0 5.0 17.0 10.0 6.0 10.0 4.0 6.0 7.0 3.0 11.0 5.0 9.0 4.0 0.0 5.0 4.0 2.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 2.0 8.0 3.0 3.0 4.0 7.0 5.0 7.0 3.0 8.0 4.0 6.0 7.0 9.0 8.0 11.0 11.0 3.0 7.0 6.0 8.0 3.0 8.0 7.0 8.0 6.0 11.0 6.0 5.0 11.0 8.0 9.0 7.0 8.0 5.0 2.0 6.0 6.0 9.0 11.0 5.0 9.0 12.0 10.0 11.0 1.0 10.0 7.0 7.0 6.0 8.0 13.0 14.0 9.0 11.0 12.0 4.0 8.0 12.0 8.0 7.0 7.0 2.0 3.0 4.0 2.0 1.0 2.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 3.0 1.0 2.0 5.0 5.0 6.0 5.0 3.0 7.0 3.0 6.0 12.0 8.0 4.0 9.0 7.0 10.0 9.0 7.0 9.0 8.0 12.0 8.0 6.0 5.0 13.0 4.0 3.0 6.0 5.0 9.0 6.0 10.0 7.0 5.0 5.0 12.0 9.0 6.0 11.0 10.0 7.0 7.0 8.0 8.0 10.0 13.0 7.0 7.0 5.0 9.0 12.0 9.0 11.0 4.0 7.0 11.0 12.0 14.0 7.0 10.0 9.0 8.0 9.0 5.0 2.0 0.0 0.0 0.0 0.0 1.0 2.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 2.0 3.0 4.0 3.0 6.0 5.0 2.0 6.0 11.0 7.0 7.0 9.0 8.0 12.0 7.0 9.0 4.0 2.0 7.0 18.0 7.0 5.0 10.0 6.0 3.0 8.0 5.0 9.0 9.0 8.0 6.0 9.0 7.0 8.0 7.0 6.0 2.0 8.0 3.0 9.0 9.0 7.0 8.0 16.0 8.0 11.0 11.0 14.0 10.0 15.0 13.0 12.0 9.0 11.0 12.0 9.0 8.0 11.0 14.0 5.0 9.0 8.0 6.0 6.0 7.0 3.0 9.0 2.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 3.0 2.0 2.0 2.0 1.0 6.0 2.0 5.0 2.0 4.0 3.0 12.0 4.0 3.0 9.0 7.0 8.0 9.0 8.0 10.0 7.0 10.0 5.0 6.0 6.0 4.0 6.0 12.0 6.0 8.0 9.0 5.0 4.0 8.0 8.0 0.0 2.0 5.0 7.0 5.0 6.0 6.0 7.0 4.0 4.0 9.0 8.0 7.0 13.0 7.0 6.0 8.0 9.0 11.0 12.0 10.0 5.0 10.0 5.0 12.0 10.0 12.0 7.0 7.0 9.0 14.0 7.0 12.0 7.0 3.0 6.0 8.0 5.0 5.0 2.0 2.0 3.0 1.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 4.0 4.0 2.0 2.0 3.0 7.0 5.0 5.0 7.0 9.0 7.0 14.0 10.0 8.0 8.0 3.0 6.0 11.0 13.0 10.0 7.0 3.0 6.0 3.0 5.0 10.0 10.0 6.0 6.0 1.0 4.0 6.0 2.0 8.0 5.0 7.0 6.0 6.0 2.0 4.0 6.0 3.0 1.0 5.0 2.0 3.0 4.0 5.0 9.0 8.0 5.0 10.0 8.0 11.0 7.0 8.0 14.0 7.0 9.0 16.0 13.0 12.0 12.0 9.0 6.0 9.0 7.0 7.0 1.0 10.0 6.0 8.0 8.0 3.0 3.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 3.0 2.0 3.0 5.0 1.0 3.0 7.0 6.0 8.0 6.0 6.0 7.0 5.0 7.0 11.0 11.0 13.0 6.0 4.0 10.0 7.0 5.0 5.0 17.0 7.0 7.0 8.0 8.0 5.0 7.0 6.0 5.0 6.0 2.0 3.0 7.0 2.0 4.0 8.0 2.0 2.0 9.0 8.0 8.0 6.0 8.0 4.0 8.0 9.0 5.0 8.0 7.0 6.0 2.0 9.0 6.0 10.0 11.0 11.0 7.0 14.0 6.0 5.0 9.0 4.0 12.0 8.0 11.0 8.0 10.0 3.0 11.0 3.0 6.0 3.0 9.0 5.0 6.0 4.0 3.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 2.0 5.0 2.0 6.0 9.0 6.0 1.0 6.0 2.0 10.0 4.0 10.0 5.0 7.0 7.0 7.0 10.0 11.0 5.0 7.0 5.0 8.0 8.0 7.0 6.0 5.0 8.0 6.0 5.0 6.0 5.0 1.0 2.0 9.0 6.0 1.0 6.0 3.0 3.0 5.0 3.0 3.0 5.0 9.0 6.0 5.0 0.0 5.0 5.0 5.0 4.0 10.0 6.0 8.0 6.0 7.0 10.0 11.0 9.0 12.0 5.0 12.0 2.0 9.0 4.0 13.0 7.0 6.0 7.0 7.0 7.0 14.0 8.0 2.0 8.0 3.0 4.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 3.0 3.0 3.0 5.0 4.0 4.0 6.0 7.0 3.0 4.0 7.0 11.0 4.0 5.0 15.0 5.0 6.0 11.0 5.0 10.0 10.0 7.0 7.0 2.0 4.0 5.0 2.0 2.0 6.0 3.0 3.0 3.0 1.0 10.0 3.0 2.0 3.0 5.0 5.0 1.0 4.0 4.0 4.0 4.0 6.0 3.0 6.0 3.0 4.0 7.0 4.0 7.0 4.0 4.0 6.0 9.0 10.0 12.0 9.0 10.0 4.0 17.0 6.0 13.0 13.0 12.0 18.0 11.0 8.0 7.0 7.0 7.0 10.0 6.0 5.0 6.0 3.0 3.0 4.0 1.0 2.0 3.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 3.0 2.0 1.0 1.0 2.0 4.0 5.0 5.0 7.0 7.0 6.0 10.0 2.0 12.0 13.0 3.0 6.0 4.0 10.0 7.0 7.0 5.0 6.0 4.0 8.0 9.0 3.0 4.0 5.0 5.0 4.0 3.0 1.0 2.0 5.0 3.0 2.0 7.0 7.0 1.0 4.0 5.0 5.0 6.0 2.0 4.0 2.0 3.0 5.0 5.0 2.0 4.0 8.0 5.0 3.0 6.0 11.0 7.0 9.0 8.0 13.0 9.0 7.0 12.0 3.0 8.0 11.0 6.0 16.0 11.0 10.0 11.0 5.0 8.0 5.0 9.0 6.0 9.0 4.0 6.0 4.0 3.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 4.0 4.0 6.0 4.0 7.0 6.0 7.0 5.0 13.0 6.0 11.0 7.0 9.0 5.0 7.0 10.0 4.0 9.0 6.0 2.0 3.0 8.0 2.0 5.0 6.0 4.0 9.0 4.0 1.0 4.0 3.0 3.0 2.0 2.0 4.0 3.0 2.0 1.0 2.0 2.0 4.0 1.0 1.0 4.0 1.0 3.0 2.0 6.0 6.0 4.0 4.0 1.0 4.0 4.0 3.0 1.0 6.0 11.0 8.0 7.0 7.0 10.0 8.0 8.0 12.0 12.0 9.0 10.0 8.0 14.0 6.0 10.0 10.0 13.0 7.0 14.0 8.0 6.0 8.0 6.0 1.0 2.0 1.0 2.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 4.0 2.0 1.0 2.0 7.0 6.0 10.0 8.0 7.0 1.0 12.0 9.0 5.0 7.0 7.0 8.0 6.0 7.0 8.0 5.0 3.0 6.0 7.0 9.0 6.0 4.0 2.0 5.0 4.0 2.0 3.0 3.0 2.0 6.0 3.0 5.0 1.0 6.0 4.0 2.0 6.0 2.0 0.0 2.0 1.0 1.0 4.0 4.0 4.0 2.0 3.0 6.0 5.0 2.0 5.0 1.0 7.0 8.0 3.0 5.0 10.0 3.0 3.0 7.0 7.0 2.0 9.0 15.0 6.0 11.0 11.0 11.0 13.0 14.0 11.0 10.0 14.0 5.0 10.0 5.0 10.0 5.0 2.0 8.0 4.0 2.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 4.0 2.0 1.0 4.0 5.0 4.0 4.0 7.0 8.0 9.0 7.0 10.0 4.0 7.0 7.0 9.0 5.0 5.0 8.0 3.0 3.0 4.0 4.0 7.0 3.0 4.0 4.0 2.0 2.0 3.0 0.0 4.0 1.0 0.0 2.0 3.0 2.0 3.0 2.0 1.0 2.0 3.0 2.0 0.0 1.0 1.0 3.0 1.0 3.0 0.0 1.0 1.0 2.0 6.0 2.0 1.0 8.0 3.0 2.0 4.0 4.0 4.0 4.0 8.0 4.0 7.0 10.0 4.0 8.0 6.0 5.0 7.0 10.0 17.0 11.0 13.0 7.0 6.0 7.0 5.0 4.0 5.0 6.0 9.0 5.0 2.0 4.0 4.0 3.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 2.0 3.0 3.0 4.0 5.0 6.0 5.0 5.0 8.0 7.0 6.0 6.0 10.0 7.0 10.0 6.0 6.0 9.0 3.0 4.0 5.0 9.0 7.0 3.0 1.0 7.0 2.0 5.0 1.0 4.0 5.0 1.0 3.0 0.0 5.0 4.0 3.0 1.0 2.0 0.0 1.0 3.0 2.0 1.0 0.0 3.0 2.0 1.0 4.0 7.0 4.0 2.0 1.0 3.0 4.0 4.0 7.0 3.0 5.0 4.0 6.0 2.0 9.0 10.0 8.0 5.0 7.0 7.0 8.0 7.0 8.0 9.0 18.0 12.0 12.0 6.0 5.0 9.0 10.0 10.0 7.0 5.0 5.0 7.0 3.0 4.0 3.0 1.0 1.0 1.0 2.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 3.0 3.0 4.0 6.0 5.0 5.0 6.0 3.0 4.0 5.0 6.0 10.0 7.0 10.0 5.0 2.0 4.0 6.0 6.0 4.0 5.0 2.0 6.0 2.0 3.0 4.0 5.0 0.0 2.0 4.0 2.0 2.0 0.0 3.0 1.0 3.0 2.0 2.0 0.0 2.0 3.0 2.0 3.0 0.0 3.0 1.0 1.0 1.0 2.0 4.0 2.0 1.0 1.0 4.0 3.0 2.0 4.0 3.0 7.0 5.0 3.0 7.0 4.0 2.0 6.0 7.0 8.0 9.0 11.0 8.0 9.0 18.0 14.0 11.0 13.0 14.0 8.0 8.0 8.0 9.0 11.0 6.0 1.0 2.0 2.0 4.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 3.0 3.0 4.0 1.0 4.0 3.0 3.0 11.0 9.0 14.0 4.0 6.0 9.0 5.0 6.0 9.0 4.0 5.0 8.0 6.0 5.0 5.0 3.0 2.0 2.0 2.0 4.0 2.0 6.0 0.0 2.0 4.0 3.0 3.0 1.0 2.0 3.0 2.0 2.0 2.0 2.0 1.0 0.0 1.0 1.0 3.0 1.0 2.0 1.0 3.0 3.0 2.0 1.0 2.0 3.0 3.0 1.0 1.0 3.0 0.0 2.0 2.0 3.0 4.0 6.0 4.0 3.0 7.0 9.0 9.0 9.0 8.0 7.0 6.0 5.0 5.0 8.0 10.0 12.0 11.0 13.0 10.0 10.0 12.0 9.0 8.0 7.0 8.0 9.0 1.0 1.0 1.0 2.0 2.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 1.0 0.0 3.0 8.0 4.0 5.0 4.0 3.0 6.0 5.0 5.0 3.0 5.0 3.0 5.0 5.0 5.0 6.0 7.0 2.0 4.0 5.0 7.0 2.0 1.0 2.0 1.0 2.0 2.0 2.0 1.0 0.0 2.0 1.0 2.0 2.0 1.0 0.0 0.0 1.0 0.0 2.0 3.0 0.0 2.0 0.0 1.0 0.0 3.0 3.0 1.0 3.0 4.0 3.0 4.0 2.0 2.0 3.0 3.0 1.0 2.0 1.0 9.0 3.0 3.0 4.0 3.0 9.0 3.0 12.0 11.0 6.0 9.0 9.0 10.0 12.0 11.0 9.0 12.0 9.0 13.0 9.0 13.0 8.0 9.0 8.0 8.0 4.0 4.0 1.0 3.0 4.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 4.0 6.0 4.0 3.0 6.0 11.0 4.0 9.0 9.0 3.0 7.0 9.0 4.0 9.0 2.0 6.0 8.0 6.0 7.0 5.0 4.0 5.0 5.0 4.0 7.0 4.0 3.0 3.0 0.0 0.0 0.0 1.0 1.0 4.0 1.0 2.0 0.0 1.0 2.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 3.0 0.0 1.0 5.0 2.0 3.0 4.0 2.0 4.0 1.0 5.0 4.0 1.0 6.0 1.0 1.0 4.0 4.0 4.0 5.0 2.0 2.0 9.0 5.0 7.0 14.0 13.0 12.0 6.0 8.0 14.0 13.0 8.0 13.0 8.0 6.0 6.0 5.0 3.0 8.0 2.0 4.0 4.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 4.0 4.0 1.0 2.0 4.0 1.0 2.0 5.0 5.0 8.0 5.0 6.0 3.0 3.0 7.0 2.0 7.0 7.0 4.0 5.0 4.0 1.0 3.0 4.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 4.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 3.0 2.0 2.0 1.0 2.0 1.0 0.0 4.0 2.0 5.0 0.0 7.0 3.0 3.0 4.0 6.0 4.0 0.0 6.0 4.0 8.0 8.0 7.0 6.0 14.0 9.0 5.0 14.0 10.0 9.0 15.0 5.0 7.0 5.0 5.0 7.0 7.0 8.0 6.0 4.0 3.0 2.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 3.0 3.0 7.0 6.0 6.0 7.0 4.0 3.0 8.0 8.0 10.0 8.0 13.0 4.0 11.0 8.0 4.0 5.0 2.0 3.0 3.0 6.0 5.0 5.0 0.0 0.0 3.0 3.0 7.0 2.0 2.0 0.0 3.0 1.0 0.0 2.0 2.0 0.0 2.0 0.0 1.0 2.0 2.0 1.0 0.0 1.0 1.0 1.0 4.0 1.0 3.0 1.0 2.0 0.0 1.0 2.0 1.0 1.0 3.0 0.0 3.0 3.0 2.0 2.0 1.0 3.0 4.0 4.0 7.0 4.0 5.0 5.0 3.0 9.0 9.0 7.0 9.0 4.0 11.0 11.0 10.0 10.0 13.0 9.0 7.0 15.0 8.0 5.0 9.0 5.0 4.0 5.0 5.0 3.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 4.0 3.0 4.0 6.0 7.0 9.0 7.0 6.0 11.0 3.0 8.0 10.0 3.0 5.0 4.0 8.0 4.0 6.0 4.0 2.0 6.0 7.0 6.0 3.0 6.0 1.0 4.0 2.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 2.0 3.0 1.0 3.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 1.0 3.0 2.0 2.0 1.0 2.0 0.0 1.0 3.0 0.0 0.0 1.0 1.0 3.0 0.0 4.0 0.0 2.0 4.0 2.0 7.0 3.0 4.0 5.0 7.0 4.0 5.0 10.0 9.0 8.0 7.0 8.0 12.0 8.0 14.0 7.0 10.0 9.0 10.0 3.0 6.0 6.0 4.0 6.0 1.0 3.0 1.0 2.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 5.0 2.0 3.0 7.0 4.0 7.0 4.0 6.0 5.0 13.0 5.0 4.0 12.0 10.0 6.0 2.0 8.0 3.0 8.0 4.0 0.0 3.0 1.0 5.0 2.0 2.0 4.0 2.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 4.0 1.0 2.0 0.0 2.0 1.0 0.0 0.0 4.0 2.0 0.0 2.0 2.0 2.0 3.0 2.0 3.0 2.0 2.0 7.0 7.0 3.0 4.0 2.0 1.0 3.0 4.0 5.0 11.0 9.0 5.0 9.0 8.0 8.0 13.0 13.0 11.0 13.0 11.0 7.0 7.0 8.0 6.0 5.0 3.0 4.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 1.0 2.0 4.0 2.0 2.0 6.0 2.0 4.0 7.0 7.0 10.0 7.0 12.0 11.0 5.0 10.0 8.0 7.0 7.0 3.0 2.0 3.0 1.0 5.0 1.0 2.0 0.0 3.0 1.0 3.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 2.0 0.0 3.0 1.0 1.0 1.0 3.0 2.0 1.0 0.0 4.0 0.0 2.0 0.0 1.0 2.0 0.0 1.0 3.0 0.0 1.0 5.0 1.0 3.0 3.0 1.0 3.0 3.0 1.0 2.0 1.0 5.0 3.0 5.0 7.0 4.0 9.0 4.0 8.0 5.0 4.0 11.0 2.0 8.0 11.0 9.0 9.0 7.0 10.0 3.0 9.0 9.0 3.0 4.0 3.0 5.0 4.0 2.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 2.0 0.0 5.0 5.0 5.0 4.0 6.0 5.0 7.0 10.0 9.0 9.0 10.0 7.0 6.0 5.0 7.0 2.0 5.0 6.0 2.0 1.0 0.0 2.0 4.0 5.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 3.0 2.0 2.0 2.0 0.0 1.0 3.0 1.0 2.0 0.0 1.0 2.0 0.0 3.0 1.0 2.0 0.0 1.0 2.0 1.0 2.0 2.0 1.0 1.0 2.0 3.0 2.0 2.0 0.0 2.0 3.0 1.0 2.0 0.0 2.0 3.0 3.0 4.0 3.0 3.0 5.0 4.0 10.0 4.0 4.0 5.0 2.0 7.0 10.0 11.0 12.0 10.0 7.0 13.0 7.0 8.0 8.0 9.0 9.0 6.0 3.0 5.0 6.0 0.0 2.0 0.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 2.0 5.0 8.0 3.0 5.0 3.0 6.0 4.0 12.0 10.0 7.0 4.0 6.0 3.0 3.0 6.0 3.0 5.0 2.0 2.0 2.0 3.0 3.0 4.0 0.0 2.0 1.0 2.0 2.0 1.0 2.0 2.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 2.0 2.0 1.0 2.0 1.0 2.0 2.0 2.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 5.0 1.0 2.0 0.0 1.0 1.0 0.0 5.0 1.0 1.0 0.0 6.0 3.0 2.0 3.0 3.0 8.0 8.0 5.0 9.0 9.0 4.0 8.0 11.0 6.0 8.0 7.0 8.0 13.0 11.0 2.0 4.0 8.0 2.0 5.0 5.0 3.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 4.0 1.0 3.0 5.0 6.0 6.0 3.0 5.0 3.0 10.0 7.0 10.0 6.0 3.0 15.0 6.0 6.0 2.0 6.0 4.0 1.0 0.0 8.0 2.0 6.0 1.0 0.0 0.0 4.0 0.0 1.0 1.0 2.0 0.0 1.0 2.0 1.0 2.0 1.0 1.0 1.0 2.0 0.0 3.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 2.0 2.0 0.0 0.0 0.0 2.0 2.0 0.0 2.0 0.0 0.0 2.0 1.0 3.0 3.0 2.0 0.0 1.0 2.0 0.0 2.0 3.0 1.0 2.0 3.0 3.0 4.0 2.0 1.0 4.0 9.0 5.0 6.0 7.0 12.0 7.0 10.0 4.0 11.0 13.0 8.0 10.0 9.0 7.0 4.0 5.0 7.0 3.0 4.0 2.0 2.0 0.0 4.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 4.0 3.0 2.0 1.0 3.0 6.0 6.0 5.0 5.0 8.0 8.0 5.0 8.0 5.0 10.0 10.0 7.0 10.0 8.0 10.0 6.0 4.0 2.0 5.0 4.0 2.0 2.0 2.0 1.0 2.0 1.0 0.0 2.0 2.0 1.0 0.0 2.0 3.0 1.0 1.0 2.0 2.0 0.0 1.0 0.0 1.0 0.0 3.0 1.0 1.0 0.0 5.0 0.0 3.0 2.0 1.0 0.0 0.0 2.0 0.0 1.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 1.0 1.0 1.0 2.0 2.0 1.0 3.0 2.0 8.0 10.0 7.0 5.0 7.0 14.0 12.0 6.0 14.0 12.0 10.0 11.0 9.0 5.0 5.0 4.0 4.0 5.0 3.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 3.0 3.0 2.0 4.0 2.0 2.0 6.0 6.0 9.0 6.0 8.0 6.0 6.0 4.0 5.0 6.0 6.0 4.0 2.0 5.0 4.0 4.0 5.0 3.0 3.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 2.0 0.0 4.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 3.0 3.0 1.0 0.0 2.0 0.0 3.0 1.0 2.0 2.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 2.0 3.0 0.0 3.0 2.0 3.0 4.0 3.0 2.0 9.0 5.0 9.0 5.0 7.0 10.0 10.0 12.0 7.0 7.0 6.0 5.0 9.0 6.0 4.0 5.0 4.0 3.0 4.0 3.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 3.0 1.0 2.0 5.0 4.0 3.0 5.0 4.0 8.0 5.0 8.0 6.0 5.0 7.0 6.0 4.0 6.0 5.0 5.0 2.0 6.0 4.0 3.0 0.0 2.0 2.0 1.0 4.0 3.0 2.0 0.0 2.0 1.0 1.0 2.0 0.0 3.0 4.0 0.0 2.0 2.0 2.0 4.0 0.0 0.0 0.0 2.0 2.0 1.0 1.0 3.0 1.0 1.0 2.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 3.0 2.0 1.0 2.0 1.0 3.0 1.0 2.0 2.0 2.0 5.0 6.0 7.0 5.0 9.0 6.0 9.0 6.0 9.0 8.0 15.0 7.0 9.0 12.0 7.0 14.0 11.0 9.0 3.0 7.0 3.0 2.0 3.0 3.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 4.0 6.0 2.0 7.0 3.0 5.0 6.0 10.0 13.0 10.0 9.0 10.0 5.0 7.0 4.0 2.0 4.0 2.0 0.0 2.0 1.0 2.0 5.0 7.0 2.0 0.0 1.0 3.0 2.0 1.0 0.0 1.0 2.0 3.0 2.0 1.0 2.0 0.0 2.0 2.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 2.0 1.0 1.0 1.0 1.0 3.0 1.0 0.0 1.0 1.0 3.0 2.0 1.0 1.0 0.0 1.0 0.0 3.0 1.0 1.0 5.0 4.0 4.0 3.0 4.0 3.0 4.0 7.0 5.0 1.0 9.0 6.0 12.0 7.0 5.0 7.0 9.0 10.0 9.0 9.0 7.0 9.0 11.0 7.0 5.0 4.0 4.0 0.0 3.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 6.0 1.0 7.0 5.0 9.0 7.0 6.0 2.0 4.0 11.0 2.0 8.0 6.0 9.0 8.0 5.0 6.0 5.0 3.0 3.0 4.0 1.0 4.0 4.0 3.0 2.0 3.0 0.0 2.0 1.0 1.0 3.0 1.0 0.0 0.0 3.0 2.0 0.0 1.0 2.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 2.0 3.0 0.0 1.0 0.0 1.0 0.0 2.0 4.0 1.0 3.0 4.0 4.0 6.0 6.0 8.0 3.0 11.0 6.0 8.0 17.0 10.0 14.0 16.0 7.0 11.0 6.0 6.0 5.0 5.0 5.0 5.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 3.0 7.0 4.0 6.0 9.0 8.0 4.0 2.0 9.0 5.0 4.0 9.0 2.0 4.0 3.0 11.0 3.0 1.0 2.0 3.0 3.0 2.0 2.0 0.0 4.0 0.0 1.0 0.0 1.0 0.0 0.0 3.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 3.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 1.0 1.0 1.0 2.0 2.0 1.0 4.0 4.0 5.0 2.0 1.0 9.0 3.0 4.0 9.0 11.0 8.0 9.0 8.0 10.0 9.0 10.0 9.0 11.0 8.0 3.0 7.0 4.0 4.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 0.0 1.0 3.0 3.0 6.0 5.0 2.0 1.0 8.0 8.0 9.0 9.0 10.0 7.0 11.0 4.0 5.0 6.0 3.0 8.0 5.0 3.0 8.0 5.0 2.0 1.0 0.0 2.0 4.0 3.0 0.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 2.0 3.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 2.0 1.0 1.0 3.0 0.0 2.0 2.0 3.0 3.0 4.0 5.0 7.0 7.0 7.0 8.0 21.0 8.0 3.0 11.0 9.0 5.0 9.0 7.0 10.0 6.0 4.0 2.0 4.0 1.0 4.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 4.0 6.0 5.0 6.0 4.0 9.0 9.0 12.0 5.0 8.0 5.0 10.0 9.0 6.0 5.0 3.0 4.0 7.0 4.0 7.0 4.0 2.0 0.0 0.0 3.0 1.0 3.0 0.0 0.0 1.0 3.0 0.0 3.0 3.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 1.0 1.0 3.0 2.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 3.0 1.0 2.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 3.0 2.0 4.0 0.0 3.0 6.0 0.0 4.0 10.0 1.0 7.0 7.0 12.0 7.0 9.0 8.0 8.0 9.0 8.0 11.0 4.0 5.0 6.0 3.0 2.0 3.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 2.0 0.0 6.0 3.0 4.0 6.0 4.0 9.0 3.0 10.0 8.0 8.0 5.0 6.0 7.0 5.0 7.0 8.0 5.0 2.0 2.0 4.0 3.0 1.0 3.0 0.0 4.0 1.0 1.0 1.0 0.0 3.0 0.0 2.0 0.0 1.0 2.0 1.0 2.0 2.0 3.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 3.0 0.0 3.0 0.0 2.0 2.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 3.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 2.0 1.0 3.0 2.0 0.0 1.0 2.0 7.0 3.0 3.0 11.0 8.0 7.0 11.0 12.0 8.0 7.0 9.0 14.0 9.0 7.0 6.0 9.0 8.0 7.0 7.0 3.0 3.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 4.0 3.0 6.0 4.0 4.0 8.0 5.0 7.0 6.0 5.0 15.0 11.0 5.0 5.0 6.0 4.0 6.0 5.0 6.0 5.0 3.0 0.0 1.0 2.0 4.0 2.0 2.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 1.0 1.0 3.0 1.0 1.0 0.0 3.0 1.0 0.0 5.0 3.0 5.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 4.0 1.0 4.0 4.0 5.0 3.0 6.0 8.0 7.0 9.0 10.0 9.0 17.0 9.0 11.0 11.0 12.0 6.0 11.0 7.0 9.0 3.0 5.0 4.0 4.0 4.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 5.0 2.0 6.0 2.0 3.0 2.0 1.0 8.0 10.0 9.0 7.0 7.0 8.0 3.0 7.0 4.0 3.0 4.0 2.0 4.0 2.0 4.0 0.0 1.0 1.0 1.0 2.0 3.0 4.0 4.0 1.0 0.0 3.0 2.0 1.0 2.0 2.0 0.0 1.0 1.0 2.0 0.0 0.0 3.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 4.0 2.0 1.0 0.0 4.0 2.0 0.0 0.0 2.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 2.0 0.0 2.0 1.0 3.0 3.0 1.0 1.0 3.0 2.0 3.0 8.0 4.0 7.0 8.0 2.0 10.0 8.0 6.0 10.0 6.0 11.0 12.0 6.0 6.0 7.0 6.0 8.0 4.0 4.0 4.0 5.0 1.0 2.0 3.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 4.0 6.0 4.0 0.0 6.0 8.0 4.0 6.0 14.0 13.0 4.0 5.0 5.0 8.0 6.0 7.0 2.0 7.0 2.0 2.0 3.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 3.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 2.0 4.0 0.0 1.0 2.0 3.0 0.0 2.0 2.0 1.0 0.0 1.0 3.0 2.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 3.0 0.0 0.0 0.0 1.0 0.0 2.0 3.0 0.0 1.0 0.0 1.0 1.0 2.0 3.0 5.0 8.0 2.0 9.0 4.0 9.0 9.0 7.0 14.0 8.0 14.0 10.0 11.0 11.0 9.0 9.0 9.0 4.0 7.0 3.0 2.0 3.0 3.0 6.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 2.0 2.0 6.0 3.0 3.0 5.0 4.0 6.0 11.0 10.0 6.0 12.0 8.0 9.0 1.0 7.0 4.0 5.0 6.0 6.0 4.0 2.0 0.0 2.0 1.0 4.0 1.0 1.0 0.0 1.0 2.0 2.0 0.0 2.0 1.0 3.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 3.0 3.0 2.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 2.0 1.0 5.0 5.0 4.0 4.0 4.0 1.0 6.0 7.0 6.0 9.0 5.0 15.0 6.0 2.0 15.0 10.0 7.0 9.0 11.0 9.0 10.0 6.0 2.0 1.0 1.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 3.0 1.0 4.0 3.0 1.0 2.0 4.0 4.0 6.0 7.0 9.0 5.0 8.0 4.0 4.0 6.0 5.0 5.0 8.0 4.0 4.0 2.0 4.0 2.0 1.0 1.0 2.0 3.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 2.0 0.0 3.0 1.0 2.0 1.0 1.0 0.0 2.0 3.0 0.0 0.0 1.0 2.0 2.0 1.0 2.0 2.0 3.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 3.0 0.0 2.0 2.0 1.0 1.0 2.0 4.0 2.0 5.0 2.0 5.0 9.0 7.0 9.0 7.0 9.0 8.0 6.0 18.0 16.0 11.0 8.0 10.0 8.0 5.0 6.0 6.0 1.0 4.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 2.0 1.0 1.0 3.0 2.0 2.0 4.0 9.0 7.0 2.0 3.0 5.0 6.0 6.0 3.0 3.0 7.0 3.0 1.0 2.0 1.0 2.0 3.0 0.0 2.0 3.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 3.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 0.0 4.0 2.0 3.0 3.0 0.0 2.0 0.0 3.0 2.0 1.0 4.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 3.0 2.0 0.0 2.0 1.0 0.0 0.0 1.0 2.0 3.0 4.0 3.0 4.0 5.0 5.0 12.0 5.0 6.0 6.0 11.0 11.0 15.0 5.0 12.0 10.0 12.0 3.0 6.0 5.0 7.0 6.0 3.0 3.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 6.0 4.0 2.0 3.0 8.0 4.0 10.0 4.0 7.0 11.0 6.0 6.0 9.0 4.0 6.0 7.0 4.0 5.0 0.0 4.0 2.0 3.0 3.0 2.0 1.0 0.0 1.0 2.0 0.0 4.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 2.0 1.0 2.0 2.0 1.0 2.0 1.0 2.0 3.0 3.0 2.0 0.0 3.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 2.0 2.0 1.0 1.0 2.0 0.0 2.0 1.0 2.0 4.0 4.0 2.0 7.0 4.0 8.0 12.0 6.0 8.0 10.0 9.0 9.0 11.0 11.0 9.0 8.0 9.0 9.0 6.0 2.0 4.0 3.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 4.0 4.0 2.0 3.0 7.0 3.0 5.0 8.0 9.0 3.0 16.0 6.0 7.0 8.0 4.0 1.0 3.0 8.0 5.0 4.0 1.0 7.0 2.0 2.0 0.0 1.0 2.0 3.0 1.0 1.0 2.0 1.0 2.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 4.0 2.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 4.0 2.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0 4.0 2.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 3.0 5.0 5.0 2.0 4.0 8.0 7.0 7.0 8.0 7.0 9.0 6.0 9.0 9.0 11.0 9.0 15.0 8.0 12.0 7.0 4.0 3.0 5.0 6.0 2.0 1.0 3.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 5.0 1.0 5.0 3.0 7.0 10.0 7.0 3.0 3.0 14.0 7.0 6.0 6.0 9.0 6.0 4.0 3.0 2.0 2.0 1.0 7.0 1.0 4.0 1.0 1.0 0.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 2.0 2.0 1.0 1.0 2.0 0.0 2.0 2.0 2.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 3.0 1.0 5.0 1.0 1.0 1.0 4.0 2.0 1.0 0.0 1.0 2.0 3.0 2.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 1.0 2.0 3.0 2.0 3.0 1.0 2.0 3.0 1.0 6.0 6.0 4.0 6.0 8.0 3.0 8.0 7.0 11.0 6.0 12.0 11.0 5.0 12.0 15.0 6.0 8.0 8.0 4.0 3.0 3.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 3.0 4.0 5.0 4.0 5.0 5.0 9.0 4.0 5.0 8.0 12.0 7.0 9.0 6.0 6.0 8.0 7.0 4.0 6.0 2.0 2.0 1.0 3.0 2.0 2.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 3.0 0.0 1.0 2.0 1.0 1.0 2.0 3.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 4.0 0.0 1.0 1.0 1.0 2.0 0.0 1.0 1.0 2.0 2.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 3.0 2.0 1.0 2.0 4.0 2.0 1.0 1.0 2.0 1.0 4.0 2.0 5.0 7.0 7.0 5.0 11.0 9.0 8.0 9.0 7.0 9.0 5.0 7.0 8.0 9.0 12.0 9.0 5.0 1.0 1.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 4.0 0.0 4.0 5.0 1.0 4.0 6.0 6.0 4.0 5.0 7.0 8.0 1.0 7.0 8.0 3.0 6.0 4.0 7.0 5.0 5.0 3.0 6.0 3.0 0.0 3.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 2.0 2.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 3.0 2.0 2.0 1.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 4.0 2.0 4.0 4.0 0.0 3.0 2.0 0.0 5.0 1.0 2.0 2.0 2.0 3.0 5.0 5.0 5.0 8.0 1.0 4.0 6.0 2.0 8.0 10.0 6.0 11.0 8.0 10.0 14.0 13.0 7.0 10.0 11.0 11.0 4.0 5.0 6.0 8.0 2.0 3.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 2.0 4.0 3.0 5.0 4.0 5.0 9.0 7.0 7.0 8.0 6.0 8.0 7.0 5.0 3.0 3.0 1.0 7.0 2.0 5.0 1.0 1.0 7.0 2.0 0.0 1.0 2.0 0.0 3.0 3.0 3.0 1.0 1.0 1.0 0.0 1.0 2.0 3.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 3.0 1.0 2.0 1.0 1.0 0.0 1.0 4.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 2.0 3.0 1.0 0.0 3.0 0.0 1.0 2.0 3.0 0.0 5.0 4.0 0.0 4.0 2.0 5.0 3.0 6.0 11.0 6.0 9.0 11.0 11.0 5.0 10.0 9.0 9.0 3.0 9.0 14.0 3.0 7.0 3.0 3.0 2.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 1.0 1.0 2.0 2.0 7.0 6.0 3.0 6.0 4.0 4.0 4.0 5.0 7.0 3.0 2.0 6.0 4.0 3.0 4.0 3.0 2.0 4.0 1.0 3.0 2.0 5.0 3.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 2.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 2.0 2.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 2.0 3.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 3.0 0.0 1.0 1.0 0.0 1.0 4.0 7.0 4.0 3.0 3.0 5.0 11.0 6.0 3.0 4.0 5.0 11.0 9.0 11.0 14.0 12.0 8.0 4.0 8.0 3.0 3.0 4.0 6.0 7.0 4.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 0.0 2.0 0.0 4.0 7.0 2.0 3.0 5.0 7.0 12.0 19.0 11.0 5.0 4.0 6.0 4.0 5.0 4.0 4.0 6.0 1.0 0.0 3.0 3.0 1.0 2.0 2.0 3.0 1.0 1.0 3.0 0.0 3.0 2.0 0.0 0.0 1.0 1.0 3.0 1.0 1.0 3.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 2.0 0.0 1.0 3.0 0.0 0.0 2.0 3.0 1.0 3.0 0.0 1.0 0.0 3.0 0.0 2.0 1.0 2.0 1.0 1.0 2.0 2.0 3.0 2.0 5.0 0.0 5.0 5.0 3.0 3.0 10.0 5.0 8.0 7.0 10.0 10.0 12.0 7.0 11.0 12.0 7.0 8.0 10.0 7.0 8.0 2.0 5.0 3.0 7.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 4.0 3.0 7.0 5.0 7.0 4.0 7.0 8.0 9.0 13.0 9.0 6.0 11.0 3.0 1.0 6.0 11.0 5.0 2.0 5.0 4.0 0.0 5.0 1.0 1.0 3.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 3.0 2.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 3.0 1.0 3.0 1.0 1.0 0.0 3.0 0.0 1.0 0.0 1.0 2.0 1.0 2.0 0.0 0.0 1.0 1.0 3.0 2.0 1.0 0.0 4.0 1.0 3.0 3.0 5.0 1.0 3.0 5.0 4.0 10.0 6.0 8.0 7.0 14.0 8.0 10.0 12.0 2.0 18.0 5.0 11.0 9.0 8.0 4.0 5.0 4.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 2.0 1.0 2.0 5.0 3.0 9.0 5.0 3.0 5.0 9.0 13.0 9.0 7.0 7.0 6.0 7.0 4.0 2.0 4.0 1.0 6.0 6.0 1.0 1.0 1.0 5.0 1.0 2.0 4.0 2.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 3.0 2.0 1.0 3.0 1.0 1.0 0.0 2.0 2.0 0.0 1.0 0.0 0.0 1.0 3.0 2.0 2.0 0.0 0.0 0.0 2.0 1.0 2.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 3.0 1.0 7.0 3.0 4.0 3.0 6.0 6.0 5.0 2.0 6.0 28.0 12.0 11.0 7.0 7.0 11.0 11.0 5.0 14.0 8.0 7.0 10.0 9.0 12.0 5.0 3.0 1.0 5.0 2.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 3.0 2.0 2.0 2.0 8.0 2.0 6.0 10.0 6.0 3.0 7.0 7.0 7.0 5.0 11.0 7.0 3.0 4.0 4.0 6.0 9.0 2.0 1.0 3.0 2.0 3.0 1.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 1.0 2.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 2.0 1.0 2.0 1.0 2.0 2.0 0.0 5.0 3.0 1.0 7.0 7.0 5.0 7.0 5.0 5.0 9.0 13.0 9.0 10.0 11.0 11.0 8.0 8.0 6.0 11.0 8.0 6.0 7.0 4.0 4.0 2.0 2.0 2.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 3.0 5.0 8.0 5.0 4.0 4.0 11.0 6.0 7.0 7.0 4.0 5.0 3.0 6.0 8.0 8.0 3.0 7.0 3.0 3.0 2.0 3.0 2.0 1.0 2.0 1.0 1.0 3.0 3.0 2.0 0.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 2.0 1.0 0.0 0.0 5.0 2.0 2.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 3.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 2.0 4.0 3.0 4.0 9.0 4.0 0.0 8.0 3.0 3.0 4.0 4.0 5.0 10.0 16.0 7.0 9.0 8.0 11.0 10.0 12.0 10.0 7.0 5.0 8.0 6.0 5.0 5.0 3.0 4.0 2.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 5.0 2.0 2.0 5.0 7.0 9.0 8.0 9.0 1.0 7.0 5.0 7.0 10.0 4.0 7.0 4.0 8.0 5.0 2.0 3.0 3.0 5.0 3.0 4.0 4.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 3.0 2.0 1.0 0.0 1.0 3.0 0.0 0.0 0.0 1.0 1.0 1.0 4.0 1.0 0.0 0.0 2.0 2.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 2.0 1.0 2.0 3.0 1.0 0.0 2.0 0.0 1.0 4.0 0.0 2.0 0.0 2.0 0.0 1.0 2.0 4.0 1.0 3.0 2.0 4.0 3.0 2.0 3.0 4.0 6.0 5.0 8.0 10.0 9.0 8.0 12.0 10.0 6.0 10.0 14.0 8.0 4.0 8.0 7.0 8.0 9.0 3.0 3.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 1.0 6.0 3.0 4.0 7.0 3.0 3.0 7.0 6.0 7.0 9.0 4.0 4.0 5.0 6.0 5.0 2.0 1.0 3.0 2.0 4.0 3.0 3.0 3.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 2.0 1.0 1.0 1.0 3.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 3.0 1.0 1.0 1.0 3.0 1.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 1.0 2.0 2.0 1.0 3.0 0.0 4.0 2.0 2.0 1.0 2.0 5.0 2.0 3.0 5.0 6.0 4.0 4.0 5.0 4.0 3.0 11.0 7.0 10.0 9.0 16.0 8.0 8.0 12.0 10.0 11.0 6.0 7.0 7.0 6.0 3.0 4.0 5.0 2.0 3.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 3.0 5.0 4.0 5.0 4.0 6.0 7.0 11.0 6.0 5.0 9.0 6.0 8.0 5.0 5.0 3.0 10.0 6.0 3.0 5.0 5.0 2.0 4.0 2.0 1.0 1.0 0.0 1.0 2.0 1.0 1.0 2.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 1.0 1.0 1.0 2.0 1.0 0.0 3.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 3.0 2.0 0.0 1.0 0.0 1.0 2.0 0.0 2.0 2.0 1.0 2.0 3.0 3.0 1.0 4.0 4.0 6.0 4.0 5.0 7.0 8.0 2.0 6.0 10.0 3.0 13.0 12.0 11.0 16.0 9.0 9.0 13.0 7.0 8.0 5.0 5.0 2.0 1.0 1.0 1.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 1.0 0.0 4.0 5.0 4.0 2.0 13.0 10.0 5.0 6.0 7.0 5.0 5.0 4.0 7.0 9.0 6.0 8.0 9.0 0.0 2.0 3.0 2.0 2.0 3.0 1.0 1.0 2.0 1.0 3.0 2.0 1.0 1.0 4.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 3.0 1.0 3.0 0.0 0.0 1.0 2.0 2.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 3.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 3.0 2.0 2.0 1.0 1.0 3.0 1.0 2.0 4.0 1.0 4.0 3.0 5.0 1.0 3.0 4.0 7.0 7.0 6.0 7.0 14.0 13.0 4.0 11.0 11.0 10.0 14.0 7.0 10.0 5.0 11.0 10.0 8.0 5.0 3.0 3.0 0.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 3.0 6.0 10.0 9.0 12.0 11.0 12.0 4.0 6.0 12.0 7.0 4.0 5.0 4.0 5.0 6.0 1.0 2.0 2.0 2.0 3.0 1.0 3.0 2.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 2.0 1.0 3.0 1.0 0.0 1.0 1.0 3.0 0.0 2.0 0.0 3.0 2.0 1.0 2.0 1.0 0.0 2.0 1.0 0.0 2.0 1.0 0.0 2.0 1.0 0.0 4.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 3.0 1.0 2.0 2.0 1.0 3.0 5.0 2.0 1.0 2.0 6.0 4.0 2.0 10.0 3.0 10.0 13.0 6.0 13.0 8.0 8.0 12.0 12.0 5.0 10.0 11.0 9.0 5.0 4.0 4.0 3.0 2.0 2.0 3.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 4.0 1.0 6.0 9.0 10.0 8.0 5.0 8.0 6.0 5.0 7.0 10.0 9.0 10.0 5.0 7.0 8.0 11.0 3.0 2.0 2.0 10.0 3.0 5.0 7.0 3.0 0.0 1.0 4.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 3.0 2.0 1.0 1.0 1.0 4.0 1.0 1.0 2.0 0.0 3.0 2.0 0.0 0.0 1.0 2.0 1.0 2.0 0.0 1.0 4.0 1.0 0.0 0.0 1.0 3.0 0.0 1.0 3.0 1.0 3.0 3.0 0.0 2.0 4.0 3.0 2.0 2.0 1.0 4.0 1.0 9.0 3.0 7.0 1.0 8.0 7.0 7.0 8.0 8.0 5.0 13.0 17.0 17.0 15.0 7.0 6.0 8.0 5.0 8.0 6.0 4.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 3.0 2.0 3.0 1.0 5.0 8.0 12.0 4.0 5.0 6.0 9.0 9.0 9.0 7.0 7.0 3.0 8.0 4.0 5.0 5.0 4.0 5.0 2.0 0.0 3.0 3.0 0.0 2.0 3.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 2.0 0.0 3.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 3.0 0.0 0.0 1.0 1.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 3.0 1.0 1.0 2.0 1.0 3.0 8.0 4.0 4.0 2.0 9.0 7.0 3.0 11.0 2.0 5.0 8.0 12.0 10.0 12.0 7.0 13.0 6.0 9.0 9.0 8.0 4.0 8.0 3.0 1.0 3.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 2.0 1.0 2.0 2.0 4.0 4.0 5.0 5.0 8.0 7.0 6.0 10.0 9.0 9.0 6.0 6.0 4.0 11.0 6.0 4.0 2.0 3.0 6.0 2.0 2.0 1.0 4.0 3.0 3.0 1.0 3.0 2.0 2.0 2.0 2.0 0.0 1.0 3.0 0.0 2.0 0.0 1.0 1.0 2.0 2.0 0.0 3.0 1.0 1.0 2.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 3.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 3.0 3.0 1.0 3.0 1.0 1.0 2.0 4.0 4.0 3.0 7.0 6.0 6.0 13.0 7.0 10.0 9.0 6.0 11.0 11.0 5.0 19.0 13.0 13.0 3.0 10.0 6.0 7.0 1.0 3.0 3.0 8.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 2.0 7.0 6.0 7.0 5.0 9.0 10.0 9.0 16.0 8.0 9.0 8.0 16.0 9.0 9.0 7.0 8.0 6.0 6.0 5.0 2.0 5.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 3.0 1.0 1.0 1.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 3.0 0.0 1.0 0.0 2.0 2.0 0.0 1.0 0.0 0.0 2.0 2.0 2.0 0.0 1.0 2.0 0.0 3.0 1.0 3.0 2.0 3.0 1.0 3.0 7.0 2.0 4.0 4.0 3.0 6.0 3.0 9.0 8.0 11.0 5.0 3.0 14.0 8.0 10.0 9.0 8.0 8.0 11.0 10.0 12.0 5.0 5.0 5.0 4.0 1.0 5.0 7.0 4.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 5.0 4.0 2.0 5.0 3.0 8.0 7.0 9.0 6.0 8.0 6.0 3.0 6.0 8.0 7.0 5.0 5.0 2.0 7.0 4.0 5.0 1.0 4.0 2.0 4.0 5.0 0.0 1.0 1.0 3.0 2.0 4.0 1.0 2.0 2.0 1.0 1.0 0.0 1.0 1.0 4.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 2.0 1.0 0.0 1.0 0.0 1.0 2.0 3.0 2.0 2.0 1.0 1.0 3.0 3.0 2.0 1.0 5.0 5.0 2.0 1.0 2.0 11.0 8.0 10.0 7.0 14.0 12.0 11.0 6.0 5.0 7.0 8.0 22.0 6.0 8.0 6.0 13.0 8.0 9.0 12.0 4.0 6.0 4.0 1.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 1.0 3.0 5.0 5.0 10.0 3.0 4.0 10.0 13.0 7.0 7.0 13.0 8.0 10.0 13.0 2.0 2.0 10.0 7.0 8.0 5.0 5.0 4.0 1.0 4.0 2.0 2.0 3.0 3.0 0.0 0.0 3.0 1.0 1.0 1.0 3.0 1.0 0.0 2.0 2.0 2.0 1.0 1.0 1.0 1.0 1.0 5.0 1.0 2.0 3.0 3.0 3.0 4.0 0.0 2.0 2.0 0.0 0.0 2.0 1.0 0.0 3.0 0.0 1.0 1.0 2.0 3.0 2.0 1.0 3.0 5.0 5.0 7.0 4.0 5.0 2.0 6.0 5.0 7.0 4.0 9.0 8.0 6.0 9.0 8.0 9.0 13.0 9.0 11.0 10.0 11.0 9.0 11.0 8.0 3.0 4.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 3.0 2.0 2.0 6.0 3.0 7.0 5.0 9.0 6.0 4.0 7.0 10.0 8.0 5.0 5.0 6.0 5.0 3.0 7.0 3.0 7.0 0.0 6.0 2.0 3.0 0.0 1.0 1.0 0.0 1.0 4.0 2.0 3.0 3.0 2.0 0.0 2.0 0.0 0.0 2.0 2.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 3.0 1.0 0.0 0.0 2.0 1.0 0.0 3.0 2.0 2.0 0.0 5.0 2.0 2.0 6.0 4.0 5.0 6.0 8.0 8.0 9.0 10.0 12.0 13.0 5.0 10.0 10.0 12.0 9.0 4.0 11.0 7.0 3.0 7.0 11.0 5.0 4.0 2.0 3.0 3.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 6.0 2.0 4.0 9.0 0.0 7.0 4.0 8.0 13.0 10.0 7.0 6.0 9.0 13.0 8.0 8.0 5.0 4.0 6.0 7.0 7.0 5.0 4.0 6.0 2.0 3.0 1.0 6.0 2.0 2.0 3.0 1.0 0.0 2.0 1.0 3.0 0.0 1.0 2.0 2.0 1.0 2.0 1.0 2.0 2.0 2.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 2.0 0.0 2.0 1.0 1.0 3.0 0.0 3.0 2.0 4.0 1.0 0.0 1.0 2.0 6.0 7.0 6.0 6.0 6.0 7.0 7.0 9.0 10.0 7.0 9.0 7.0 12.0 7.0 6.0 9.0 10.0 10.0 6.0 5.0 6.0 8.0 9.0 9.0 2.0 4.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 6.0 8.0 3.0 2.0 8.0 5.0 8.0 6.0 13.0 10.0 11.0 9.0 15.0 10.0 5.0 3.0 7.0 5.0 7.0 5.0 2.0 2.0 5.0 2.0 0.0 2.0 1.0 4.0 4.0 2.0 1.0 2.0 0.0 5.0 2.0 1.0 2.0 4.0 1.0 3.0 0.0 3.0 1.0 0.0 1.0 1.0 1.0 3.0 2.0 2.0 3.0 0.0 1.0 0.0 3.0 3.0 2.0 1.0 2.0 4.0 1.0 3.0 3.0 2.0 2.0 3.0 5.0 2.0 7.0 6.0 10.0 9.0 9.0 4.0 7.0 8.0 8.0 12.0 9.0 9.0 13.0 8.0 5.0 14.0 11.0 8.0 6.0 10.0 3.0 3.0 3.0 2.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 5.0 4.0 3.0 4.0 6.0 7.0 11.0 10.0 8.0 6.0 7.0 8.0 7.0 3.0 7.0 4.0 11.0 16.0 4.0 7.0 2.0 3.0 4.0 5.0 4.0 6.0 4.0 3.0 1.0 3.0 4.0 3.0 1.0 1.0 2.0 0.0 1.0 2.0 5.0 1.0 2.0 2.0 1.0 3.0 0.0 3.0 0.0 2.0 0.0 2.0 1.0 1.0 3.0 1.0 3.0 0.0 3.0 1.0 4.0 3.0 4.0 1.0 4.0 1.0 3.0 5.0 3.0 2.0 4.0 6.0 4.0 9.0 8.0 10.0 6.0 13.0 12.0 14.0 12.0 10.0 12.0 5.0 8.0 13.0 8.0 6.0 6.0 7.0 5.0 0.0 6.0 3.0 4.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 4.0 0.0 1.0 0.0 2.0 3.0 2.0 6.0 7.0 7.0 9.0 11.0 7.0 5.0 13.0 5.0 7.0 5.0 7.0 6.0 5.0 3.0 7.0 5.0 5.0 3.0 4.0 5.0 4.0 1.0 7.0 7.0 5.0 3.0 2.0 1.0 0.0 1.0 1.0 4.0 2.0 2.0 2.0 2.0 1.0 1.0 2.0 3.0 1.0 3.0 2.0 3.0 3.0 2.0 3.0 3.0 2.0 2.0 2.0 0.0 0.0 7.0 3.0 5.0 1.0 9.0 2.0 3.0 7.0 6.0 2.0 4.0 9.0 7.0 6.0 6.0 3.0 5.0 14.0 6.0 7.0 13.0 7.0 5.0 13.0 10.0 6.0 11.0 7.0 4.0 5.0 7.0 0.0 7.0 3.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 2.0 2.0 1.0 2.0 2.0 2.0 1.0 4.0 12.0 8.0 7.0 5.0 7.0 5.0 7.0 11.0 4.0 5.0 7.0 3.0 5.0 12.0 5.0 8.0 3.0 4.0 3.0 2.0 2.0 2.0 1.0 1.0 3.0 2.0 4.0 4.0 6.0 2.0 3.0 3.0 1.0 2.0 3.0 1.0 0.0 1.0 1.0 2.0 2.0 1.0 2.0 2.0 2.0 2.0 2.0 2.0 5.0 1.0 2.0 4.0 1.0 3.0 1.0 5.0 4.0 6.0 6.0 4.0 13.0 2.0 9.0 6.0 9.0 10.0 13.0 10.0 4.0 10.0 5.0 11.0 4.0 8.0 5.0 7.0 5.0 10.0 6.0 7.0 6.0 4.0 3.0 4.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 2.0 1.0 3.0 2.0 5.0 4.0 4.0 3.0 5.0 5.0 10.0 5.0 5.0 7.0 6.0 9.0 10.0 13.0 11.0 5.0 8.0 5.0 4.0 9.0 4.0 7.0 3.0 5.0 3.0 4.0 3.0 3.0 3.0 4.0 1.0 0.0 2.0 5.0 3.0 3.0 2.0 3.0 1.0 1.0 4.0 3.0 4.0 3.0 2.0 4.0 3.0 3.0 1.0 3.0 2.0 4.0 2.0 2.0 2.0 1.0 2.0 7.0 4.0 6.0 3.0 6.0 1.0 5.0 6.0 4.0 5.0 5.0 8.0 7.0 6.0 7.0 13.0 6.0 11.0 13.0 14.0 5.0 6.0 10.0 4.0 6.0 6.0 4.0 4.0 3.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 4.0 2.0 2.0 4.0 7.0 7.0 5.0 9.0 8.0 4.0 7.0 10.0 10.0 6.0 13.0 11.0 6.0 6.0 6.0 8.0 7.0 5.0 9.0 1.0 6.0 7.0 3.0 5.0 3.0 1.0 1.0 3.0 0.0 1.0 5.0 0.0 5.0 3.0 6.0 1.0 4.0 2.0 2.0 0.0 3.0 2.0 4.0 2.0 3.0 2.0 2.0 3.0 3.0 4.0 1.0 6.0 2.0 1.0 4.0 4.0 5.0 5.0 8.0 6.0 6.0 11.0 3.0 11.0 9.0 9.0 8.0 10.0 10.0 13.0 6.0 9.0 5.0 10.0 11.0 6.0 8.0 5.0 9.0 4.0 4.0 7.0 4.0 3.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 3.0 3.0 2.0 5.0 5.0 11.0 7.0 2.0 9.0 11.0 5.0 5.0 3.0 6.0 6.0 8.0 6.0 4.0 8.0 6.0 7.0 7.0 6.0 5.0 3.0 9.0 7.0 1.0 7.0 5.0 2.0 3.0 2.0 3.0 6.0 2.0 1.0 6.0 4.0 2.0 1.0 2.0 5.0 2.0 3.0 7.0 3.0 4.0 4.0 1.0 3.0 2.0 1.0 2.0 3.0 8.0 2.0 4.0 7.0 1.0 5.0 4.0 9.0 9.0 7.0 6.0 9.0 13.0 8.0 7.0 5.0 9.0 14.0 7.0 8.0 8.0 9.0 13.0 2.0 4.0 9.0 4.0 6.0 4.0 3.0 5.0 2.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 5.0 2.0 5.0 7.0 6.0 8.0 5.0 7.0 11.0 5.0 9.0 6.0 8.0 9.0 10.0 6.0 9.0 5.0 4.0 3.0 6.0 6.0 6.0 8.0 4.0 3.0 2.0 4.0 5.0 2.0 3.0 0.0 5.0 3.0 1.0 4.0 6.0 0.0 1.0 4.0 2.0 2.0 4.0 6.0 5.0 3.0 4.0 7.0 3.0 3.0 7.0 5.0 1.0 3.0 1.0 9.0 7.0 10.0 11.0 9.0 8.0 7.0 8.0 13.0 8.0 6.0 10.0 12.0 9.0 11.0 15.0 14.0 13.0 12.0 7.0 8.0 3.0 6.0 7.0 2.0 1.0 1.0 2.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 4.0 1.0 4.0 3.0 4.0 4.0 6.0 1.0 5.0 6.0 3.0 5.0 4.0 6.0 8.0 6.0 4.0 11.0 9.0 7.0 4.0 4.0 3.0 5.0 7.0 6.0 5.0 5.0 6.0 4.0 6.0 7.0 6.0 2.0 3.0 8.0 5.0 5.0 3.0 4.0 1.0 5.0 2.0 4.0 4.0 3.0 3.0 0.0 3.0 4.0 2.0 6.0 2.0 5.0 9.0 2.0 6.0 5.0 8.0 3.0 5.0 8.0 3.0 11.0 4.0 12.0 10.0 5.0 10.0 10.0 16.0 3.0 7.0 11.0 5.0 9.0 10.0 10.0 3.0 2.0 6.0 2.0 8.0 5.0 2.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 4.0 1.0 5.0 1.0 4.0 4.0 10.0 5.0 6.0 5.0 8.0 6.0 5.0 7.0 9.0 6.0 8.0 3.0 5.0 7.0 9.0 4.0 3.0 6.0 4.0 4.0 8.0 3.0 6.0 2.0 2.0 9.0 3.0 6.0 5.0 5.0 5.0 6.0 4.0 9.0 4.0 2.0 2.0 7.0 5.0 4.0 4.0 4.0 6.0 5.0 5.0 4.0 8.0 8.0 8.0 11.0 10.0 6.0 7.0 3.0 13.0 6.0 9.0 10.0 6.0 2.0 13.0 11.0 11.0 13.0 6.0 7.0 5.0 11.0 7.0 3.0 5.0 3.0 5.0 4.0 4.0 4.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 3.0 1.0 4.0 3.0 3.0 5.0 13.0 8.0 4.0 9.0 7.0 7.0 8.0 9.0 9.0 8.0 10.0 7.0 9.0 12.0 8.0 8.0 10.0 8.0 8.0 4.0 4.0 4.0 5.0 5.0 3.0 6.0 1.0 6.0 7.0 8.0 3.0 2.0 5.0 1.0 4.0 5.0 6.0 11.0 8.0 4.0 6.0 5.0 9.0 7.0 5.0 7.0 11.0 10.0 6.0 6.0 6.0 6.0 3.0 10.0 10.0 10.0 6.0 9.0 8.0 11.0 7.0 7.0 9.0 10.0 8.0 4.0 6.0 3.0 4.0 2.0 3.0 3.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 2.0 5.0 2.0 2.0 5.0 7.0 8.0 9.0 6.0 2.0 6.0 10.0 5.0 6.0 5.0 4.0 7.0 6.0 4.0 4.0 5.0 5.0 8.0 3.0 4.0 4.0 5.0 7.0 8.0 7.0 7.0 7.0 6.0 10.0 7.0 11.0 8.0 6.0 6.0 8.0 9.0 6.0 7.0 8.0 4.0 8.0 8.0 8.0 5.0 9.0 6.0 7.0 5.0 8.0 7.0 7.0 9.0 15.0 8.0 14.0 10.0 11.0 5.0 12.0 12.0 12.0 9.0 8.0 15.0 3.0 15.0 7.0 4.0 2.0 7.0 1.0 2.0 5.0 3.0 3.0 3.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 0.0 1.0 0.0 2.0 2.0 1.0 3.0 5.0 1.0 4.0 3.0 5.0 8.0 7.0 8.0 6.0 10.0 3.0 9.0 10.0 7.0 8.0 6.0 6.0 6.0 8.0 9.0 9.0 1.0 2.0 5.0 10.0 8.0 7.0 6.0 7.0 12.0 3.0 6.0 4.0 6.0 7.0 9.0 5.0 1.0 5.0 10.0 9.0 4.0 5.0 9.0 7.0 5.0 6.0 10.0 9.0 8.0 6.0 17.0 11.0 14.0 11.0 6.0 13.0 9.0 7.0 11.0 5.0 10.0 10.0 14.0 4.0 10.0 7.0 4.0 3.0 6.0 4.0 0.0 3.0 1.0 5.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 3.0 1.0 2.0 1.0 5.0 8.0 6.0 4.0 4.0 4.0 7.0 11.0 10.0 8.0 4.0 5.0 8.0 6.0 7.0 12.0 8.0 5.0 5.0 5.0 5.0 4.0 5.0 13.0 10.0 3.0 7.0 10.0 9.0 10.0 9.0 5.0 9.0 6.0 2.0 7.0 12.0 9.0 6.0 8.0 9.0 8.0 8.0 16.0 13.0 7.0 12.0 12.0 13.0 5.0 10.0 14.0 12.0 11.0 3.0 13.0 4.0 9.0 10.0 7.0 6.0 1.0 7.0 1.0 4.0 5.0 2.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 5.0 8.0 8.0 8.0 2.0 3.0 6.0 3.0 4.0 9.0 9.0 10.0 9.0 7.0 5.0 12.0 9.0 5.0 8.0 7.0 9.0 9.0 5.0 7.0 2.0 8.0 12.0 3.0 3.0 8.0 9.0 4.0 13.0 9.0 11.0 6.0 9.0 10.0 8.0 7.0 7.0 9.0 11.0 9.0 12.0 5.0 12.0 8.0 8.0 5.0 10.0 13.0 7.0 18.0 11.0 13.0 10.0 9.0 4.0 10.0 8.0 6.0 4.0 2.0 4.0 4.0 3.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 2.0 1.0 4.0 1.0 3.0 8.0 5.0 6.0 4.0 4.0 6.0 7.0 5.0 3.0 12.0 9.0 6.0 5.0 8.0 7.0 13.0 15.0 5.0 14.0 7.0 11.0 5.0 7.0 6.0 8.0 10.0 4.0 8.0 7.0 10.0 7.0 9.0 9.0 5.0 2.0 5.0 7.0 6.0 11.0 10.0 9.0 8.0 6.0 12.0 11.0 10.0 5.0 15.0 14.0 8.0 7.0 10.0 7.0 6.0 9.0 4.0 9.0 3.0 8.0 2.0 5.0 0.0 8.0 6.0 1.0 4.0 2.0 1.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 1.0 6.0 1.0 7.0 6.0 2.0 11.0 4.0 4.0 3.0 4.0 13.0 7.0 5.0 7.0 12.0 1.0 12.0 12.0 10.0 6.0 8.0 7.0 12.0 13.0 10.0 9.0 5.0 10.0 9.0 7.0 9.0 5.0 11.0 10.0 13.0 9.0 15.0 11.0 7.0 8.0 6.0 12.0 10.0 12.0 14.0 6.0 13.0 9.0 6.0 7.0 9.0 14.0 11.0 6.0 5.0 7.0 10.0 13.0 4.0 5.0 4.0 8.0 2.0 4.0 4.0 0.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 2.0 1.0 3.0 2.0 4.0 2.0 2.0 2.0 4.0 4.0 7.0 10.0 10.0 9.0 7.0 5.0 6.0 2.0 16.0 7.0 7.0 9.0 8.0 7.0 5.0 11.0 13.0 10.0 12.0 9.0 10.0 6.0 7.0 11.0 10.0 9.0 9.0 16.0 12.0 12.0 5.0 13.0 6.0 9.0 2.0 6.0 3.0 9.0 7.0 8.0 11.0 9.0 10.0 7.0 6.0 5.0 6.0 2.0 7.0 2.0 9.0 8.0 6.0 3.0 1.0 3.0 4.0 2.0 2.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 3.0 3.0 2.0 1.0 2.0 4.0 5.0 7.0 5.0 2.0 3.0 3.0 5.0 9.0 5.0 5.0 8.0 9.0 9.0 8.0 11.0 6.0 10.0 6.0 10.0 7.0 9.0 5.0 10.0 3.0 10.0 8.0 4.0 9.0 5.0 13.0 19.0 12.0 9.0 5.0 10.0 7.0 10.0 9.0 8.0 7.0 9.0 9.0 11.0 6.0 9.0 1.0 7.0 3.0 7.0 6.0 7.0 7.0 7.0 2.0 4.0 4.0 1.0 4.0 4.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 3.0 2.0 1.0 0.0 0.0 2.0 7.0 3.0 4.0 3.0 8.0 9.0 3.0 8.0 12.0 8.0 9.0 10.0 7.0 8.0 3.0 10.0 12.0 12.0 12.0 10.0 9.0 11.0 9.0 6.0 11.0 10.0 14.0 5.0 8.0 7.0 10.0 6.0 8.0 14.0 8.0 13.0 13.0 10.0 8.0 7.0 9.0 11.0 1.0 5.0 9.0 7.0 10.0 6.0 3.0 5.0 7.0 2.0 3.0 4.0 3.0 0.0 4.0 2.0 1.0 0.0 2.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 4.0 2.0 0.0 2.0 2.0 1.0 2.0 4.0 2.0 4.0 8.0 7.0 6.0 8.0 8.0 11.0 2.0 11.0 7.0 9.0 4.0 8.0 7.0 8.0 8.0 3.0 15.0 12.0 12.0 6.0 4.0 9.0 7.0 9.0 13.0 9.0 5.0 5.0 7.0 12.0 10.0 13.0 12.0 11.0 5.0 7.0 10.0 5.0 6.0 8.0 6.0 6.0 3.0 4.0 6.0 2.0 3.0 2.0 1.0 1.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 0.0 2.0 1.0 3.0 2.0 3.0 4.0 5.0 3.0 4.0 4.0 3.0 8.0 7.0 10.0 5.0 9.0 8.0 3.0 7.0 8.0 7.0 6.0 9.0 8.0 10.0 8.0 5.0 9.0 9.0 6.0 11.0 6.0 12.0 11.0 7.0 8.0 12.0 8.0 10.0 7.0 9.0 6.0 7.0 4.0 5.0 7.0 6.0 9.0 4.0 2.0 2.0 3.0 2.0 2.0 3.0 2.0 3.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 1.0 3.0 3.0 6.0 3.0 3.0 2.0 6.0 5.0 8.0 7.0 7.0 6.0 10.0 4.0 6.0 4.0 8.0 6.0 11.0 12.0 14.0 6.0 3.0 8.0 6.0 2.0 5.0 7.0 10.0 7.0 12.0 6.0 6.0 6.0 2.0 1.0 5.0 4.0 8.0 4.0 3.0 4.0 2.0 4.0 2.0 2.0 1.0 2.0 0.0 2.0 2.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 3.0 1.0 3.0 1.0 2.0 4.0 2.0 4.0 4.0 6.0 4.0 8.0 5.0 3.0 4.0 6.0 4.0 5.0 2.0 8.0 5.0 10.0 8.0 9.0 9.0 6.0 9.0 12.0 10.0 9.0 12.0 12.0 6.0 3.0 5.0 2.0 6.0 2.0 5.0 7.0 1.0 6.0 2.0 7.0 2.0 2.0 2.0 1.0 1.0 2.0 3.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 2.0 1.0 0.0 3.0 2.0 0.0 3.0 3.0 4.0 2.0 5.0 4.0 3.0 3.0 6.0 2.0 5.0 7.0 7.0 8.0 7.0 8.0 0.0 6.0 5.0 3.0 7.0 7.0 5.0 7.0 8.0 8.0 7.0 4.0 6.0 6.0 1.0 11.0 3.0 6.0 2.0 4.0 3.0 3.0 6.0 1.0 4.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 3.0 2.0 1.0 1.0 3.0 4.0 3.0 2.0 5.0 4.0 2.0 6.0 5.0 2.0 5.0 4.0 9.0 6.0 3.0 4.0 6.0 1.0 7.0 2.0 6.0 6.0 3.0 4.0 3.0 2.0 3.0 3.0 2.0 2.0 7.0 2.0 5.0 4.0 5.0 5.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 2.0 2.0 3.0 2.0 4.0 4.0 2.0 2.0 3.0 4.0 3.0 9.0 0.0 2.0 4.0 5.0 5.0 5.0 1.0 3.0 5.0 6.0 2.0 2.0 3.0 0.0 3.0 4.0 5.0 4.0 1.0 3.0 1.0 0.0 1.0 1.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 2.0 0.0 1.0 3.0 5.0 3.0 5.0 4.0 2.0 3.0 4.0 4.0 2.0 4.0 3.0 3.0 4.0 4.0 2.0 5.0 0.0 4.0 4.0 2.0 2.0 1.0 1.0 1.0 3.0 3.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 3.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 2.0 3.0 3.0 6.0 5.0 4.0 4.0 3.0 4.0 2.0 6.0 2.0 3.0 1.0 3.0 2.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 2.0 1.0 1.0 2.0 1.0 0.0 2.0 1.0 2.0 1.0 1.0 3.0 2.0 3.0 2.0 1.0 0.0 2.0 3.0 1.0 3.0 1.0 1.0 1.0 3.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 3.0 1.0 1.0 2.0 0.0 1.0 0.0 3.0 2.0 1.0 2.0 2.0 3.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 2.0 1.0 1.0 1.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 4.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 7.0 2.0 1.0 2.0 2.0 1.0 0.0 4.0 3.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 3.0 1.0 2.0 2.0 2.0 2.0 1.0 3.0 5.0 2.0 2.0 1.0 1.0 2.0 2.0 2.0 2.0 4.0 2.0 2.0 2.0 4.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 5.0 0.0 1.0 1.0 1.0 5.0 1.0 1.0 3.0 4.0 0.0 5.0 5.0 3.0 1.0 3.0 5.0 2.0 0.0 2.0 2.0 3.0 2.0 4.0 3.0 2.0 3.0 2.0 4.0 1.0 2.0 4.0 5.0 3.0 5.0 1.0 1.0 3.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 4.0 4.0 4.0 4.0 6.0 3.0 2.0 4.0 5.0 2.0 2.0 4.0 0.0 5.0 5.0 1.0 6.0 2.0 4.0 2.0 3.0 3.0 2.0 5.0 2.0 3.0 4.0 2.0 3.0 1.0 0.0 1.0 3.0 2.0 0.0 1.0 4.0 2.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 4.0 3.0 1.0 1.0 2.0 5.0 2.0 4.0 2.0 3.0 1.0 8.0 2.0 3.0 6.0 8.0 1.0 5.0 7.0 1.0 7.0 5.0 6.0 8.0 2.0 3.0 4.0 8.0 4.0 5.0 7.0 3.0 4.0 5.0 3.0 5.0 2.0 0.0 2.0 1.0 2.0 2.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 2.0 0.0 2.0 6.0 2.0 2.0 1.0 5.0 5.0 3.0 4.0 7.0 4.0 3.0 5.0 2.0 7.0 7.0 12.0 9.0 10.0 8.0 5.0 4.0 5.0 6.0 11.0 6.0 10.0 5.0 8.0 0.0 4.0 6.0 9.0 9.0 3.0 0.0 7.0 8.0 8.0 6.0 5.0 4.0 3.0 0.0 2.0 2.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 3.0 2.0 2.0 1.0 0.0 5.0 0.0 2.0 5.0 1.0 1.0 5.0 3.0 2.0 0.0 10.0 3.0 6.0 3.0 5.0 4.0 4.0 8.0 5.0 5.0 10.0 9.0 9.0 8.0 6.0 2.0 10.0 8.0 6.0 2.0 4.0 12.0 3.0 6.0 5.0 4.0 8.0 5.0 6.0 4.0 3.0 5.0 3.0 1.0 2.0 4.0 5.0 3.0 4.0 3.0 2.0 3.0 1.0 2.0 1.0 2.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 3.0 2.0 0.0 3.0 1.0 5.0 2.0 3.0 5.0 5.0 3.0 6.0 3.0 3.0 6.0 10.0 6.0 4.0 8.0 11.0 7.0 14.0 6.0 11.0 11.0 6.0 4.0 9.0 15.0 1.0 6.0 6.0 9.0 7.0 7.0 5.0 8.0 6.0 6.0 4.0 9.0 13.0 11.0 2.0 7.0 8.0 7.0 5.0 8.0 6.0 5.0 2.0 2.0 2.0 5.0 4.0 2.0 2.0 3.0 0.0 2.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 4.0 2.0 1.0 3.0 4.0 1.0 2.0 3.0 11.0 5.0 3.0 10.0 9.0 10.0 6.0 5.0 7.0 5.0 9.0 11.0 7.0 7.0 10.0 6.0 13.0 14.0 11.0 13.0 10.0 7.0 8.0 8.0 15.0 9.0 9.0 11.0 9.0 7.0 6.0 8.0 4.0 7.0 6.0 9.0 7.0 5.0 7.0 7.0 4.0 3.0 5.0 6.0 3.0 5.0 5.0 0.0 4.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 2.0 1.0 3.0 0.0 2.0 3.0 1.0 4.0 3.0 4.0 3.0 9.0 9.0 4.0 12.0 5.0 9.0 5.0 8.0 7.0 7.0 9.0 8.0 11.0 15.0 9.0 5.0 10.0 13.0 6.0 7.0 10.0 11.0 8.0 14.0 9.0 13.0 12.0 8.0 14.0 7.0 6.0 6.0 11.0 9.0 6.0 7.0 10.0 6.0 8.0 9.0 2.0 4.0 1.0 6.0 5.0 5.0 4.0 2.0 3.0 4.0 3.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 2.0 5.0 4.0 5.0 7.0 8.0 4.0 8.0 9.0 3.0 7.0 5.0 5.0 6.0 12.0 12.0 8.0 10.0 7.0 6.0 10.0 6.0 9.0 7.0 11.0 13.0 9.0 10.0 12.0 17.0 12.0 5.0 10.0 12.0 10.0 11.0 13.0 12.0 12.0 13.0 5.0 12.0 6.0 7.0 13.0 3.0 8.0 7.0 10.0 4.0 3.0 4.0 9.0 6.0 4.0 4.0 5.0 4.0 2.0 4.0 1.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 5.0 2.0 1.0 2.0 1.0 3.0 2.0 5.0 3.0 7.0 5.0 6.0 10.0 11.0 6.0 15.0 5.0 5.0 12.0 14.0 5.0 9.0 10.0 15.0 9.0 12.0 7.0 9.0 7.0 10.0 10.0 10.0 11.0 13.0 9.0 10.0 11.0 12.0 5.0 9.0 9.0 6.0 12.0 9.0 7.0 9.0 7.0 5.0 10.0 1.0 3.0 5.0 8.0 6.0 9.0 6.0 6.0 6.0 3.0 8.0 7.0 3.0 5.0 3.0 3.0 3.0 5.0 6.0 3.0 0.0 2.0 3.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 3.0 4.0 2.0 3.0 4.0 2.0 4.0 8.0 3.0 2.0 6.0 2.0 8.0 10.0 12.0 8.0 10.0 10.0 11.0 10.0 8.0 15.0 11.0 11.0 12.0 10.0 6.0 4.0 7.0 15.0 7.0 8.0 13.0 9.0 11.0 7.0 8.0 6.0 7.0 8.0 14.0 12.0 11.0 13.0 11.0 7.0 12.0 15.0 10.0 11.0 12.0 9.0 8.0 11.0 10.0 10.0 9.0 5.0 9.0 7.0 4.0 0.0 4.0 4.0 2.0 5.0 3.0 1.0 3.0 3.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 2.0 3.0 1.0 5.0 0.0 4.0 6.0 1.0 5.0 6.0 6.0 4.0 11.0 10.0 9.0 7.0 12.0 15.0 13.0 7.0 10.0 15.0 13.0 15.0 11.0 10.0 10.0 7.0 12.0 12.0 12.0 8.0 11.0 6.0 14.0 16.0 10.0 14.0 8.0 5.0 9.0 12.0 7.0 8.0 9.0 8.0 4.0 10.0 13.0 10.0 9.0 9.0 13.0 10.0 7.0 5.0 9.0 11.0 10.0 5.0 4.0 3.0 5.0 8.0 5.0 3.0 2.0 3.0 2.0 0.0 8.0 3.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 4.0 2.0 1.0 5.0 4.0 4.0 5.0 3.0 10.0 10.0 7.0 11.0 7.0 8.0 12.0 11.0 8.0 9.0 5.0 13.0 9.0 18.0 12.0 16.0 9.0 6.0 13.0 18.0 13.0 11.0 16.0 11.0 8.0 6.0 11.0 8.0 8.0 11.0 14.0 8.0 13.0 10.0 8.0 10.0 7.0 7.0 11.0 7.0 14.0 2.0 11.0 10.0 11.0 6.0 14.0 7.0 4.0 9.0 10.0 6.0 5.0 0.0 5.0 8.0 6.0 5.0 2.0 6.0 2.0 2.0 0.0 3.0 2.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 6.0 8.0 2.0 1.0 5.0 7.0 6.0 7.0 11.0 8.0 7.0 7.0 7.0 14.0 6.0 10.0 8.0 8.0 9.0 13.0 11.0 10.0 5.0 9.0 11.0 13.0 15.0 12.0 6.0 6.0 9.0 5.0 13.0 11.0 8.0 10.0 11.0 9.0 7.0 13.0 10.0 13.0 6.0 10.0 17.0 7.0 9.0 12.0 4.0 9.0 6.0 11.0 9.0 7.0 13.0 6.0 8.0 3.0 14.0 10.0 10.0 8.0 6.0 12.0 10.0 4.0 6.0 1.0 2.0 3.0 4.0 3.0 0.0 1.0 7.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 4.0 7.0 2.0 5.0 2.0 2.0 5.0 6.0 5.0 11.0 9.0 3.0 12.0 8.0 6.0 9.0 12.0 10.0 8.0 13.0 9.0 9.0 16.0 9.0 9.0 7.0 10.0 8.0 9.0 5.0 4.0 10.0 10.0 8.0 13.0 7.0 8.0 7.0 11.0 13.0 10.0 9.0 9.0 11.0 8.0 7.0 11.0 12.0 15.0 12.0 13.0 6.0 11.0 5.0 11.0 6.0 14.0 12.0 12.0 8.0 7.0 7.0 10.0 9.0 11.0 6.0 4.0 8.0 6.0 6.0 2.0 5.0 5.0 3.0 4.0 3.0 1.0 1.0 1.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 3.0 5.0 3.0 3.0 6.0 5.0 8.0 5.0 3.0 5.0 8.0 11.0 10.0 8.0 14.0 10.0 10.0 9.0 13.0 9.0 9.0 10.0 4.0 11.0 4.0 15.0 15.0 9.0 7.0 13.0 13.0 13.0 7.0 9.0 14.0 11.0 9.0 8.0 12.0 12.0 5.0 4.0 8.0 17.0 15.0 4.0 8.0 7.0 13.0 9.0 6.0 14.0 6.0 11.0 7.0 18.0 12.0 16.0 12.0 14.0 16.0 10.0 6.0 10.0 6.0 8.0 7.0 6.0 5.0 4.0 3.0 4.0 4.0 2.0 4.0 4.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 3.0 2.0 3.0 4.0 3.0 7.0 4.0 8.0 9.0 4.0 7.0 11.0 14.0 9.0 4.0 6.0 13.0 9.0 9.0 14.0 5.0 14.0 9.0 10.0 12.0 11.0 12.0 8.0 11.0 10.0 14.0 5.0 6.0 12.0 11.0 7.0 6.0 9.0 13.0 12.0 11.0 10.0 5.0 8.0 1.0 9.0 8.0 6.0 7.0 9.0 7.0 8.0 5.0 10.0 9.0 11.0 7.0 9.0 10.0 7.0 5.0 11.0 12.0 7.0 12.0 5.0 3.0 12.0 10.0 9.0 5.0 10.0 3.0 6.0 4.0 4.0 8.0 7.0 2.0 2.0 3.0 2.0 0.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 1.0 0.0 0.0 5.0 2.0 4.0 1.0 4.0 3.0 3.0 6.0 6.0 8.0 10.0 8.0 12.0 7.0 12.0 10.0 5.0 5.0 6.0 9.0 14.0 7.0 9.0 9.0 6.0 7.0 5.0 3.0 11.0 14.0 7.0 12.0 17.0 7.0 7.0 13.0 4.0 8.0 9.0 4.0 9.0 13.0 5.0 4.0 3.0 11.0 7.0 7.0 3.0 6.0 9.0 9.0 6.0 11.0 8.0 11.0 4.0 10.0 12.0 12.0 21.0 8.0 4.0 11.0 7.0 13.0 11.0 11.0 4.0 7.0 14.0 4.0 6.0 6.0 6.0 4.0 3.0 6.0 3.0 3.0 3.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 3.0 2.0 4.0 2.0 1.0 4.0 4.0 6.0 3.0 3.0 4.0 8.0 4.0 7.0 5.0 6.0 7.0 7.0 15.0 9.0 12.0 9.0 6.0 16.0 8.0 8.0 12.0 9.0 10.0 9.0 13.0 8.0 12.0 5.0 11.0 9.0 11.0 5.0 5.0 8.0 4.0 6.0 7.0 7.0 7.0 8.0 6.0 8.0 11.0 9.0 7.0 8.0 10.0 9.0 6.0 8.0 4.0 6.0 9.0 17.0 7.0 10.0 5.0 11.0 12.0 7.0 11.0 10.0 3.0 8.0 6.0 11.0 5.0 9.0 12.0 5.0 10.0 8.0 10.0 8.0 3.0 7.0 5.0 7.0 2.0 1.0 3.0 3.0 2.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 2.0 4.0 3.0 4.0 3.0 7.0 5.0 8.0 6.0 5.0 5.0 12.0 13.0 10.0 8.0 8.0 12.0 18.0 13.0 9.0 7.0 11.0 8.0 11.0 5.0 7.0 13.0 6.0 11.0 9.0 5.0 12.0 9.0 4.0 11.0 14.0 9.0 9.0 5.0 10.0 6.0 1.0 4.0 6.0 7.0 9.0 6.0 6.0 9.0 6.0 8.0 6.0 11.0 6.0 11.0 11.0 11.0 12.0 12.0 6.0 8.0 12.0 9.0 11.0 8.0 6.0 14.0 10.0 10.0 16.0 8.0 12.0 6.0 6.0 4.0 5.0 10.0 12.0 7.0 8.0 5.0 5.0 6.0 2.0 2.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 6.0 4.0 4.0 6.0 6.0 10.0 9.0 12.0 10.0 12.0 10.0 7.0 10.0 7.0 11.0 9.0 9.0 6.0 9.0 11.0 9.0 12.0 7.0 9.0 11.0 8.0 8.0 5.0 3.0 2.0 4.0 8.0 12.0 7.0 13.0 6.0 5.0 5.0 10.0 6.0 5.0 9.0 4.0 5.0 4.0 5.0 8.0 1.0 8.0 5.0 6.0 4.0 5.0 10.0 4.0 6.0 9.0 8.0 4.0 9.0 9.0 9.0 18.0 1.0 9.0 6.0 11.0 9.0 7.0 7.0 5.0 15.0 11.0 16.0 11.0 9.0 10.0 6.0 8.0 5.0 1.0 3.0 4.0 4.0 5.0 3.0 3.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 4.0 1.0 2.0 3.0 2.0 5.0 6.0 6.0 5.0 10.0 9.0 7.0 6.0 7.0 8.0 11.0 11.0 15.0 9.0 17.0 8.0 5.0 6.0 10.0 6.0 8.0 8.0 11.0 10.0 8.0 5.0 10.0 8.0 16.0 6.0 4.0 7.0 4.0 8.0 6.0 8.0 10.0 2.0 3.0 5.0 6.0 2.0 9.0 7.0 4.0 6.0 7.0 2.0 4.0 5.0 4.0 6.0 8.0 6.0 4.0 6.0 10.0 10.0 12.0 7.0 10.0 4.0 12.0 8.0 13.0 13.0 12.0 8.0 9.0 4.0 13.0 12.0 9.0 10.0 12.0 7.0 4.0 9.0 4.0 7.0 6.0 4.0 2.0 3.0 0.0 3.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 4.0 6.0 7.0 6.0 8.0 2.0 5.0 8.0 7.0 8.0 9.0 11.0 10.0 10.0 14.0 12.0 12.0 7.0 13.0 6.0 14.0 8.0 8.0 6.0 7.0 5.0 8.0 5.0 8.0 5.0 9.0 6.0 10.0 5.0 10.0 6.0 4.0 5.0 3.0 4.0 6.0 6.0 4.0 6.0 5.0 6.0 4.0 7.0 5.0 5.0 6.0 6.0 3.0 8.0 6.0 7.0 7.0 4.0 6.0 7.0 11.0 11.0 9.0 9.0 9.0 5.0 11.0 8.0 12.0 5.0 8.0 8.0 9.0 7.0 13.0 12.0 8.0 11.0 17.0 12.0 14.0 5.0 9.0 5.0 3.0 0.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 4.0 2.0 1.0 8.0 4.0 2.0 11.0 7.0 11.0 6.0 8.0 7.0 2.0 9.0 12.0 14.0 6.0 7.0 9.0 8.0 5.0 3.0 6.0 14.0 4.0 10.0 6.0 8.0 4.0 5.0 7.0 7.0 6.0 2.0 11.0 10.0 9.0 4.0 4.0 5.0 1.0 5.0 1.0 5.0 5.0 7.0 6.0 6.0 5.0 2.0 1.0 7.0 5.0 4.0 4.0 6.0 8.0 2.0 7.0 7.0 9.0 5.0 4.0 9.0 6.0 9.0 8.0 11.0 12.0 3.0 5.0 8.0 8.0 10.0 10.0 8.0 10.0 8.0 15.0 14.0 12.0 12.0 12.0 10.0 7.0 10.0 8.0 5.0 11.0 3.0 5.0 2.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 3.0 4.0 3.0 6.0 5.0 8.0 6.0 6.0 16.0 10.0 15.0 13.0 11.0 10.0 8.0 12.0 6.0 13.0 12.0 7.0 8.0 5.0 11.0 10.0 4.0 7.0 4.0 9.0 6.0 3.0 7.0 2.0 12.0 8.0 1.0 2.0 2.0 2.0 4.0 10.0 5.0 4.0 7.0 3.0 4.0 3.0 10.0 5.0 9.0 1.0 3.0 2.0 6.0 4.0 4.0 6.0 5.0 8.0 9.0 1.0 3.0 8.0 6.0 7.0 5.0 5.0 8.0 10.0 5.0 9.0 12.0 4.0 13.0 15.0 9.0 10.0 6.0 6.0 13.0 9.0 12.0 12.0 11.0 9.0 6.0 4.0 6.0 6.0 5.0 4.0 4.0 2.0 3.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 4.0 2.0 4.0 9.0 4.0 4.0 4.0 7.0 7.0 7.0 15.0 9.0 11.0 11.0 10.0 9.0 12.0 11.0 6.0 15.0 5.0 6.0 8.0 10.0 8.0 6.0 3.0 6.0 9.0 4.0 4.0 4.0 2.0 7.0 5.0 6.0 9.0 4.0 5.0 4.0 6.0 8.0 3.0 5.0 5.0 2.0 4.0 3.0 7.0 4.0 8.0 6.0 7.0 3.0 4.0 3.0 2.0 4.0 4.0 11.0 9.0 5.0 3.0 3.0 3.0 4.0 7.0 5.0 5.0 9.0 13.0 5.0 6.0 11.0 7.0 10.0 8.0 9.0 7.0 10.0 9.0 9.0 11.0 5.0 8.0 8.0 9.0 4.0 5.0 3.0 2.0 3.0 1.0 3.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 2.0 3.0 1.0 8.0 8.0 3.0 4.0 6.0 8.0 3.0 9.0 10.0 12.0 13.0 10.0 9.0 12.0 13.0 12.0 15.0 7.0 10.0 7.0 6.0 8.0 3.0 3.0 5.0 5.0 10.0 5.0 4.0 6.0 7.0 5.0 2.0 5.0 5.0 6.0 4.0 7.0 5.0 6.0 8.0 6.0 4.0 3.0 7.0 2.0 7.0 4.0 3.0 4.0 2.0 3.0 7.0 8.0 7.0 5.0 6.0 7.0 9.0 7.0 4.0 7.0 8.0 3.0 7.0 5.0 4.0 4.0 6.0 13.0 5.0 12.0 7.0 10.0 6.0 13.0 5.0 11.0 11.0 12.0 4.0 10.0 8.0 5.0 7.0 5.0 3.0 5.0 8.0 5.0 1.0 2.0 2.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 3.0 2.0 2.0 3.0 2.0 8.0 6.0 3.0 9.0 9.0 11.0 11.0 9.0 10.0 8.0 7.0 9.0 13.0 12.0 10.0 9.0 11.0 6.0 5.0 13.0 9.0 4.0 8.0 3.0 7.0 10.0 7.0 5.0 7.0 2.0 3.0 7.0 7.0 7.0 4.0 5.0 5.0 2.0 5.0 6.0 8.0 3.0 5.0 4.0 2.0 4.0 6.0 2.0 4.0 2.0 0.0 8.0 2.0 6.0 4.0 3.0 2.0 4.0 1.0 3.0 3.0 5.0 3.0 9.0 9.0 8.0 7.0 9.0 5.0 8.0 6.0 9.0 5.0 7.0 15.0 9.0 12.0 8.0 11.0 7.0 10.0 5.0 7.0 7.0 5.0 6.0 5.0 4.0 2.0 1.0 3.0 0.0 3.0 2.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 4.0 2.0 2.0 9.0 6.0 4.0 11.0 4.0 6.0 5.0 15.0 10.0 8.0 9.0 12.0 7.0 13.0 9.0 5.0 2.0 9.0 11.0 12.0 3.0 10.0 7.0 8.0 7.0 7.0 5.0 6.0 6.0 6.0 1.0 7.0 2.0 5.0 4.0 4.0 3.0 2.0 3.0 1.0 6.0 4.0 2.0 6.0 4.0 8.0 2.0 3.0 2.0 4.0 2.0 3.0 5.0 6.0 7.0 3.0 1.0 7.0 3.0 4.0 3.0 2.0 6.0 3.0 8.0 4.0 5.0 3.0 11.0 5.0 5.0 5.0 4.0 7.0 5.0 12.0 13.0 6.0 6.0 6.0 10.0 8.0 9.0 5.0 5.0 6.0 12.0 3.0 11.0 6.0 6.0 3.0 5.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 2.0 1.0 4.0 6.0 4.0 3.0 5.0 8.0 13.0 6.0 8.0 6.0 6.0 15.0 14.0 8.0 10.0 9.0 13.0 8.0 11.0 9.0 10.0 4.0 9.0 1.0 3.0 2.0 3.0 6.0 10.0 4.0 2.0 3.0 4.0 3.0 4.0 1.0 6.0 6.0 3.0 6.0 0.0 4.0 7.0 6.0 2.0 3.0 2.0 2.0 2.0 3.0 5.0 8.0 2.0 7.0 3.0 0.0 5.0 1.0 2.0 7.0 3.0 5.0 3.0 5.0 2.0 3.0 2.0 7.0 4.0 8.0 6.0 7.0 5.0 9.0 5.0 4.0 7.0 7.0 7.0 8.0 8.0 6.0 10.0 8.0 10.0 11.0 13.0 8.0 8.0 11.0 9.0 6.0 3.0 4.0 5.0 1.0 1.0 5.0 1.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 2.0 0.0 4.0 5.0 4.0 7.0 4.0 6.0 6.0 8.0 11.0 10.0 11.0 8.0 8.0 8.0 16.0 9.0 7.0 10.0 10.0 8.0 9.0 2.0 5.0 5.0 3.0 7.0 5.0 3.0 7.0 7.0 2.0 4.0 2.0 3.0 7.0 4.0 4.0 5.0 4.0 2.0 3.0 5.0 2.0 5.0 4.0 5.0 1.0 3.0 2.0 4.0 3.0 1.0 5.0 4.0 2.0 2.0 2.0 6.0 1.0 6.0 2.0 5.0 2.0 2.0 4.0 3.0 4.0 3.0 9.0 9.0 6.0 5.0 2.0 8.0 5.0 6.0 4.0 7.0 10.0 6.0 5.0 10.0 7.0 9.0 12.0 12.0 9.0 10.0 14.0 9.0 6.0 7.0 10.0 7.0 1.0 2.0 1.0 3.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 2.0 2.0 3.0 5.0 13.0 6.0 8.0 14.0 13.0 7.0 13.0 10.0 9.0 8.0 13.0 7.0 17.0 8.0 10.0 7.0 11.0 5.0 7.0 5.0 8.0 2.0 7.0 2.0 7.0 4.0 4.0 8.0 5.0 4.0 3.0 0.0 4.0 5.0 4.0 7.0 3.0 1.0 3.0 6.0 1.0 10.0 4.0 4.0 3.0 4.0 3.0 4.0 3.0 2.0 1.0 5.0 5.0 8.0 2.0 5.0 4.0 2.0 4.0 0.0 6.0 5.0 3.0 2.0 4.0 4.0 8.0 4.0 3.0 3.0 6.0 7.0 1.0 3.0 9.0 3.0 4.0 5.0 7.0 8.0 13.0 8.0 12.0 10.0 10.0 6.0 13.0 4.0 8.0 7.0 10.0 8.0 5.0 6.0 1.0 3.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 2.0 2.0 4.0 4.0 2.0 3.0 4.0 12.0 9.0 13.0 10.0 8.0 7.0 9.0 8.0 9.0 7.0 6.0 6.0 6.0 5.0 8.0 8.0 7.0 3.0 12.0 4.0 6.0 7.0 5.0 1.0 6.0 5.0 5.0 2.0 1.0 5.0 1.0 4.0 4.0 3.0 1.0 4.0 3.0 3.0 2.0 2.0 3.0 1.0 0.0 6.0 4.0 5.0 3.0 5.0 7.0 4.0 2.0 7.0 2.0 4.0 3.0 3.0 5.0 3.0 2.0 2.0 3.0 4.0 1.0 4.0 4.0 4.0 5.0 7.0 6.0 7.0 5.0 4.0 6.0 6.0 9.0 13.0 9.0 13.0 5.0 6.0 13.0 13.0 12.0 11.0 8.0 7.0 5.0 7.0 5.0 3.0 2.0 7.0 1.0 8.0 4.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 3.0 2.0 6.0 10.0 6.0 4.0 8.0 7.0 13.0 8.0 14.0 12.0 9.0 8.0 4.0 9.0 14.0 10.0 8.0 6.0 11.0 5.0 5.0 3.0 9.0 7.0 7.0 6.0 3.0 4.0 3.0 5.0 2.0 5.0 3.0 2.0 2.0 4.0 3.0 2.0 1.0 2.0 3.0 3.0 6.0 2.0 0.0 1.0 4.0 0.0 5.0 6.0 2.0 2.0 3.0 6.0 1.0 4.0 1.0 4.0 3.0 4.0 2.0 2.0 6.0 2.0 5.0 5.0 4.0 6.0 5.0 2.0 3.0 4.0 6.0 3.0 7.0 7.0 4.0 3.0 7.0 10.0 6.0 15.0 9.0 6.0 9.0 9.0 8.0 11.0 4.0 6.0 9.0 13.0 7.0 4.0 1.0 6.0 4.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 3.0 3.0 4.0 7.0 7.0 10.0 8.0 7.0 6.0 11.0 10.0 9.0 5.0 6.0 12.0 8.0 11.0 7.0 9.0 5.0 11.0 5.0 8.0 6.0 10.0 5.0 5.0 5.0 3.0 2.0 2.0 2.0 3.0 9.0 4.0 2.0 5.0 4.0 1.0 2.0 3.0 2.0 5.0 4.0 7.0 9.0 3.0 3.0 4.0 1.0 4.0 2.0 4.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 1.0 5.0 8.0 1.0 3.0 2.0 1.0 2.0 5.0 5.0 5.0 4.0 6.0 4.0 2.0 8.0 7.0 5.0 6.0 6.0 9.0 8.0 8.0 8.0 9.0 10.0 8.0 14.0 5.0 6.0 12.0 9.0 6.0 8.0 7.0 2.0 6.0 5.0 4.0 3.0 2.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 5.0 5.0 5.0 6.0 8.0 4.0 8.0 9.0 6.0 5.0 15.0 15.0 9.0 9.0 9.0 12.0 10.0 15.0 8.0 7.0 2.0 6.0 3.0 6.0 6.0 5.0 7.0 5.0 3.0 2.0 4.0 2.0 6.0 4.0 4.0 3.0 4.0 3.0 4.0 1.0 3.0 2.0 5.0 1.0 3.0 1.0 2.0 6.0 2.0 4.0 5.0 3.0 1.0 5.0 3.0 1.0 4.0 5.0 3.0 3.0 0.0 3.0 2.0 4.0 5.0 10.0 5.0 8.0 4.0 5.0 3.0 6.0 7.0 3.0 5.0 7.0 2.0 7.0 6.0 8.0 5.0 14.0 6.0 8.0 6.0 11.0 11.0 10.0 15.0 7.0 11.0 8.0 6.0 10.0 10.0 5.0 6.0 6.0 5.0 1.0 5.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 4.0 1.0 0.0 4.0 7.0 6.0 6.0 8.0 7.0 5.0 12.0 21.0 8.0 12.0 11.0 13.0 8.0 14.0 9.0 9.0 9.0 11.0 8.0 4.0 0.0 7.0 3.0 5.0 5.0 5.0 5.0 2.0 8.0 3.0 4.0 3.0 6.0 4.0 2.0 4.0 2.0 2.0 4.0 3.0 2.0 3.0 4.0 7.0 3.0 1.0 3.0 1.0 5.0 1.0 3.0 3.0 5.0 4.0 4.0 2.0 3.0 3.0 4.0 5.0 3.0 2.0 0.0 1.0 3.0 4.0 4.0 1.0 2.0 4.0 2.0 5.0 1.0 8.0 2.0 5.0 3.0 7.0 5.0 8.0 5.0 8.0 5.0 7.0 8.0 8.0 10.0 10.0 10.0 12.0 7.0 6.0 5.0 8.0 5.0 11.0 6.0 3.0 4.0 3.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 3.0 1.0 4.0 5.0 6.0 5.0 6.0 2.0 4.0 5.0 8.0 11.0 6.0 7.0 9.0 12.0 9.0 10.0 8.0 7.0 5.0 5.0 4.0 9.0 7.0 5.0 6.0 3.0 4.0 2.0 5.0 4.0 5.0 5.0 9.0 4.0 8.0 3.0 3.0 5.0 3.0 5.0 3.0 5.0 4.0 4.0 5.0 3.0 5.0 3.0 3.0 2.0 2.0 5.0 4.0 1.0 3.0 5.0 4.0 1.0 4.0 2.0 2.0 1.0 3.0 2.0 3.0 3.0 3.0 2.0 1.0 3.0 6.0 4.0 3.0 3.0 3.0 5.0 6.0 4.0 5.0 5.0 2.0 11.0 11.0 5.0 7.0 7.0 14.0 9.0 13.0 10.0 13.0 11.0 8.0 7.0 11.0 4.0 5.0 7.0 2.0 6.0 7.0 1.0 3.0 5.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 3.0 3.0 3.0 4.0 7.0 8.0 4.0 14.0 14.0 8.0 9.0 15.0 11.0 10.0 13.0 6.0 3.0 12.0 6.0 6.0 6.0 9.0 5.0 4.0 5.0 7.0 5.0 7.0 7.0 4.0 3.0 4.0 2.0 4.0 2.0 3.0 5.0 7.0 2.0 1.0 2.0 11.0 3.0 5.0 1.0 2.0 4.0 2.0 2.0 3.0 3.0 5.0 3.0 3.0 7.0 2.0 4.0 3.0 2.0 1.0 4.0 3.0 2.0 2.0 6.0 3.0 0.0 6.0 1.0 4.0 5.0 4.0 4.0 1.0 4.0 3.0 7.0 4.0 5.0 3.0 6.0 6.0 6.0 11.0 9.0 6.0 9.0 11.0 11.0 13.0 11.0 12.0 8.0 9.0 16.0 17.0 9.0 3.0 8.0 13.0 4.0 3.0 3.0 1.0 0.0 2.0 3.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 2.0 4.0 2.0 3.0 2.0 6.0 6.0 8.0 11.0 8.0 11.0 12.0 14.0 9.0 13.0 13.0 12.0 6.0 8.0 10.0 2.0 4.0 2.0 6.0 5.0 5.0 2.0 2.0 5.0 6.0 4.0 4.0 3.0 2.0 4.0 2.0 4.0 3.0 2.0 4.0 4.0 3.0 3.0 7.0 2.0 5.0 2.0 4.0 1.0 5.0 5.0 2.0 5.0 5.0 2.0 1.0 3.0 3.0 3.0 2.0 2.0 2.0 2.0 2.0 1.0 2.0 1.0 1.0 3.0 1.0 4.0 5.0 2.0 3.0 7.0 3.0 2.0 3.0 8.0 4.0 9.0 3.0 5.0 8.0 3.0 7.0 6.0 9.0 6.0 12.0 10.0 10.0 10.0 4.0 11.0 15.0 13.0 8.0 10.0 5.0 3.0 5.0 7.0 1.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 3.0 4.0 2.0 4.0 1.0 6.0 6.0 11.0 8.0 11.0 10.0 13.0 8.0 9.0 9.0 12.0 8.0 5.0 4.0 8.0 4.0 8.0 6.0 9.0 8.0 4.0 0.0 5.0 3.0 1.0 6.0 5.0 3.0 2.0 6.0 7.0 3.0 2.0 4.0 2.0 3.0 5.0 3.0 3.0 2.0 2.0 3.0 1.0 3.0 3.0 2.0 5.0 2.0 2.0 1.0 6.0 2.0 2.0 4.0 1.0 3.0 5.0 3.0 4.0 3.0 4.0 1.0 4.0 2.0 0.0 0.0 3.0 1.0 5.0 3.0 6.0 6.0 2.0 6.0 6.0 4.0 7.0 7.0 4.0 3.0 11.0 7.0 4.0 8.0 10.0 7.0 9.0 20.0 6.0 6.0 12.0 4.0 9.0 7.0 10.0 8.0 4.0 6.0 5.0 6.0 2.0 4.0 5.0 3.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 0.0 2.0 3.0 9.0 4.0 6.0 9.0 11.0 5.0 6.0 7.0 12.0 9.0 10.0 7.0 10.0 11.0 4.0 11.0 8.0 12.0 6.0 3.0 5.0 5.0 5.0 4.0 6.0 8.0 4.0 4.0 6.0 2.0 3.0 0.0 3.0 3.0 4.0 9.0 2.0 7.0 3.0 4.0 0.0 1.0 2.0 1.0 3.0 6.0 5.0 2.0 4.0 3.0 2.0 3.0 3.0 7.0 5.0 6.0 4.0 1.0 1.0 2.0 0.0 1.0 0.0 3.0 1.0 2.0 4.0 1.0 4.0 2.0 2.0 5.0 6.0 2.0 2.0 4.0 2.0 4.0 5.0 8.0 5.0 2.0 7.0 4.0 6.0 10.0 8.0 10.0 8.0 7.0 13.0 11.0 7.0 10.0 11.0 10.0 8.0 9.0 7.0 3.0 6.0 5.0 3.0 4.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 2.0 2.0 1.0 1.0 2.0 1.0 13.0 8.0 2.0 7.0 15.0 10.0 8.0 5.0 6.0 10.0 17.0 5.0 7.0 5.0 13.0 6.0 5.0 4.0 4.0 3.0 7.0 5.0 5.0 1.0 4.0 1.0 2.0 0.0 3.0 4.0 5.0 2.0 4.0 5.0 4.0 6.0 4.0 4.0 1.0 3.0 3.0 4.0 3.0 3.0 2.0 6.0 4.0 4.0 1.0 1.0 4.0 2.0 1.0 1.0 4.0 5.0 3.0 3.0 1.0 1.0 4.0 6.0 3.0 4.0 5.0 1.0 2.0 0.0 4.0 3.0 11.0 6.0 5.0 3.0 4.0 3.0 6.0 7.0 7.0 8.0 5.0 4.0 10.0 4.0 5.0 4.0 6.0 10.0 8.0 10.0 5.0 10.0 6.0 14.0 14.0 11.0 12.0 9.0 7.0 6.0 7.0 8.0 2.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 3.0 2.0 3.0 5.0 4.0 3.0 5.0 8.0 3.0 5.0 8.0 14.0 15.0 10.0 9.0 8.0 12.0 9.0 11.0 7.0 7.0 8.0 4.0 1.0 4.0 4.0 5.0 9.0 5.0 5.0 3.0 4.0 2.0 4.0 1.0 2.0 3.0 6.0 3.0 2.0 4.0 1.0 1.0 4.0 7.0 2.0 7.0 3.0 3.0 1.0 1.0 2.0 6.0 6.0 8.0 3.0 6.0 2.0 1.0 8.0 4.0 1.0 3.0 1.0 2.0 1.0 4.0 3.0 4.0 3.0 7.0 3.0 2.0 2.0 3.0 5.0 4.0 3.0 4.0 5.0 3.0 2.0 2.0 6.0 5.0 7.0 9.0 6.0 3.0 8.0 11.0 7.0 5.0 7.0 7.0 11.0 6.0 15.0 15.0 12.0 14.0 7.0 5.0 8.0 8.0 4.0 5.0 2.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 4.0 4.0 7.0 4.0 4.0 6.0 4.0 9.0 8.0 7.0 9.0 6.0 13.0 10.0 12.0 8.0 12.0 7.0 10.0 10.0 9.0 6.0 3.0 10.0 6.0 6.0 8.0 1.0 11.0 9.0 3.0 2.0 3.0 4.0 2.0 4.0 4.0 3.0 1.0 5.0 2.0 1.0 3.0 3.0 2.0 1.0 4.0 7.0 2.0 2.0 6.0 1.0 1.0 0.0 7.0 1.0 4.0 3.0 4.0 6.0 5.0 4.0 6.0 0.0 7.0 4.0 3.0 1.0 2.0 1.0 1.0 5.0 2.0 5.0 7.0 2.0 6.0 4.0 2.0 5.0 6.0 2.0 4.0 2.0 4.0 5.0 7.0 4.0 7.0 10.0 8.0 16.0 8.0 3.0 9.0 11.0 12.0 5.0 9.0 15.0 7.0 7.0 4.0 8.0 6.0 3.0 1.0 5.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 4.0 1.0 6.0 3.0 6.0 7.0 4.0 10.0 3.0 9.0 15.0 9.0 9.0 9.0 12.0 8.0 10.0 10.0 13.0 9.0 11.0 8.0 4.0 5.0 5.0 4.0 1.0 6.0 3.0 4.0 5.0 4.0 4.0 5.0 4.0 4.0 6.0 5.0 7.0 3.0 5.0 3.0 2.0 2.0 6.0 3.0 2.0 6.0 2.0 1.0 7.0 3.0 2.0 3.0 1.0 0.0 5.0 2.0 5.0 6.0 3.0 0.0 1.0 4.0 0.0 3.0 1.0 3.0 1.0 4.0 5.0 5.0 3.0 4.0 4.0 1.0 3.0 5.0 4.0 5.0 3.0 3.0 4.0 4.0 7.0 6.0 7.0 3.0 5.0 3.0 1.0 6.0 4.0 6.0 7.0 9.0 8.0 7.0 14.0 10.0 11.0 13.0 9.0 6.0 5.0 8.0 3.0 4.0 3.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 3.0 3.0 4.0 2.0 5.0 4.0 1.0 6.0 7.0 13.0 6.0 8.0 12.0 15.0 6.0 11.0 13.0 12.0 13.0 7.0 3.0 6.0 8.0 6.0 5.0 5.0 5.0 5.0 2.0 3.0 5.0 2.0 3.0 2.0 1.0 4.0 3.0 1.0 3.0 3.0 4.0 4.0 4.0 3.0 4.0 4.0 2.0 1.0 2.0 5.0 3.0 2.0 5.0 4.0 1.0 3.0 2.0 3.0 2.0 7.0 6.0 2.0 4.0 2.0 2.0 3.0 4.0 3.0 0.0 2.0 4.0 3.0 5.0 1.0 2.0 3.0 3.0 3.0 2.0 3.0 3.0 4.0 6.0 6.0 3.0 1.0 3.0 8.0 2.0 4.0 8.0 10.0 8.0 5.0 5.0 7.0 9.0 17.0 8.0 9.0 8.0 8.0 7.0 3.0 7.0 11.0 4.0 5.0 3.0 5.0 3.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 3.0 2.0 3.0 2.0 5.0 6.0 8.0 3.0 7.0 5.0 10.0 16.0 12.0 12.0 10.0 8.0 12.0 9.0 2.0 8.0 10.0 10.0 11.0 4.0 9.0 9.0 6.0 4.0 5.0 3.0 3.0 5.0 5.0 6.0 0.0 3.0 5.0 4.0 4.0 5.0 4.0 3.0 0.0 5.0 2.0 5.0 7.0 5.0 7.0 4.0 4.0 5.0 6.0 6.0 2.0 2.0 3.0 3.0 5.0 1.0 5.0 0.0 4.0 4.0 3.0 5.0 4.0 6.0 2.0 3.0 3.0 1.0 1.0 3.0 1.0 2.0 1.0 2.0 1.0 2.0 3.0 5.0 4.0 7.0 11.0 1.0 8.0 6.0 7.0 11.0 6.0 4.0 4.0 9.0 3.0 3.0 9.0 6.0 13.0 9.0 14.0 7.0 7.0 5.0 8.0 10.0 8.0 3.0 5.0 0.0 3.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 4.0 5.0 5.0 3.0 5.0 5.0 9.0 13.0 14.0 10.0 9.0 9.0 5.0 5.0 10.0 4.0 12.0 9.0 7.0 8.0 9.0 10.0 6.0 6.0 5.0 4.0 7.0 5.0 3.0 6.0 4.0 4.0 4.0 4.0 2.0 2.0 4.0 3.0 3.0 4.0 3.0 2.0 5.0 4.0 1.0 3.0 1.0 1.0 7.0 6.0 5.0 8.0 3.0 3.0 2.0 3.0 3.0 5.0 2.0 6.0 2.0 3.0 2.0 7.0 4.0 2.0 5.0 3.0 7.0 0.0 1.0 1.0 1.0 2.0 4.0 5.0 3.0 7.0 3.0 4.0 4.0 4.0 3.0 0.0 7.0 10.0 10.0 9.0 3.0 8.0 5.0 11.0 5.0 6.0 10.0 15.0 10.0 13.0 9.0 6.0 14.0 11.0 9.0 4.0 9.0 3.0 1.0 2.0 0.0 4.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 0.0 2.0 3.0 0.0 1.0 7.0 6.0 11.0 7.0 13.0 8.0 11.0 9.0 12.0 11.0 13.0 9.0 12.0 6.0 8.0 14.0 9.0 5.0 4.0 6.0 6.0 4.0 3.0 3.0 2.0 4.0 3.0 4.0 7.0 2.0 3.0 3.0 1.0 3.0 2.0 7.0 0.0 4.0 2.0 5.0 4.0 0.0 2.0 3.0 4.0 7.0 4.0 3.0 1.0 5.0 3.0 4.0 3.0 4.0 5.0 6.0 1.0 3.0 5.0 6.0 1.0 3.0 2.0 6.0 1.0 4.0 3.0 4.0 2.0 4.0 4.0 6.0 5.0 4.0 4.0 6.0 2.0 4.0 4.0 10.0 4.0 5.0 4.0 5.0 5.0 3.0 6.0 7.0 8.0 11.0 10.0 8.0 14.0 6.0 7.0 4.0 8.0 7.0 6.0 6.0 9.0 4.0 7.0 3.0 0.0 2.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 4.0 4.0 7.0 9.0 10.0 15.0 8.0 9.0 10.0 10.0 11.0 11.0 12.0 8.0 7.0 13.0 8.0 3.0 13.0 5.0 7.0 6.0 4.0 6.0 5.0 3.0 7.0 4.0 5.0 4.0 5.0 1.0 3.0 2.0 0.0 3.0 9.0 3.0 2.0 3.0 2.0 5.0 6.0 3.0 4.0 4.0 3.0 2.0 0.0 1.0 1.0 5.0 2.0 3.0 4.0 2.0 4.0 3.0 8.0 6.0 3.0 4.0 1.0 4.0 3.0 3.0 5.0 1.0 4.0 6.0 2.0 3.0 2.0 2.0 3.0 2.0 3.0 5.0 5.0 3.0 8.0 5.0 4.0 5.0 1.0 5.0 3.0 6.0 8.0 2.0 5.0 2.0 8.0 12.0 11.0 16.0 11.0 11.0 12.0 5.0 10.0 5.0 8.0 6.0 6.0 4.0 4.0 3.0 5.0 3.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 4.0 3.0 4.0 6.0 4.0 6.0 7.0 14.0 12.0 16.0 9.0 4.0 9.0 9.0 4.0 4.0 7.0 13.0 5.0 9.0 5.0 4.0 7.0 8.0 8.0 7.0 4.0 1.0 6.0 1.0 3.0 2.0 2.0 3.0 1.0 0.0 2.0 4.0 4.0 1.0 2.0 3.0 5.0 0.0 2.0 1.0 1.0 6.0 3.0 4.0 4.0 6.0 4.0 9.0 4.0 4.0 1.0 6.0 4.0 5.0 1.0 5.0 1.0 1.0 2.0 5.0 2.0 1.0 5.0 4.0 4.0 0.0 6.0 2.0 4.0 4.0 2.0 7.0 4.0 1.0 3.0 3.0 10.0 6.0 8.0 9.0 2.0 7.0 11.0 8.0 4.0 4.0 7.0 7.0 10.0 7.0 9.0 9.0 14.0 8.0 7.0 9.0 6.0 5.0 6.0 7.0 4.0 3.0 2.0 1.0 4.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 3.0 5.0 5.0 3.0 4.0 6.0 10.0 11.0 3.0 13.0 15.0 11.0 11.0 4.0 10.0 9.0 9.0 8.0 6.0 8.0 4.0 6.0 6.0 3.0 5.0 4.0 5.0 7.0 1.0 2.0 5.0 6.0 2.0 0.0 4.0 3.0 2.0 2.0 0.0 7.0 2.0 5.0 7.0 4.0 6.0 4.0 4.0 2.0 3.0 3.0 4.0 5.0 5.0 4.0 4.0 4.0 3.0 4.0 4.0 2.0 4.0 5.0 2.0 7.0 5.0 7.0 6.0 2.0 2.0 3.0 3.0 4.0 3.0 6.0 3.0 4.0 3.0 2.0 1.0 3.0 5.0 2.0 4.0 7.0 6.0 3.0 7.0 7.0 11.0 6.0 5.0 8.0 12.0 7.0 11.0 8.0 5.0 12.0 3.0 10.0 8.0 9.0 11.0 4.0 1.0 2.0 2.0 2.0 3.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 6.0 4.0 6.0 6.0 7.0 4.0 8.0 13.0 12.0 15.0 8.0 8.0 9.0 6.0 8.0 10.0 12.0 3.0 7.0 7.0 4.0 8.0 4.0 11.0 5.0 8.0 3.0 2.0 2.0 2.0 2.0 6.0 4.0 2.0 2.0 4.0 7.0 5.0 2.0 3.0 4.0 5.0 2.0 3.0 4.0 4.0 7.0 4.0 4.0 5.0 8.0 2.0 4.0 7.0 5.0 5.0 2.0 2.0 7.0 3.0 4.0 2.0 3.0 5.0 4.0 2.0 2.0 5.0 3.0 6.0 2.0 3.0 1.0 3.0 3.0 3.0 2.0 6.0 6.0 6.0 4.0 6.0 3.0 8.0 4.0 6.0 5.0 5.0 10.0 4.0 5.0 7.0 7.0 3.0 6.0 7.0 10.0 8.0 9.0 9.0 13.0 10.0 5.0 7.0 6.0 3.0 1.0 0.0 1.0 3.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 3.0 2.0 4.0 6.0 4.0 4.0 9.0 17.0 11.0 15.0 8.0 6.0 9.0 9.0 11.0 10.0 3.0 8.0 5.0 7.0 8.0 4.0 4.0 8.0 9.0 2.0 8.0 3.0 4.0 8.0 3.0 2.0 1.0 1.0 2.0 6.0 5.0 4.0 3.0 3.0 8.0 7.0 2.0 3.0 3.0 4.0 3.0 7.0 1.0 5.0 2.0 4.0 1.0 3.0 3.0 4.0 6.0 6.0 6.0 3.0 4.0 4.0 3.0 2.0 4.0 3.0 6.0 2.0 1.0 3.0 4.0 6.0 5.0 2.0 5.0 3.0 3.0 3.0 5.0 2.0 4.0 2.0 4.0 4.0 5.0 6.0 7.0 3.0 3.0 8.0 6.0 8.0 7.0 11.0 9.0 6.0 11.0 11.0 16.0 10.0 10.0 11.0 7.0 7.0 11.0 4.0 1.0 4.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 2.0 1.0 2.0 2.0 4.0 5.0 10.0 6.0 12.0 6.0 7.0 10.0 15.0 5.0 5.0 13.0 8.0 8.0 11.0 6.0 9.0 14.0 3.0 7.0 5.0 5.0 4.0 4.0 4.0 4.0 6.0 5.0 5.0 2.0 6.0 3.0 2.0 4.0 4.0 5.0 2.0 7.0 2.0 2.0 2.0 2.0 3.0 1.0 5.0 3.0 4.0 5.0 4.0 6.0 3.0 2.0 0.0 5.0 5.0 6.0 7.0 3.0 1.0 2.0 4.0 2.0 3.0 3.0 4.0 3.0 1.0 0.0 3.0 2.0 3.0 3.0 1.0 5.0 6.0 2.0 1.0 4.0 2.0 8.0 4.0 6.0 3.0 12.0 5.0 3.0 3.0 11.0 7.0 5.0 8.0 11.0 14.0 9.0 8.0 13.0 10.0 6.0 12.0 3.0 5.0 7.0 9.0 5.0 6.0 2.0 2.0 3.0 0.0 2.0 0.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 2.0 5.0 4.0 6.0 12.0 6.0 10.0 9.0 7.0 11.0 9.0 13.0 12.0 11.0 8.0 8.0 8.0 5.0 5.0 9.0 6.0 7.0 5.0 5.0 5.0 3.0 6.0 7.0 4.0 2.0 1.0 4.0 2.0 2.0 6.0 3.0 4.0 0.0 3.0 4.0 5.0 2.0 2.0 5.0 4.0 3.0 3.0 3.0 3.0 3.0 3.0 5.0 2.0 3.0 2.0 4.0 4.0 5.0 3.0 2.0 2.0 6.0 2.0 3.0 5.0 2.0 4.0 2.0 4.0 3.0 5.0 6.0 5.0 2.0 0.0 1.0 4.0 3.0 3.0 2.0 6.0 2.0 2.0 7.0 4.0 7.0 7.0 5.0 7.0 6.0 9.0 8.0 9.0 10.0 5.0 10.0 6.0 7.0 9.0 5.0 11.0 7.0 6.0 4.0 6.0 8.0 4.0 4.0 5.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 2.0 5.0 1.0 2.0 8.0 8.0 7.0 13.0 10.0 8.0 7.0 9.0 12.0 15.0 4.0 10.0 9.0 14.0 8.0 7.0 4.0 12.0 6.0 5.0 8.0 7.0 10.0 7.0 4.0 2.0 0.0 9.0 4.0 3.0 2.0 3.0 1.0 3.0 4.0 1.0 4.0 2.0 1.0 2.0 6.0 5.0 6.0 3.0 3.0 4.0 6.0 2.0 4.0 1.0 3.0 4.0 3.0 7.0 4.0 2.0 2.0 3.0 0.0 5.0 5.0 4.0 6.0 4.0 5.0 3.0 3.0 0.0 3.0 4.0 1.0 7.0 3.0 2.0 3.0 4.0 5.0 8.0 7.0 4.0 6.0 9.0 3.0 3.0 6.0 10.0 6.0 2.0 7.0 9.0 3.0 7.0 11.0 8.0 14.0 11.0 11.0 6.0 11.0 4.0 7.0 6.0 3.0 2.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 1.0 3.0 5.0 7.0 6.0 7.0 12.0 7.0 12.0 12.0 14.0 8.0 12.0 14.0 14.0 12.0 3.0 7.0 6.0 9.0 6.0 9.0 7.0 2.0 3.0 4.0 2.0 4.0 2.0 3.0 7.0 3.0 2.0 1.0 5.0 3.0 5.0 8.0 2.0 5.0 3.0 2.0 1.0 3.0 4.0 3.0 1.0 2.0 2.0 4.0 2.0 2.0 6.0 2.0 2.0 5.0 2.0 3.0 4.0 4.0 4.0 1.0 2.0 3.0 4.0 1.0 3.0 4.0 6.0 0.0 4.0 2.0 3.0 2.0 4.0 6.0 4.0 2.0 5.0 4.0 3.0 5.0 7.0 4.0 3.0 4.0 9.0 5.0 8.0 7.0 6.0 11.0 6.0 13.0 8.0 11.0 9.0 7.0 13.0 12.0 9.0 8.0 5.0 6.0 2.0 3.0 2.0 0.0 4.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 2.0 1.0 7.0 4.0 3.0 10.0 4.0 9.0 7.0 8.0 10.0 12.0 9.0 12.0 12.0 12.0 4.0 7.0 4.0 10.0 5.0 6.0 6.0 3.0 5.0 4.0 1.0 9.0 7.0 3.0 6.0 3.0 7.0 5.0 8.0 2.0 4.0 5.0 2.0 4.0 4.0 7.0 2.0 2.0 1.0 5.0 5.0 4.0 1.0 7.0 4.0 2.0 5.0 4.0 0.0 4.0 4.0 4.0 4.0 1.0 0.0 3.0 1.0 6.0 2.0 5.0 3.0 4.0 5.0 4.0 4.0 3.0 6.0 3.0 1.0 6.0 3.0 1.0 2.0 2.0 2.0 3.0 8.0 6.0 4.0 6.0 7.0 3.0 7.0 5.0 10.0 6.0 7.0 9.0 12.0 7.0 9.0 9.0 3.0 13.0 9.0 4.0 8.0 4.0 6.0 7.0 6.0 3.0 3.0 1.0 3.0 1.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 4.0 7.0 4.0 7.0 6.0 5.0 11.0 5.0 7.0 12.0 10.0 13.0 11.0 13.0 8.0 10.0 7.0 9.0 4.0 6.0 7.0 6.0 13.0 7.0 7.0 4.0 2.0 4.0 4.0 3.0 1.0 4.0 1.0 4.0 4.0 2.0 4.0 6.0 6.0 4.0 2.0 2.0 4.0 2.0 6.0 4.0 6.0 1.0 3.0 4.0 5.0 3.0 2.0 2.0 5.0 5.0 3.0 3.0 2.0 1.0 1.0 4.0 5.0 0.0 6.0 2.0 2.0 1.0 3.0 9.0 7.0 5.0 3.0 5.0 6.0 6.0 4.0 6.0 7.0 3.0 5.0 6.0 2.0 5.0 6.0 4.0 6.0 7.0 4.0 4.0 2.0 8.0 6.0 6.0 10.0 6.0 4.0 6.0 11.0 7.0 11.0 9.0 4.0 5.0 3.0 11.0 7.0 2.0 4.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 5.0 4.0 5.0 5.0 9.0 8.0 12.0 8.0 6.0 10.0 13.0 9.0 9.0 11.0 18.0 9.0 5.0 11.0 3.0 8.0 11.0 8.0 0.0 5.0 7.0 2.0 7.0 4.0 3.0 4.0 4.0 1.0 2.0 2.0 4.0 2.0 2.0 6.0 2.0 2.0 2.0 4.0 2.0 3.0 4.0 3.0 2.0 3.0 7.0 1.0 6.0 3.0 6.0 2.0 3.0 6.0 3.0 1.0 3.0 1.0 3.0 3.0 3.0 2.0 3.0 1.0 2.0 5.0 3.0 1.0 1.0 3.0 1.0 3.0 3.0 2.0 2.0 6.0 6.0 6.0 3.0 5.0 5.0 3.0 12.0 7.0 4.0 11.0 3.0 5.0 10.0 10.0 10.0 7.0 10.0 8.0 9.0 8.0 10.0 10.0 8.0 4.0 7.0 2.0 6.0 1.0 4.0 2.0 2.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 5.0 6.0 9.0 5.0 7.0 8.0 4.0 4.0 15.0 10.0 8.0 12.0 11.0 13.0 8.0 10.0 3.0 7.0 9.0 6.0 6.0 7.0 7.0 3.0 6.0 2.0 3.0 3.0 2.0 2.0 4.0 2.0 6.0 4.0 3.0 2.0 7.0 2.0 3.0 3.0 5.0 2.0 3.0 3.0 2.0 2.0 5.0 5.0 1.0 3.0 2.0 5.0 3.0 2.0 3.0 1.0 3.0 1.0 5.0 6.0 4.0 3.0 4.0 3.0 2.0 1.0 5.0 3.0 2.0 2.0 1.0 8.0 2.0 3.0 5.0 5.0 5.0 6.0 4.0 2.0 3.0 4.0 3.0 7.0 7.0 9.0 6.0 8.0 5.0 10.0 8.0 7.0 10.0 7.0 11.0 7.0 7.0 9.0 8.0 1.0 6.0 1.0 4.0 4.0 5.0 0.0 5.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 3.0 3.0 6.0 7.0 0.0 8.0 10.0 7.0 4.0 7.0 7.0 11.0 9.0 14.0 9.0 7.0 7.0 14.0 6.0 8.0 12.0 7.0 5.0 7.0 5.0 3.0 3.0 5.0 5.0 7.0 5.0 4.0 2.0 9.0 4.0 4.0 9.0 3.0 1.0 4.0 4.0 1.0 5.0 2.0 5.0 3.0 1.0 2.0 5.0 1.0 2.0 0.0 5.0 2.0 3.0 3.0 2.0 3.0 4.0 5.0 3.0 4.0 5.0 2.0 5.0 1.0 3.0 0.0 2.0 4.0 3.0 2.0 6.0 6.0 3.0 5.0 6.0 4.0 4.0 6.0 6.0 5.0 4.0 4.0 7.0 12.0 6.0 9.0 3.0 8.0 7.0 6.0 6.0 11.0 8.0 7.0 9.0 7.0 8.0 6.0 7.0 8.0 7.0 5.0 2.0 2.0 1.0 3.0 2.0 1.0 3.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 3.0 2.0 4.0 3.0 5.0 7.0 10.0 7.0 10.0 12.0 7.0 12.0 7.0 10.0 7.0 15.0 12.0 6.0 5.0 6.0 8.0 6.0 8.0 3.0 7.0 5.0 8.0 6.0 5.0 8.0 2.0 2.0 7.0 4.0 3.0 2.0 3.0 3.0 3.0 4.0 2.0 4.0 3.0 3.0 3.0 6.0 4.0 7.0 3.0 4.0 6.0 4.0 5.0 4.0 6.0 5.0 3.0 3.0 2.0 2.0 2.0 2.0 1.0 8.0 4.0 4.0 0.0 3.0 2.0 1.0 1.0 7.0 4.0 2.0 1.0 2.0 4.0 5.0 2.0 4.0 0.0 5.0 9.0 10.0 3.0 11.0 6.0 4.0 7.0 7.0 4.0 5.0 4.0 10.0 10.0 9.0 7.0 12.0 9.0 9.0 7.0 8.0 5.0 2.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 2.0 0.0 6.0 6.0 5.0 12.0 8.0 4.0 7.0 7.0 10.0 12.0 20.0 13.0 10.0 8.0 11.0 9.0 8.0 8.0 9.0 9.0 3.0 4.0 4.0 6.0 4.0 4.0 5.0 6.0 4.0 6.0 5.0 1.0 1.0 3.0 7.0 4.0 6.0 4.0 7.0 6.0 1.0 1.0 7.0 3.0 2.0 1.0 4.0 6.0 2.0 4.0 2.0 2.0 3.0 4.0 1.0 3.0 1.0 4.0 1.0 1.0 5.0 4.0 4.0 3.0 6.0 4.0 3.0 4.0 4.0 7.0 2.0 1.0 5.0 3.0 4.0 4.0 2.0 7.0 5.0 2.0 9.0 7.0 6.0 7.0 3.0 3.0 7.0 8.0 5.0 7.0 12.0 8.0 8.0 16.0 5.0 8.0 6.0 8.0 3.0 5.0 3.0 4.0 5.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 4.0 3.0 3.0 1.0 5.0 2.0 3.0 3.0 3.0 6.0 11.0 9.0 14.0 14.0 7.0 10.0 7.0 8.0 5.0 14.0 6.0 7.0 9.0 6.0 7.0 5.0 2.0 4.0 6.0 7.0 6.0 6.0 3.0 6.0 6.0 2.0 1.0 3.0 4.0 2.0 2.0 1.0 2.0 0.0 6.0 3.0 5.0 7.0 1.0 3.0 6.0 4.0 2.0 0.0 5.0 4.0 5.0 5.0 1.0 3.0 5.0 3.0 2.0 5.0 8.0 5.0 4.0 8.0 9.0 4.0 3.0 2.0 1.0 3.0 2.0 3.0 3.0 5.0 4.0 5.0 9.0 3.0 2.0 7.0 4.0 7.0 5.0 2.0 3.0 2.0 7.0 9.0 7.0 8.0 9.0 7.0 9.0 6.0 13.0 9.0 9.0 4.0 6.0 5.0 4.0 3.0 2.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 3.0 1.0 0.0 6.0 4.0 2.0 9.0 8.0 4.0 8.0 8.0 11.0 10.0 10.0 16.0 16.0 8.0 10.0 6.0 6.0 7.0 6.0 6.0 12.0 6.0 6.0 5.0 8.0 3.0 0.0 4.0 4.0 5.0 4.0 6.0 3.0 3.0 4.0 2.0 3.0 7.0 3.0 2.0 5.0 4.0 1.0 4.0 8.0 5.0 4.0 2.0 6.0 1.0 7.0 1.0 1.0 2.0 2.0 3.0 2.0 2.0 7.0 3.0 3.0 2.0 2.0 6.0 3.0 4.0 4.0 5.0 3.0 4.0 3.0 3.0 5.0 6.0 3.0 2.0 8.0 7.0 1.0 7.0 10.0 5.0 4.0 0.0 4.0 5.0 7.0 5.0 5.0 10.0 10.0 12.0 3.0 13.0 8.0 8.0 6.0 6.0 6.0 2.0 6.0 6.0 3.0 4.0 4.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 4.0 0.0 2.0 2.0 3.0 2.0 3.0 6.0 4.0 4.0 14.0 13.0 5.0 11.0 8.0 9.0 11.0 5.0 11.0 14.0 4.0 13.0 8.0 11.0 6.0 6.0 9.0 8.0 6.0 3.0 6.0 4.0 3.0 2.0 2.0 4.0 6.0 5.0 3.0 0.0 3.0 4.0 1.0 3.0 5.0 1.0 4.0 4.0 6.0 3.0 3.0 3.0 3.0 3.0 1.0 3.0 4.0 4.0 1.0 4.0 2.0 3.0 2.0 5.0 6.0 4.0 3.0 5.0 3.0 1.0 0.0 2.0 5.0 7.0 6.0 5.0 5.0 1.0 0.0 5.0 8.0 2.0 6.0 5.0 8.0 4.0 4.0 4.0 9.0 4.0 5.0 5.0 3.0 7.0 10.0 17.0 7.0 6.0 9.0 9.0 10.0 6.0 6.0 3.0 3.0 1.0 2.0 3.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 2.0 1.0 5.0 2.0 1.0 8.0 7.0 10.0 11.0 8.0 11.0 10.0 10.0 7.0 14.0 12.0 11.0 9.0 6.0 7.0 7.0 7.0 6.0 9.0 2.0 6.0 4.0 2.0 8.0 2.0 4.0 6.0 2.0 3.0 7.0 2.0 3.0 2.0 4.0 5.0 4.0 2.0 3.0 4.0 1.0 4.0 2.0 2.0 4.0 3.0 2.0 3.0 5.0 3.0 3.0 5.0 4.0 6.0 4.0 4.0 3.0 5.0 7.0 1.0 2.0 1.0 5.0 1.0 5.0 2.0 5.0 5.0 3.0 6.0 5.0 3.0 5.0 2.0 5.0 3.0 4.0 9.0 8.0 5.0 14.0 4.0 11.0 7.0 7.0 5.0 8.0 1.0 7.0 11.0 3.0 7.0 3.0 8.0 4.0 3.0 4.0 0.0 2.0 2.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 2.0 2.0 3.0 3.0 6.0 7.0 6.0 3.0 3.0 9.0 12.0 4.0 8.0 9.0 10.0 15.0 7.0 9.0 7.0 7.0 5.0 5.0 3.0 3.0 3.0 8.0 4.0 9.0 6.0 5.0 5.0 7.0 3.0 4.0 0.0 8.0 2.0 4.0 4.0 5.0 1.0 0.0 4.0 3.0 1.0 4.0 6.0 7.0 4.0 2.0 2.0 4.0 0.0 3.0 3.0 3.0 2.0 5.0 3.0 2.0 5.0 3.0 5.0 6.0 1.0 3.0 3.0 4.0 5.0 6.0 1.0 3.0 2.0 6.0 6.0 5.0 5.0 5.0 5.0 3.0 6.0 5.0 8.0 5.0 9.0 4.0 9.0 8.0 10.0 10.0 11.0 6.0 15.0 8.0 8.0 9.0 3.0 12.0 6.0 7.0 2.0 2.0 4.0 3.0 1.0 0.0 3.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 1.0 6.0 1.0 6.0 7.0 5.0 5.0 13.0 15.0 13.0 12.0 10.0 15.0 13.0 14.0 8.0 10.0 14.0 3.0 4.0 6.0 7.0 8.0 7.0 6.0 7.0 5.0 7.0 5.0 5.0 4.0 2.0 0.0 5.0 3.0 3.0 4.0 6.0 4.0 3.0 5.0 1.0 4.0 5.0 4.0 1.0 1.0 2.0 3.0 3.0 6.0 4.0 7.0 7.0 3.0 3.0 7.0 1.0 7.0 3.0 2.0 1.0 3.0 1.0 4.0 2.0 4.0 5.0 5.0 3.0 5.0 3.0 2.0 6.0 7.0 8.0 5.0 8.0 4.0 7.0 7.0 9.0 5.0 8.0 10.0 10.0 6.0 11.0 7.0 7.0 14.0 6.0 6.0 6.0 15.0 8.0 2.0 4.0 6.0 5.0 1.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 2.0 2.0 3.0 5.0 2.0 5.0 5.0 6.0 7.0 8.0 16.0 7.0 5.0 16.0 6.0 12.0 11.0 14.0 6.0 7.0 9.0 6.0 10.0 5.0 8.0 8.0 2.0 5.0 4.0 7.0 4.0 2.0 3.0 2.0 5.0 6.0 2.0 7.0 2.0 4.0 1.0 6.0 5.0 1.0 5.0 7.0 2.0 5.0 4.0 2.0 1.0 1.0 3.0 4.0 3.0 2.0 5.0 4.0 7.0 3.0 0.0 3.0 5.0 3.0 2.0 3.0 2.0 2.0 7.0 2.0 1.0 5.0 5.0 3.0 3.0 3.0 4.0 4.0 3.0 8.0 7.0 10.0 4.0 6.0 7.0 7.0 6.0 9.0 5.0 5.0 5.0 8.0 8.0 9.0 8.0 5.0 9.0 3.0 7.0 6.0 5.0 2.0 1.0 2.0 5.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 4.0 3.0 3.0 5.0 7.0 6.0 5.0 13.0 12.0 12.0 8.0 9.0 11.0 8.0 7.0 16.0 12.0 15.0 12.0 6.0 9.0 8.0 9.0 10.0 9.0 3.0 4.0 5.0 4.0 3.0 6.0 5.0 3.0 1.0 5.0 8.0 10.0 3.0 4.0 3.0 1.0 3.0 4.0 3.0 6.0 3.0 5.0 6.0 1.0 3.0 2.0 4.0 3.0 2.0 1.0 2.0 3.0 2.0 1.0 4.0 0.0 4.0 7.0 3.0 5.0 1.0 5.0 4.0 3.0 5.0 3.0 4.0 6.0 4.0 6.0 8.0 3.0 6.0 10.0 4.0 7.0 9.0 10.0 12.0 9.0 11.0 5.0 8.0 11.0 6.0 8.0 8.0 13.0 10.0 8.0 3.0 5.0 4.0 5.0 5.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 8.0 0.0 2.0 1.0 2.0 7.0 6.0 9.0 8.0 13.0 9.0 9.0 14.0 8.0 10.0 16.0 14.0 8.0 9.0 15.0 12.0 8.0 6.0 9.0 7.0 3.0 3.0 9.0 5.0 7.0 3.0 5.0 2.0 2.0 4.0 4.0 2.0 3.0 6.0 1.0 6.0 1.0 1.0 7.0 6.0 2.0 3.0 6.0 4.0 6.0 2.0 4.0 4.0 2.0 3.0 1.0 12.0 6.0 2.0 3.0 4.0 1.0 5.0 4.0 3.0 2.0 5.0 3.0 7.0 1.0 3.0 5.0 7.0 5.0 3.0 3.0 4.0 11.0 5.0 5.0 7.0 7.0 8.0 12.0 9.0 9.0 7.0 11.0 7.0 8.0 10.0 8.0 5.0 3.0 9.0 5.0 6.0 6.0 4.0 2.0 4.0 2.0 3.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 2.0 3.0 5.0 3.0 9.0 6.0 7.0 3.0 8.0 7.0 10.0 4.0 9.0 10.0 7.0 10.0 11.0 8.0 5.0 9.0 5.0 10.0 9.0 6.0 4.0 7.0 5.0 6.0 4.0 9.0 4.0 1.0 8.0 5.0 3.0 4.0 4.0 6.0 3.0 2.0 6.0 3.0 4.0 5.0 2.0 4.0 3.0 7.0 3.0 1.0 4.0 1.0 4.0 4.0 6.0 4.0 1.0 5.0 1.0 4.0 1.0 4.0 8.0 6.0 5.0 2.0 1.0 6.0 7.0 1.0 2.0 4.0 4.0 3.0 4.0 11.0 4.0 3.0 7.0 1.0 3.0 3.0 11.0 3.0 7.0 6.0 5.0 13.0 9.0 8.0 12.0 6.0 11.0 4.0 10.0 9.0 1.0 3.0 2.0 2.0 2.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 3.0 3.0 4.0 4.0 7.0 5.0 2.0 9.0 6.0 16.0 13.0 13.0 8.0 11.0 12.0 9.0 11.0 12.0 8.0 10.0 7.0 6.0 9.0 7.0 7.0 11.0 9.0 9.0 4.0 6.0 1.0 5.0 6.0 6.0 6.0 2.0 6.0 2.0 3.0 3.0 6.0 5.0 4.0 3.0 2.0 4.0 6.0 3.0 1.0 5.0 2.0 7.0 6.0 6.0 5.0 3.0 3.0 3.0 4.0 6.0 5.0 4.0 1.0 3.0 3.0 5.0 3.0 6.0 4.0 4.0 3.0 3.0 6.0 6.0 6.0 7.0 6.0 4.0 9.0 7.0 7.0 8.0 7.0 9.0 4.0 5.0 11.0 12.0 7.0 8.0 7.0 10.0 8.0 4.0 4.0 9.0 6.0 6.0 7.0 5.0 2.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 2.0 1.0 3.0 2.0 1.0 4.0 9.0 9.0 8.0 6.0 7.0 11.0 9.0 17.0 12.0 11.0 14.0 10.0 13.0 7.0 6.0 8.0 10.0 10.0 11.0 8.0 10.0 8.0 7.0 5.0 9.0 6.0 8.0 7.0 4.0 6.0 8.0 5.0 3.0 3.0 4.0 6.0 1.0 2.0 5.0 3.0 5.0 4.0 1.0 3.0 4.0 6.0 1.0 3.0 3.0 4.0 1.0 2.0 5.0 2.0 5.0 0.0 2.0 2.0 3.0 1.0 2.0 10.0 3.0 6.0 6.0 2.0 4.0 3.0 5.0 9.0 10.0 13.0 9.0 9.0 8.0 7.0 9.0 20.0 8.0 16.0 9.0 9.0 8.0 16.0 10.0 9.0 6.0 7.0 8.0 2.0 12.0 1.0 4.0 1.0 2.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 5.0 3.0 9.0 10.0 7.0 4.0 11.0 10.0 9.0 13.0 9.0 11.0 10.0 9.0 9.0 12.0 10.0 13.0 4.0 7.0 9.0 5.0 6.0 4.0 7.0 11.0 4.0 6.0 3.0 7.0 1.0 5.0 5.0 7.0 8.0 4.0 9.0 1.0 6.0 5.0 4.0 2.0 3.0 3.0 3.0 4.0 4.0 2.0 1.0 2.0 5.0 4.0 1.0 3.0 4.0 8.0 5.0 2.0 6.0 6.0 6.0 4.0 4.0 7.0 2.0 3.0 4.0 3.0 5.0 7.0 6.0 6.0 5.0 10.0 6.0 5.0 5.0 11.0 10.0 6.0 15.0 12.0 10.0 7.0 9.0 6.0 4.0 6.0 1.0 8.0 4.0 4.0 0.0 3.0 2.0 0.0 1.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 2.0 7.0 5.0 7.0 3.0 4.0 5.0 11.0 11.0 6.0 12.0 10.0 11.0 16.0 8.0 7.0 11.0 12.0 10.0 14.0 8.0 13.0 8.0 5.0 10.0 8.0 4.0 5.0 5.0 4.0 2.0 3.0 4.0 4.0 2.0 4.0 2.0 3.0 4.0 4.0 5.0 6.0 2.0 3.0 6.0 3.0 7.0 7.0 7.0 2.0 3.0 7.0 4.0 2.0 5.0 4.0 3.0 4.0 4.0 4.0 4.0 6.0 3.0 3.0 7.0 5.0 4.0 4.0 5.0 11.0 10.0 6.0 7.0 9.0 10.0 16.0 9.0 9.0 15.0 5.0 10.0 1.0 11.0 8.0 5.0 6.0 7.0 9.0 6.0 2.0 5.0 8.0 5.0 5.0 3.0 4.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 3.0 5.0 8.0 8.0 10.0 11.0 9.0 14.0 7.0 12.0 6.0 10.0 7.0 11.0 15.0 18.0 15.0 4.0 16.0 13.0 8.0 8.0 7.0 3.0 11.0 7.0 6.0 3.0 5.0 10.0 3.0 6.0 7.0 4.0 7.0 3.0 6.0 7.0 2.0 4.0 3.0 4.0 7.0 3.0 5.0 4.0 6.0 2.0 4.0 3.0 2.0 1.0 4.0 9.0 5.0 5.0 5.0 8.0 5.0 5.0 7.0 6.0 5.0 2.0 10.0 13.0 4.0 9.0 5.0 6.0 6.0 9.0 8.0 4.0 8.0 13.0 8.0 8.0 9.0 12.0 6.0 6.0 13.0 12.0 9.0 7.0 3.0 12.0 5.0 7.0 0.0 2.0 2.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 5.0 9.0 4.0 4.0 5.0 6.0 7.0 10.0 13.0 17.0 10.0 15.0 15.0 16.0 8.0 6.0 12.0 11.0 9.0 7.0 11.0 10.0 8.0 7.0 5.0 9.0 8.0 9.0 2.0 12.0 7.0 4.0 5.0 4.0 4.0 6.0 7.0 6.0 3.0 3.0 7.0 2.0 5.0 5.0 9.0 3.0 4.0 4.0 2.0 6.0 4.0 4.0 6.0 2.0 6.0 9.0 3.0 5.0 4.0 7.0 11.0 2.0 4.0 8.0 5.0 4.0 7.0 3.0 7.0 5.0 8.0 12.0 6.0 3.0 6.0 14.0 10.0 14.0 8.0 7.0 18.0 8.0 12.0 10.0 8.0 9.0 7.0 10.0 4.0 4.0 6.0 2.0 4.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 4.0 2.0 2.0 4.0 0.0 5.0 6.0 8.0 10.0 7.0 7.0 7.0 12.0 17.0 10.0 10.0 11.0 9.0 15.0 12.0 9.0 11.0 10.0 10.0 7.0 5.0 11.0 10.0 5.0 11.0 9.0 5.0 3.0 7.0 1.0 7.0 6.0 5.0 3.0 3.0 4.0 4.0 7.0 8.0 3.0 7.0 2.0 3.0 2.0 4.0 1.0 4.0 8.0 6.0 4.0 5.0 5.0 0.0 3.0 6.0 8.0 2.0 7.0 4.0 5.0 7.0 2.0 2.0 7.0 14.0 9.0 6.0 7.0 9.0 7.0 10.0 6.0 4.0 6.0 11.0 13.0 10.0 12.0 8.0 6.0 6.0 10.0 8.0 5.0 3.0 5.0 2.0 1.0 3.0 2.0 4.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 4.0 3.0 0.0 0.0 1.0 10.0 7.0 4.0 8.0 9.0 8.0 10.0 16.0 16.0 11.0 4.0 12.0 17.0 16.0 16.0 12.0 13.0 8.0 10.0 3.0 9.0 6.0 8.0 13.0 9.0 7.0 6.0 6.0 8.0 6.0 9.0 2.0 8.0 6.0 5.0 4.0 7.0 6.0 8.0 3.0 8.0 2.0 5.0 6.0 4.0 2.0 9.0 4.0 5.0 6.0 3.0 2.0 6.0 4.0 6.0 6.0 5.0 8.0 3.0 5.0 7.0 5.0 5.0 3.0 6.0 10.0 9.0 13.0 9.0 11.0 10.0 9.0 9.0 11.0 7.0 5.0 11.0 8.0 9.0 6.0 3.0 8.0 7.0 5.0 4.0 8.0 8.0 4.0 2.0 2.0 1.0 2.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 1.0 3.0 2.0 4.0 9.0 7.0 5.0 7.0 8.0 9.0 15.0 15.0 16.0 21.0 12.0 12.0 7.0 14.0 10.0 9.0 14.0 10.0 9.0 8.0 8.0 9.0 8.0 12.0 5.0 6.0 8.0 9.0 9.0 7.0 7.0 2.0 7.0 4.0 6.0 5.0 5.0 7.0 7.0 5.0 2.0 5.0 4.0 3.0 4.0 5.0 1.0 6.0 4.0 5.0 9.0 7.0 9.0 7.0 1.0 3.0 7.0 3.0 5.0 6.0 3.0 4.0 9.0 6.0 8.0 8.0 11.0 14.0 7.0 8.0 12.0 15.0 17.0 11.0 5.0 12.0 14.0 7.0 13.0 13.0 11.0 12.0 6.0 6.0 4.0 3.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 2.0 1.0 2.0 3.0 3.0 4.0 5.0 5.0 7.0 9.0 8.0 8.0 14.0 4.0 18.0 8.0 8.0 10.0 15.0 5.0 16.0 7.0 8.0 9.0 6.0 16.0 18.0 18.0 4.0 6.0 9.0 8.0 10.0 5.0 7.0 4.0 7.0 7.0 6.0 6.0 5.0 2.0 5.0 3.0 3.0 6.0 5.0 2.0 3.0 9.0 8.0 4.0 6.0 2.0 10.0 9.0 9.0 8.0 13.0 6.0 2.0 3.0 9.0 7.0 7.0 8.0 8.0 10.0 9.0 3.0 9.0 7.0 6.0 11.0 9.0 8.0 4.0 10.0 8.0 14.0 16.0 9.0 8.0 7.0 5.0 2.0 10.0 5.0 6.0 3.0 6.0 4.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 1.0 3.0 2.0 1.0 4.0 7.0 5.0 5.0 7.0 7.0 9.0 13.0 8.0 12.0 14.0 6.0 6.0 10.0 10.0 13.0 6.0 13.0 13.0 10.0 13.0 8.0 15.0 11.0 8.0 3.0 8.0 6.0 5.0 8.0 4.0 9.0 8.0 1.0 4.0 6.0 5.0 7.0 4.0 7.0 6.0 8.0 14.0 6.0 5.0 7.0 7.0 10.0 5.0 5.0 4.0 5.0 4.0 7.0 9.0 4.0 7.0 6.0 4.0 6.0 8.0 6.0 6.0 9.0 12.0 8.0 9.0 16.0 11.0 10.0 12.0 9.0 8.0 9.0 7.0 12.0 5.0 5.0 4.0 9.0 4.0 5.0 5.0 5.0 4.0 5.0 3.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 2.0 0.0 3.0 3.0 3.0 3.0 8.0 10.0 5.0 7.0 7.0 10.0 11.0 9.0 7.0 14.0 6.0 12.0 17.0 10.0 7.0 14.0 20.0 9.0 10.0 5.0 9.0 7.0 10.0 7.0 11.0 8.0 6.0 7.0 5.0 6.0 7.0 11.0 7.0 4.0 4.0 3.0 7.0 8.0 9.0 4.0 8.0 7.0 4.0 13.0 4.0 7.0 7.0 10.0 7.0 11.0 7.0 2.0 5.0 9.0 11.0 7.0 8.0 8.0 5.0 9.0 7.0 7.0 7.0 11.0 8.0 9.0 14.0 12.0 8.0 9.0 12.0 7.0 7.0 8.0 7.0 8.0 8.0 8.0 4.0 8.0 1.0 3.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 3.0 0.0 2.0 4.0 7.0 10.0 5.0 9.0 11.0 8.0 12.0 10.0 14.0 6.0 17.0 9.0 9.0 10.0 10.0 16.0 7.0 16.0 9.0 21.0 8.0 9.0 10.0 4.0 10.0 5.0 7.0 8.0 10.0 5.0 7.0 9.0 6.0 8.0 11.0 6.0 4.0 9.0 3.0 7.0 4.0 6.0 8.0 8.0 10.0 6.0 7.0 8.0 6.0 8.0 9.0 4.0 11.0 9.0 12.0 14.0 7.0 11.0 13.0 8.0 6.0 10.0 11.0 7.0 6.0 10.0 4.0 9.0 14.0 8.0 6.0 13.0 10.0 4.0 7.0 6.0 5.0 2.0 2.0 7.0 3.0 2.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 0.0 1.0 5.0 6.0 4.0 4.0 8.0 5.0 9.0 12.0 11.0 6.0 14.0 6.0 9.0 9.0 9.0 6.0 10.0 7.0 11.0 8.0 11.0 10.0 7.0 9.0 12.0 15.0 7.0 8.0 10.0 7.0 14.0 11.0 7.0 11.0 13.0 4.0 6.0 10.0 6.0 6.0 8.0 10.0 11.0 8.0 8.0 8.0 12.0 8.0 6.0 8.0 7.0 1.0 9.0 6.0 13.0 11.0 10.0 11.0 9.0 7.0 12.0 7.0 6.0 10.0 6.0 14.0 9.0 6.0 8.0 12.0 10.0 10.0 12.0 12.0 5.0 13.0 4.0 9.0 3.0 6.0 2.0 4.0 2.0 4.0 4.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 1.0 4.0 5.0 7.0 4.0 9.0 9.0 10.0 9.0 8.0 17.0 9.0 7.0 19.0 8.0 10.0 13.0 10.0 8.0 15.0 3.0 15.0 12.0 8.0 10.0 14.0 18.0 5.0 7.0 14.0 10.0 8.0 6.0 11.0 5.0 8.0 6.0 2.0 8.0 5.0 5.0 8.0 9.0 10.0 11.0 11.0 10.0 7.0 9.0 10.0 11.0 6.0 6.0 11.0 5.0 9.0 6.0 7.0 9.0 9.0 6.0 8.0 8.0 8.0 9.0 16.0 12.0 6.0 11.0 8.0 7.0 7.0 7.0 8.0 8.0 5.0 6.0 4.0 3.0 2.0 4.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 3.0 3.0 2.0 0.0 6.0 2.0 6.0 8.0 2.0 8.0 6.0 6.0 12.0 9.0 14.0 9.0 12.0 10.0 8.0 14.0 15.0 17.0 9.0 12.0 8.0 17.0 10.0 10.0 7.0 8.0 11.0 9.0 14.0 6.0 4.0 7.0 13.0 7.0 9.0 11.0 6.0 8.0 10.0 7.0 7.0 5.0 4.0 6.0 14.0 7.0 8.0 10.0 6.0 8.0 9.0 13.0 12.0 10.0 7.0 5.0 11.0 20.0 8.0 10.0 13.0 12.0 8.0 12.0 13.0 7.0 6.0 7.0 8.0 9.0 7.0 8.0 6.0 7.0 4.0 2.0 3.0 0.0 0.0 3.0 4.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 2.0 1.0 1.0 2.0 4.0 4.0 7.0 6.0 10.0 9.0 7.0 14.0 9.0 13.0 11.0 6.0 7.0 14.0 12.0 16.0 2.0 10.0 15.0 9.0 12.0 13.0 9.0 11.0 12.0 7.0 6.0 8.0 9.0 8.0 7.0 6.0 6.0 10.0 8.0 7.0 8.0 10.0 10.0 14.0 10.0 13.0 6.0 10.0 9.0 11.0 10.0 10.0 11.0 8.0 13.0 11.0 11.0 10.0 8.0 10.0 8.0 9.0 9.0 12.0 12.0 15.0 12.0 4.0 9.0 9.0 12.0 3.0 4.0 5.0 9.0 1.0 4.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 3.0 2.0 1.0 6.0 3.0 4.0 6.0 7.0 6.0 7.0 6.0 6.0 4.0 3.0 6.0 4.0 10.0 9.0 15.0 8.0 8.0 9.0 13.0 10.0 6.0 13.0 4.0 4.0 6.0 7.0 2.0 8.0 9.0 14.0 8.0 1.0 14.0 13.0 12.0 7.0 13.0 8.0 7.0 10.0 6.0 13.0 11.0 6.0 9.0 11.0 8.0 5.0 14.0 12.0 6.0 5.0 12.0 6.0 9.0 7.0 16.0 10.0 10.0 6.0 16.0 7.0 9.0 11.0 4.0 4.0 9.0 10.0 4.0 3.0 3.0 7.0 2.0 2.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 2.0 2.0 0.0 3.0 1.0 5.0 7.0 10.0 5.0 10.0 3.0 9.0 7.0 10.0 8.0 11.0 12.0 8.0 10.0 10.0 10.0 13.0 13.0 9.0 11.0 3.0 5.0 13.0 8.0 10.0 8.0 11.0 7.0 10.0 13.0 7.0 6.0 6.0 11.0 7.0 13.0 5.0 9.0 14.0 5.0 8.0 12.0 10.0 15.0 10.0 12.0 9.0 11.0 9.0 17.0 4.0 6.0 12.0 9.0 4.0 21.0 9.0 12.0 9.0 14.0 2.0 3.0 4.0 7.0 2.0 5.0 5.0 1.0 1.0 3.0 2.0 3.0 1.0 1.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 2.0 6.0 3.0 4.0 6.0 4.0 5.0 5.0 5.0 5.0 3.0 9.0 10.0 8.0 11.0 7.0 5.0 13.0 11.0 9.0 7.0 10.0 9.0 8.0 4.0 10.0 7.0 12.0 7.0 8.0 12.0 10.0 11.0 19.0 9.0 14.0 6.0 3.0 15.0 7.0 10.0 11.0 7.0 8.0 6.0 11.0 10.0 15.0 10.0 6.0 10.0 7.0 11.0 6.0 2.0 10.0 10.0 11.0 7.0 7.0 8.0 9.0 5.0 7.0 8.0 9.0 11.0 5.0 4.0 7.0 2.0 1.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 4.0 4.0 4.0 4.0 6.0 4.0 3.0 6.0 5.0 2.0 9.0 5.0 6.0 6.0 11.0 9.0 13.0 9.0 9.0 4.0 11.0 9.0 10.0 8.0 11.0 10.0 10.0 11.0 7.0 13.0 12.0 11.0 15.0 12.0 6.0 16.0 6.0 7.0 10.0 17.0 9.0 10.0 7.0 8.0 13.0 6.0 8.0 6.0 12.0 12.0 14.0 8.0 9.0 6.0 6.0 6.0 5.0 5.0 7.0 4.0 5.0 9.0 2.0 2.0 5.0 5.0 3.0 5.0 3.0 4.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 1.0 4.0 2.0 3.0 3.0 1.0 5.0 6.0 6.0 5.0 8.0 12.0 9.0 7.0 5.0 10.0 6.0 8.0 7.0 9.0 12.0 11.0 9.0 11.0 6.0 6.0 9.0 7.0 8.0 7.0 11.0 12.0 7.0 8.0 5.0 8.0 15.0 10.0 12.0 7.0 10.0 8.0 10.0 13.0 10.0 14.0 13.0 3.0 8.0 4.0 14.0 12.0 10.0 10.0 7.0 10.0 5.0 6.0 9.0 6.0 7.0 7.0 10.0 5.0 5.0 3.0 2.0 4.0 7.0 1.0 1.0 1.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 1.0 1.0 1.0 2.0 1.0 2.0 5.0 4.0 1.0 6.0 4.0 6.0 4.0 12.0 9.0 10.0 10.0 5.0 4.0 9.0 3.0 10.0 6.0 8.0 13.0 10.0 6.0 9.0 9.0 2.0 11.0 4.0 13.0 13.0 11.0 7.0 9.0 7.0 11.0 14.0 10.0 10.0 14.0 12.0 7.0 8.0 5.0 13.0 5.0 12.0 12.0 5.0 6.0 4.0 5.0 5.0 6.0 6.0 6.0 9.0 5.0 3.0 5.0 2.0 4.0 4.0 5.0 4.0 4.0 3.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 2.0 0.0 2.0 0.0 6.0 3.0 1.0 5.0 3.0 4.0 9.0 3.0 11.0 7.0 11.0 7.0 4.0 12.0 8.0 6.0 5.0 11.0 8.0 13.0 7.0 10.0 8.0 11.0 6.0 12.0 8.0 4.0 8.0 14.0 9.0 16.0 11.0 8.0 10.0 7.0 13.0 6.0 8.0 8.0 5.0 9.0 7.0 2.0 8.0 6.0 9.0 9.0 7.0 3.0 4.0 3.0 7.0 5.0 7.0 4.0 4.0 1.0 5.0 2.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 2.0 1.0 3.0 5.0 6.0 3.0 6.0 8.0 5.0 5.0 2.0 5.0 7.0 8.0 11.0 11.0 12.0 9.0 5.0 8.0 10.0 5.0 12.0 8.0 7.0 11.0 9.0 14.0 4.0 8.0 8.0 11.0 7.0 13.0 11.0 8.0 14.0 6.0 2.0 7.0 6.0 11.0 11.0 2.0 6.0 11.0 9.0 6.0 5.0 3.0 7.0 7.0 3.0 5.0 1.0 3.0 3.0 5.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 2.0 2.0 1.0 4.0 2.0 4.0 4.0 5.0 7.0 6.0 8.0 3.0 7.0 8.0 5.0 7.0 8.0 6.0 9.0 7.0 9.0 12.0 9.0 11.0 6.0 9.0 7.0 12.0 9.0 9.0 12.0 5.0 11.0 9.0 7.0 4.0 6.0 9.0 8.0 10.0 3.0 11.0 5.0 9.0 6.0 3.0 8.0 1.0 5.0 7.0 3.0 5.0 4.0 2.0 4.0 5.0 0.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 4.0 2.0 1.0 2.0 2.0 1.0 3.0 0.0 3.0 6.0 2.0 3.0 4.0 12.0 3.0 4.0 7.0 8.0 8.0 8.0 5.0 8.0 13.0 7.0 8.0 7.0 14.0 12.0 10.0 5.0 9.0 7.0 10.0 10.0 12.0 5.0 8.0 4.0 8.0 5.0 10.0 4.0 6.0 5.0 5.0 4.0 11.0 3.0 0.0 2.0 4.0 4.0 4.0 4.0 5.0 0.0 4.0 1.0 0.0 2.0 1.0 0.0 5.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 2.0 2.0 0.0 2.0 2.0 6.0 2.0 3.0 7.0 3.0 4.0 7.0 4.0 5.0 7.0 5.0 6.0 11.0 8.0 5.0 7.0 7.0 3.0 9.0 5.0 5.0 4.0 5.0 6.0 6.0 13.0 9.0 5.0 5.0 5.0 6.0 5.0 2.0 7.0 8.0 5.0 5.0 2.0 4.0 0.0 2.0 6.0 2.0 2.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 3.0 0.0 3.0 2.0 4.0 4.0 3.0 3.0 3.0 4.0 3.0 8.0 3.0 3.0 10.0 4.0 5.0 4.0 4.0 10.0 7.0 6.0 15.0 0.0 5.0 7.0 10.0 6.0 3.0 5.0 8.0 8.0 7.0 4.0 3.0 8.0 7.0 4.0 3.0 4.0 3.0 3.0 4.0 2.0 1.0 0.0 3.0 2.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 2.0 0.0 1.0 2.0 1.0 2.0 1.0 1.0 3.0 3.0 1.0 3.0 2.0 2.0 4.0 1.0 3.0 3.0 7.0 4.0 0.0 6.0 3.0 4.0 6.0 6.0 5.0 3.0 4.0 3.0 1.0 4.0 3.0 3.0 1.0 4.0 5.0 2.0 7.0 5.0 0.0 3.0 2.0 2.0 2.0 3.0 1.0 1.0 1.0 1.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 2.0 2.0 0.0 1.0 2.0 2.0 2.0 3.0 1.0 3.0 3.0 2.0 4.0 4.0 7.0 2.0 5.0 7.0 8.0 1.0 5.0 3.0 1.0 6.0 1.0 1.0 3.0 5.0 1.0 5.0 5.0 5.0 4.0 0.0 2.0 1.0 5.0 0.0 4.0 2.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 2.0 0.0 3.0 3.0 0.0 3.0 1.0 3.0 1.0 3.0 2.0 1.0 1.0 2.0 4.0 3.0 5.0 4.0 0.0 5.0 5.0 0.0 5.0 2.0 6.0 3.0 2.0 4.0 0.0 2.0 1.0 0.0 2.0 1.0 0.0 2.0 0.0 4.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 2.0 2.0 0.0 3.0 1.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 3.0 2.0 3.0 2.0 2.0 1.0 2.0 0.0 3.0 1.0 0.0 4.0 1.0 1.0 3.0 0.0 5.0 3.0 1.0 0.0 1.0 1.0 1.0 2.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 5.0 3.0 1.0 1.0 1.0 1.0 0.0 2.0 2.0 4.0 1.0 2.0 0.0 1.0 2.0 2.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 3.0 0.0 0.0 0.0 0.0 4.0 1.0 1.0 1.0 1.0 1.0 2.0 0.0 1.0 0.0 2.0 2.0 1.0 2.0 1.0 1.0 4.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 0.0 3.0 2.0 2.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 3.0 3.0 3.0 1.0 0.0 3.0 2.0 1.0 4.0 1.0 1.0 1.0 0.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 3.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 4.0 3.0 1.0 3.0 0.0 1.0 1.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 2.0 0.0 1.0 2.0 1.0 0.0 2.0 3.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 3.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 3.0 0.0 0.0 2.0 1.0 3.0 2.0 1.0 2.0 2.0 1.0 2.0 3.0 1.0 1.0 0.0 0.0 2.0 1.0 1.0 2.0 4.0 1.0 2.0 1.0 0.0 3.0 2.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 4.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 2.0 0.0 4.0 1.0 1.0 4.0 2.0 0.0 1.0 3.0 1.0 2.0 3.0 2.0 3.0 3.0 3.0 1.0 1.0 0.0 2.0 2.0 2.0 1.0 1.0 2.0 3.0 2.0 1.0 1.0 2.0 1.0 1.0 2.0 1.0 3.0 1.0 1.0 3.0 3.0 2.0 2.0 1.0 2.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 3.0 1.0 0.0 5.0 1.0 0.0 2.0 4.0 2.0 3.0 3.0 2.0 3.0 2.0 2.0 4.0 2.0 2.0 2.0 2.0 1.0 2.0 3.0 2.0 1.0 1.0 1.0 4.0 1.0 1.0 3.0 0.0 1.0 2.0 1.0 2.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 2.0 2.0 0.0 1.0 3.0 2.0 0.0 1.0 0.0 2.0 3.0 3.0 4.0 1.0 0.0 1.0 2.0 4.0 4.0 2.0 4.0 4.0 1.0 1.0 0.0 1.0 4.0 0.0 1.0 2.0 2.0 2.0 1.0 1.0 0.0 0.0 2.0 2.0 1.0 1.0 3.0 1.0 2.0 0.0 2.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 3.0 1.0 2.0 1.0 1.0 1.0 0.0 2.0 3.0 3.0 3.0 6.0 4.0 0.0 2.0 3.0 0.0 2.0 3.0 3.0 0.0 5.0 0.0 2.0 1.0 3.0 5.0 3.0 1.0 1.0 4.0 2.0 2.0 6.0 2.0 2.0 2.0 2.0 1.0 0.0 3.0 2.0 1.0 2.0 2.0 0.0 2.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 3.0 1.0 1.0 2.0 3.0 2.0 3.0 4.0 3.0 1.0 2.0 2.0 2.0 3.0 5.0 1.0 4.0 4.0 2.0 3.0 5.0 1.0 1.0 1.0 1.0 1.0 2.0 2.0 0.0 2.0 1.0 4.0 4.0 5.0 2.0 2.0 3.0 0.0 2.0 0.0 3.0 5.0 3.0 1.0 4.0 0.0 1.0 2.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 4.0 3.0 3.0 2.0 2.0 1.0 0.0 3.0 0.0 2.0 5.0 3.0 2.0 5.0 1.0 2.0 3.0 3.0 3.0 5.0 1.0 5.0 3.0 2.0 3.0 6.0 2.0 3.0 3.0 1.0 5.0 1.0 2.0 1.0 2.0 3.0 1.0 1.0 2.0 3.0 5.0 3.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 2.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 2.0 6.0 3.0 3.0 1.0 3.0 1.0 0.0 2.0 4.0 4.0 4.0 2.0 2.0 1.0 3.0 1.0 4.0 2.0 3.0 1.0 0.0 2.0 5.0 4.0 0.0 1.0 6.0 8.0 2.0 4.0 2.0 5.0 6.0 1.0 7.0 3.0 4.0 2.0 2.0 2.0 5.0 3.0 3.0 6.0 1.0 1.0 2.0 3.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 4.0 2.0 2.0 2.0 2.0 3.0 1.0 1.0 1.0 2.0 3.0 1.0 3.0 5.0 2.0 1.0 1.0 3.0 2.0 1.0 3.0 2.0 6.0 3.0 4.0 3.0 1.0 2.0 2.0 3.0 2.0 2.0 2.0 6.0 5.0 10.0 4.0 3.0 3.0 3.0 2.0 3.0 1.0 6.0 3.0 6.0 4.0 3.0 3.0 4.0 4.0 1.0 4.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 4.0 4.0 6.0 1.0 3.0 2.0 1.0 1.0 3.0 1.0 4.0 2.0 4.0 3.0 3.0 3.0 2.0 3.0 5.0 4.0 3.0 2.0 2.0 6.0 6.0 6.0 7.0 4.0 2.0 3.0 7.0 6.0 3.0 1.0 1.0 0.0 5.0 3.0 1.0 2.0 4.0 2.0 3.0 3.0 5.0 2.0 3.0 4.0 1.0 2.0 3.0 3.0 1.0 1.0 0.0 2.0 1.0 2.0 4.0 3.0 1.0 1.0 3.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 3.0 1.0 2.0 3.0 2.0 2.0 0.0 1.0 3.0 2.0 1.0 4.0 2.0 5.0 2.0 1.0 5.0 4.0 1.0 4.0 5.0 5.0 4.0 4.0 6.0 4.0 7.0 5.0 2.0 5.0 7.0 4.0 5.0 2.0 4.0 4.0 4.0 6.0 4.0 3.0 1.0 2.0 3.0 2.0 5.0 3.0 7.0 1.0 1.0 4.0 2.0 2.0 2.0 8.0 1.0 2.0 5.0 2.0 5.0 1.0 1.0 1.0 0.0 2.0 2.0 2.0 2.0 3.0 2.0 2.0 3.0 0.0 0.0 1.0 3.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 4.0 1.0 1.0 2.0 2.0 1.0 1.0 4.0 2.0 0.0 2.0 1.0 3.0 1.0 3.0 0.0 4.0 4.0 2.0 5.0 4.0 2.0 3.0 4.0 4.0 2.0 4.0 3.0 2.0 3.0 5.0 1.0 5.0 1.0 3.0 2.0 4.0 2.0 3.0 2.0 2.0 2.0 3.0 1.0 1.0 4.0 5.0 1.0 8.0 5.0 5.0 3.0 2.0 5.0 3.0 2.0 4.0 3.0 3.0 0.0 0.0 3.0 0.0 5.0 7.0 0.0 2.0 2.0 1.0 5.0 2.0 1.0 0.0 1.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 4.0 1.0 4.0 3.0 4.0 2.0 2.0 3.0 3.0 3.0 1.0 5.0 1.0 3.0 3.0 7.0 3.0 1.0 3.0 1.0 4.0 2.0 3.0 3.0 3.0 1.0 3.0 6.0 4.0 4.0 4.0 2.0 2.0 2.0 5.0 2.0 3.0 3.0 4.0 4.0 3.0 4.0 2.0 1.0 3.0 2.0 2.0 5.0 2.0 7.0 1.0 2.0 2.0 8.0 2.0 4.0 1.0 6.0 3.0 3.0 1.0 4.0 1.0 7.0 1.0 2.0 4.0 4.0 2.0 0.0 3.0 0.0 5.0 2.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 4.0 1.0 1.0 4.0 1.0 5.0 2.0 5.0 0.0 1.0 6.0 2.0 0.0 7.0 3.0 1.0 1.0 4.0 2.0 4.0 1.0 7.0 2.0 8.0 8.0 4.0 2.0 2.0 3.0 6.0 2.0 5.0 2.0 2.0 3.0 4.0 0.0 7.0 4.0 5.0 3.0 0.0 5.0 2.0 4.0 3.0 2.0 3.0 2.0 6.0 2.0 3.0 4.0 5.0 2.0 3.0 7.0 5.0 3.0 5.0 7.0 1.0 3.0 2.0 7.0 1.0 2.0 1.0 2.0 1.0 1.0 2.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 3.0 0.0 0.0 2.0 2.0 1.0 1.0 1.0 3.0 2.0 1.0 4.0 1.0 5.0 1.0 3.0 2.0 3.0 6.0 0.0 1.0 5.0 2.0 5.0 4.0 1.0 3.0 2.0 2.0 3.0 5.0 2.0 3.0 4.0 2.0 3.0 4.0 6.0 4.0 3.0 1.0 5.0 5.0 4.0 3.0 6.0 2.0 7.0 3.0 1.0 4.0 5.0 4.0 4.0 3.0 5.0 9.0 1.0 0.0 3.0 2.0 3.0 7.0 4.0 4.0 1.0 4.0 6.0 5.0 3.0 4.0 2.0 2.0 0.0 2.0 2.0 4.0 1.0 0.0 1.0 3.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 1.0 2.0 2.0 1.0 0.0 2.0 2.0 3.0 2.0 2.0 1.0 1.0 6.0 1.0 1.0 5.0 3.0 5.0 2.0 3.0 3.0 4.0 2.0 5.0 5.0 4.0 5.0 1.0 2.0 6.0 2.0 1.0 4.0 3.0 5.0 6.0 2.0 6.0 0.0 2.0 6.0 4.0 3.0 2.0 3.0 3.0 4.0 5.0 5.0 2.0 3.0 3.0 4.0 5.0 4.0 2.0 8.0 6.0 4.0 1.0 4.0 3.0 5.0 3.0 2.0 3.0 1.0 1.0 5.0 3.0 3.0 2.0 3.0 3.0 2.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 2.0 2.0 0.0 4.0 2.0 1.0 3.0 2.0 8.0 2.0 4.0 2.0 2.0 3.0 3.0 5.0 1.0 4.0 2.0 5.0 2.0 5.0 3.0 4.0 1.0 5.0 1.0 4.0 7.0 3.0 1.0 6.0 6.0 3.0 2.0 2.0 4.0 5.0 3.0 3.0 3.0 3.0 4.0 6.0 5.0 4.0 10.0 7.0 3.0 4.0 6.0 4.0 1.0 3.0 3.0 4.0 5.0 4.0 2.0 6.0 2.0 5.0 1.0 2.0 3.0 5.0 1.0 2.0 2.0 2.0 0.0 3.0 1.0 1.0 2.0 4.0 1.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 2.0 0.0 4.0 0.0 3.0 2.0 2.0 1.0 4.0 6.0 5.0 2.0 2.0 1.0 6.0 1.0 5.0 6.0 2.0 2.0 3.0 8.0 2.0 3.0 3.0 1.0 3.0 3.0 4.0 2.0 6.0 4.0 6.0 6.0 2.0 8.0 4.0 2.0 2.0 2.0 5.0 3.0 4.0 3.0 4.0 2.0 1.0 1.0 2.0 6.0 1.0 4.0 1.0 1.0 1.0 4.0 9.0 5.0 2.0 2.0 6.0 4.0 3.0 1.0 2.0 4.0 4.0 3.0 3.0 2.0 2.0 2.0 2.0 3.0 1.0 3.0 2.0 0.0 3.0 5.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 2.0 0.0 1.0 2.0 3.0 2.0 3.0 0.0 1.0 1.0 1.0 3.0 4.0 2.0 2.0 3.0 3.0 1.0 4.0 5.0 1.0 4.0 4.0 2.0 4.0 4.0 3.0 6.0 0.0 4.0 8.0 2.0 3.0 3.0 3.0 1.0 3.0 1.0 2.0 2.0 1.0 0.0 4.0 4.0 2.0 3.0 5.0 4.0 3.0 7.0 4.0 4.0 2.0 0.0 7.0 7.0 3.0 5.0 4.0 4.0 2.0 4.0 4.0 4.0 3.0 4.0 3.0 8.0 3.0 3.0 6.0 0.0 3.0 5.0 3.0 2.0 2.0 2.0 2.0 5.0 3.0 1.0 2.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 5.0 1.0 2.0 4.0 3.0 2.0 7.0 4.0 5.0 3.0 5.0 5.0 1.0 5.0 3.0 2.0 3.0 2.0 4.0 6.0 1.0 6.0 7.0 3.0 1.0 2.0 3.0 6.0 1.0 2.0 4.0 1.0 1.0 2.0 6.0 4.0 3.0 3.0 1.0 8.0 2.0 4.0 4.0 4.0 4.0 5.0 2.0 7.0 3.0 5.0 4.0 4.0 5.0 4.0 9.0 4.0 3.0 3.0 0.0 2.0 4.0 2.0 3.0 3.0 2.0 4.0 3.0 4.0 2.0 0.0 4.0 2.0 4.0 3.0 3.0 2.0 1.0 3.0 3.0 0.0 1.0 4.0 4.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 1.0 2.0 0.0 3.0 1.0 6.0 1.0 2.0 2.0 0.0 2.0 1.0 2.0 3.0 3.0 4.0 1.0 2.0 2.0 5.0 3.0 9.0 4.0 2.0 6.0 1.0 3.0 1.0 4.0 1.0 6.0 5.0 3.0 6.0 5.0 3.0 3.0 3.0 5.0 1.0 5.0 4.0 6.0 6.0 6.0 5.0 2.0 3.0 3.0 4.0 3.0 1.0 1.0 2.0 7.0 4.0 4.0 2.0 1.0 4.0 2.0 2.0 1.0 2.0 4.0 2.0 5.0 3.0 6.0 2.0 5.0 4.0 1.0 6.0 2.0 3.0 3.0 5.0 0.0 2.0 3.0 3.0 2.0 1.0 2.0 1.0 2.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 2.0 1.0 3.0 0.0 1.0 4.0 4.0 3.0 3.0 5.0 3.0 0.0 4.0 4.0 6.0 4.0 3.0 1.0 3.0 6.0 2.0 2.0 3.0 3.0 4.0 4.0 3.0 2.0 1.0 5.0 3.0 3.0 1.0 4.0 4.0 3.0 6.0 6.0 2.0 6.0 1.0 1.0 2.0 5.0 3.0 2.0 4.0 6.0 1.0 3.0 4.0 4.0 3.0 1.0 6.0 8.0 4.0 6.0 2.0 5.0 1.0 4.0 2.0 3.0 5.0 1.0 3.0 4.0 3.0 8.0 2.0 4.0 2.0 5.0 4.0 5.0 1.0 1.0 3.0 7.0 2.0 3.0 2.0 3.0 2.0 1.0 2.0 2.0 3.0 3.0 0.0 1.0 3.0 3.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 3.0 3.0 6.0 3.0 3.0 3.0 1.0 3.0 1.0 2.0 8.0 1.0 2.0 3.0 2.0 5.0 6.0 2.0 3.0 1.0 6.0 3.0 1.0 1.0 3.0 1.0 1.0 0.0 2.0 2.0 4.0 3.0 2.0 5.0 8.0 4.0 7.0 5.0 5.0 2.0 2.0 5.0 3.0 5.0 4.0 3.0 2.0 6.0 3.0 5.0 3.0 2.0 4.0 3.0 2.0 4.0 5.0 2.0 2.0 4.0 1.0 1.0 4.0 5.0 4.0 2.0 4.0 8.0 3.0 5.0 2.0 4.0 5.0 1.0 3.0 3.0 3.0 4.0 3.0 3.0 5.0 4.0 1.0 1.0 1.0 4.0 2.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 3.0 1.0 2.0 3.0 2.0 3.0 4.0 4.0 5.0 5.0 2.0 2.0 0.0 5.0 3.0 3.0 2.0 5.0 3.0 4.0 3.0 5.0 2.0 2.0 5.0 2.0 3.0 2.0 5.0 2.0 5.0 6.0 4.0 3.0 1.0 5.0 4.0 3.0 7.0 4.0 3.0 1.0 5.0 4.0 1.0 2.0 5.0 4.0 6.0 4.0 5.0 2.0 1.0 5.0 3.0 3.0 5.0 8.0 3.0 2.0 5.0 3.0 5.0 1.0 1.0 6.0 4.0 3.0 6.0 4.0 3.0 2.0 3.0 2.0 0.0 7.0 1.0 4.0 2.0 5.0 4.0 4.0 2.0 1.0 4.0 1.0 4.0 0.0 3.0 3.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 5.0 1.0 3.0 1.0 0.0 2.0 2.0 2.0 4.0 1.0 6.0 4.0 2.0 4.0 3.0 5.0 4.0 4.0 3.0 4.0 5.0 5.0 1.0 3.0 4.0 5.0 0.0 4.0 4.0 5.0 6.0 5.0 1.0 1.0 6.0 4.0 5.0 3.0 8.0 4.0 0.0 2.0 10.0 7.0 2.0 5.0 3.0 5.0 6.0 1.0 8.0 3.0 2.0 4.0 7.0 3.0 4.0 2.0 2.0 3.0 3.0 3.0 4.0 3.0 3.0 6.0 6.0 2.0 5.0 5.0 3.0 3.0 6.0 3.0 3.0 1.0 4.0 4.0 5.0 1.0 3.0 4.0 6.0 3.0 1.0 0.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 2.0 1.0 3.0 3.0 4.0 1.0 2.0 4.0 3.0 1.0 4.0 1.0 4.0 1.0 1.0 6.0 3.0 6.0 3.0 1.0 2.0 0.0 1.0 1.0 2.0 4.0 0.0 4.0 5.0 5.0 1.0 5.0 2.0 3.0 2.0 1.0 5.0 7.0 4.0 1.0 5.0 6.0 3.0 5.0 4.0 3.0 3.0 3.0 4.0 3.0 7.0 2.0 7.0 1.0 7.0 3.0 4.0 3.0 5.0 4.0 4.0 3.0 3.0 3.0 4.0 5.0 5.0 3.0 2.0 2.0 0.0 4.0 2.0 2.0 1.0 3.0 2.0 1.0 1.0 4.0 1.0 3.0 2.0 2.0 5.0 3.0 1.0 6.0 1.0 1.0 4.0 1.0 3.0 4.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 2.0 1.0 3.0 2.0 2.0 1.0 3.0 2.0 2.0 3.0 4.0 2.0 8.0 2.0 2.0 6.0 5.0 1.0 7.0 3.0 8.0 2.0 2.0 4.0 2.0 2.0 2.0 3.0 3.0 2.0 3.0 1.0 4.0 4.0 4.0 5.0 6.0 4.0 2.0 3.0 3.0 4.0 4.0 2.0 2.0 5.0 2.0 4.0 3.0 1.0 1.0 6.0 4.0 4.0 4.0 6.0 3.0 3.0 2.0 3.0 5.0 2.0 1.0 3.0 6.0 4.0 4.0 4.0 3.0 5.0 1.0 4.0 1.0 5.0 3.0 2.0 2.0 3.0 5.0 2.0 5.0 4.0 1.0 4.0 4.0 5.0 5.0 3.0 5.0 6.0 3.0 2.0 3.0 2.0 4.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 1.0 0.0 0.0 1.0 4.0 1.0 1.0 2.0 2.0 2.0 3.0 3.0 3.0 2.0 5.0 3.0 0.0 3.0 3.0 3.0 3.0 4.0 4.0 3.0 2.0 2.0 2.0 3.0 3.0 2.0 4.0 2.0 5.0 3.0 4.0 5.0 2.0 3.0 2.0 4.0 6.0 7.0 3.0 2.0 6.0 1.0 2.0 4.0 2.0 7.0 5.0 1.0 1.0 3.0 4.0 3.0 5.0 3.0 2.0 4.0 5.0 3.0 7.0 1.0 5.0 12.0 6.0 4.0 2.0 7.0 3.0 3.0 4.0 1.0 1.0 7.0 3.0 5.0 5.0 2.0 2.0 3.0 4.0 2.0 8.0 4.0 4.0 2.0 5.0 3.0 1.0 2.0 2.0 1.0 5.0 2.0 0.0 0.0 3.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 2.0 0.0 4.0 2.0 3.0 1.0 2.0 4.0 4.0 3.0 2.0 4.0 1.0 4.0 1.0 2.0 2.0 2.0 7.0 8.0 2.0 1.0 3.0 2.0 1.0 7.0 5.0 2.0 2.0 4.0 5.0 2.0 5.0 2.0 2.0 6.0 2.0 3.0 4.0 5.0 3.0 3.0 5.0 2.0 8.0 1.0 2.0 1.0 6.0 3.0 2.0 3.0 2.0 4.0 2.0 1.0 6.0 5.0 6.0 6.0 5.0 6.0 1.0 1.0 2.0 5.0 2.0 4.0 0.0 1.0 6.0 5.0 1.0 4.0 3.0 4.0 5.0 3.0 5.0 2.0 0.0 4.0 4.0 4.0 4.0 4.0 1.0 2.0 8.0 1.0 3.0 5.0 1.0 3.0 1.0 4.0 3.0 2.0 0.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 3.0 2.0 3.0 4.0 3.0 1.0 2.0 2.0 3.0 0.0 1.0 3.0 3.0 2.0 4.0 4.0 3.0 4.0 4.0 1.0 1.0 5.0 3.0 6.0 0.0 5.0 2.0 3.0 5.0 6.0 4.0 5.0 2.0 3.0 5.0 3.0 1.0 3.0 5.0 3.0 2.0 7.0 6.0 2.0 4.0 2.0 0.0 3.0 6.0 2.0 2.0 2.0 5.0 8.0 2.0 3.0 5.0 4.0 4.0 5.0 3.0 2.0 2.0 2.0 0.0 3.0 3.0 4.0 1.0 5.0 4.0 4.0 2.0 6.0 6.0 2.0 1.0 2.0 4.0 3.0 3.0 6.0 4.0 3.0 3.0 6.0 2.0 3.0 3.0 1.0 3.0 1.0 3.0 1.0 2.0 3.0 2.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 1.0 2.0 5.0 3.0 2.0 6.0 0.0 3.0 2.0 6.0 5.0 3.0 4.0 5.0 3.0 1.0 5.0 2.0 3.0 4.0 2.0 1.0 4.0 2.0 4.0 4.0 4.0 4.0 1.0 3.0 4.0 3.0 4.0 5.0 3.0 1.0 3.0 4.0 3.0 1.0 4.0 2.0 1.0 0.0 4.0 7.0 4.0 2.0 2.0 5.0 2.0 2.0 6.0 3.0 2.0 1.0 4.0 2.0 1.0 5.0 2.0 5.0 5.0 3.0 2.0 2.0 7.0 5.0 2.0 4.0 7.0 7.0 7.0 2.0 4.0 4.0 5.0 1.0 1.0 7.0 0.0 4.0 6.0 3.0 3.0 3.0 5.0 5.0 3.0 3.0 2.0 3.0 1.0 1.0 3.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 2.0 2.0 0.0 2.0 4.0 3.0 4.0 3.0 1.0 1.0 2.0 3.0 3.0 4.0 5.0 0.0 5.0 5.0 2.0 3.0 5.0 2.0 1.0 7.0 5.0 4.0 0.0 4.0 6.0 3.0 3.0 6.0 2.0 2.0 4.0 0.0 4.0 5.0 3.0 2.0 6.0 2.0 3.0 6.0 2.0 3.0 4.0 3.0 2.0 3.0 6.0 5.0 3.0 5.0 5.0 0.0 6.0 3.0 5.0 2.0 1.0 3.0 2.0 3.0 4.0 2.0 6.0 4.0 3.0 3.0 2.0 1.0 4.0 4.0 1.0 1.0 1.0 5.0 5.0 5.0 4.0 4.0 4.0 4.0 2.0 3.0 5.0 5.0 4.0 1.0 4.0 6.0 5.0 2.0 4.0 1.0 1.0 6.0 0.0 2.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 2.0 2.0 0.0 4.0 0.0 0.0 1.0 3.0 3.0 2.0 5.0 2.0 5.0 2.0 0.0 2.0 1.0 6.0 3.0 6.0 3.0 6.0 5.0 1.0 7.0 2.0 3.0 4.0 3.0 1.0 2.0 2.0 3.0 4.0 3.0 0.0 0.0 2.0 4.0 2.0 3.0 3.0 4.0 1.0 2.0 7.0 2.0 7.0 2.0 6.0 2.0 2.0 2.0 6.0 1.0 5.0 3.0 3.0 7.0 5.0 3.0 7.0 5.0 3.0 4.0 6.0 4.0 4.0 3.0 8.0 2.0 1.0 3.0 3.0 6.0 4.0 5.0 3.0 3.0 4.0 0.0 3.0 2.0 3.0 6.0 5.0 2.0 4.0 5.0 1.0 2.0 5.0 5.0 1.0 4.0 7.0 1.0 1.0 0.0 2.0 2.0 2.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 3.0 1.0 1.0 0.0 1.0 2.0 5.0 2.0 2.0 6.0 5.0 3.0 4.0 0.0 1.0 3.0 4.0 2.0 7.0 0.0 2.0 2.0 4.0 5.0 6.0 4.0 2.0 3.0 4.0 5.0 3.0 2.0 2.0 1.0 3.0 4.0 2.0 5.0 1.0 3.0 3.0 0.0 4.0 1.0 5.0 3.0 4.0 8.0 4.0 5.0 3.0 6.0 3.0 4.0 0.0 3.0 1.0 5.0 3.0 4.0 3.0 2.0 4.0 7.0 4.0 6.0 3.0 5.0 3.0 2.0 3.0 3.0 1.0 1.0 3.0 8.0 6.0 3.0 2.0 2.0 3.0 5.0 3.0 5.0 4.0 4.0 3.0 5.0 0.0 4.0 2.0 5.0 2.0 2.0 2.0 3.0 2.0 0.0 2.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 1.0 2.0 1.0 4.0 0.0 2.0 4.0 2.0 2.0 3.0 3.0 3.0 2.0 3.0 1.0 3.0 3.0 4.0 3.0 4.0 4.0 4.0 1.0 3.0 1.0 1.0 1.0 1.0 5.0 2.0 0.0 2.0 1.0 3.0 4.0 4.0 1.0 3.0 5.0 3.0 4.0 5.0 4.0 3.0 4.0 3.0 5.0 9.0 7.0 3.0 7.0 5.0 6.0 4.0 1.0 3.0 4.0 5.0 5.0 4.0 5.0 1.0 5.0 3.0 3.0 4.0 3.0 2.0 4.0 3.0 7.0 5.0 4.0 5.0 2.0 3.0 3.0 1.0 3.0 2.0 0.0 8.0 7.0 6.0 3.0 3.0 8.0 5.0 2.0 5.0 3.0 6.0 3.0 4.0 1.0 3.0 1.0 5.0 2.0 2.0 3.0 2.0 0.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 2.0 0.0 1.0 5.0 0.0 1.0 4.0 4.0 5.0 3.0 5.0 1.0 5.0 1.0 1.0 5.0 4.0 3.0 2.0 2.0 2.0 3.0 2.0 5.0 6.0 2.0 1.0 8.0 3.0 2.0 4.0 3.0 7.0 4.0 3.0 6.0 6.0 2.0 4.0 3.0 3.0 5.0 4.0 1.0 2.0 3.0 4.0 3.0 2.0 2.0 4.0 3.0 2.0 2.0 1.0 1.0 4.0 7.0 2.0 5.0 3.0 4.0 4.0 1.0 3.0 6.0 4.0 2.0 4.0 3.0 2.0 6.0 3.0 4.0 5.0 4.0 2.0 4.0 6.0 3.0 1.0 4.0 4.0 3.0 5.0 0.0 4.0 3.0 4.0 6.0 1.0 2.0 4.0 4.0 5.0 7.0 3.0 3.0 4.0 1.0 1.0 2.0 4.0 2.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 3.0 1.0 1.0 3.0 3.0 4.0 4.0 5.0 1.0 7.0 4.0 1.0 2.0 5.0 3.0 4.0 6.0 4.0 4.0 3.0 1.0 7.0 4.0 4.0 4.0 4.0 4.0 5.0 4.0 2.0 5.0 3.0 7.0 4.0 2.0 4.0 3.0 3.0 5.0 2.0 3.0 6.0 5.0 3.0 6.0 4.0 4.0 2.0 6.0 2.0 2.0 7.0 4.0 4.0 8.0 4.0 2.0 3.0 2.0 2.0 5.0 6.0 3.0 3.0 5.0 8.0 4.0 0.0 3.0 1.0 7.0 4.0 3.0 3.0 3.0 0.0 6.0 2.0 5.0 6.0 4.0 5.0 7.0 4.0 1.0 4.0 6.0 2.0 6.0 3.0 4.0 6.0 1.0 6.0 5.0 0.0 1.0 0.0 2.0 4.0 3.0 3.0 2.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 4.0 5.0 1.0 1.0 6.0 7.0 3.0 2.0 3.0 6.0 1.0 2.0 3.0 5.0 2.0 2.0 4.0 3.0 0.0 1.0 0.0 3.0 5.0 2.0 2.0 2.0 4.0 5.0 3.0 3.0 3.0 1.0 4.0 4.0 2.0 5.0 5.0 4.0 2.0 2.0 4.0 3.0 1.0 8.0 0.0 4.0 2.0 3.0 7.0 4.0 0.0 3.0 2.0 4.0 3.0 6.0 5.0 2.0 0.0 5.0 9.0 3.0 2.0 4.0 2.0 2.0 1.0 6.0 3.0 2.0 1.0 3.0 1.0 2.0 2.0 2.0 4.0 6.0 2.0 0.0 3.0 5.0 3.0 3.0 4.0 3.0 4.0 2.0 6.0 2.0 5.0 2.0 4.0 1.0 2.0 0.0 3.0 3.0 1.0 2.0 3.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 2.0 0.0 1.0 5.0 3.0 2.0 2.0 1.0 6.0 4.0 2.0 2.0 4.0 6.0 9.0 3.0 2.0 4.0 3.0 2.0 4.0 3.0 2.0 0.0 2.0 5.0 2.0 5.0 4.0 7.0 4.0 3.0 0.0 3.0 4.0 3.0 2.0 2.0 7.0 4.0 5.0 3.0 5.0 5.0 5.0 3.0 2.0 1.0 10.0 4.0 2.0 3.0 4.0 2.0 5.0 3.0 6.0 5.0 6.0 4.0 4.0 3.0 4.0 4.0 2.0 1.0 2.0 3.0 2.0 3.0 2.0 2.0 2.0 3.0 5.0 5.0 1.0 4.0 3.0 5.0 5.0 3.0 3.0 3.0 5.0 1.0 5.0 6.0 4.0 4.0 4.0 2.0 5.0 5.0 3.0 5.0 4.0 3.0 6.0 6.0 4.0 1.0 2.0 3.0 2.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 2.0 0.0 8.0 6.0 1.0 1.0 1.0 5.0 5.0 1.0 2.0 4.0 4.0 3.0 3.0 1.0 6.0 3.0 1.0 4.0 3.0 4.0 3.0 3.0 9.0 4.0 3.0 3.0 3.0 4.0 5.0 3.0 4.0 2.0 5.0 1.0 3.0 5.0 3.0 1.0 3.0 5.0 3.0 2.0 2.0 4.0 5.0 6.0 3.0 6.0 5.0 3.0 4.0 7.0 3.0 3.0 3.0 1.0 2.0 5.0 0.0 3.0 3.0 4.0 7.0 2.0 3.0 2.0 5.0 6.0 7.0 6.0 4.0 3.0 5.0 4.0 5.0 5.0 9.0 0.0 1.0 2.0 4.0 3.0 4.0 5.0 7.0 5.0 4.0 5.0 10.0 4.0 2.0 1.0 1.0 2.0 1.0 4.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 4.0 0.0 0.0 9.0 1.0 4.0 1.0 0.0 2.0 6.0 2.0 2.0 3.0 5.0 1.0 1.0 1.0 2.0 6.0 3.0 2.0 6.0 3.0 5.0 3.0 2.0 2.0 6.0 3.0 2.0 3.0 4.0 4.0 3.0 4.0 3.0 2.0 2.0 2.0 6.0 4.0 2.0 7.0 1.0 2.0 2.0 3.0 4.0 4.0 5.0 2.0 2.0 2.0 5.0 9.0 2.0 3.0 3.0 5.0 4.0 7.0 0.0 1.0 2.0 7.0 3.0 5.0 3.0 5.0 4.0 7.0 4.0 7.0 2.0 5.0 4.0 3.0 3.0 3.0 7.0 3.0 7.0 3.0 3.0 5.0 5.0 3.0 5.0 2.0 4.0 2.0 3.0 2.0 2.0 4.0 2.0 4.0 5.0 4.0 0.0 3.0 2.0 3.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 4.0 3.0 0.0 2.0 1.0 2.0 2.0 1.0 0.0 1.0 1.0 4.0 4.0 3.0 5.0 3.0 2.0 5.0 2.0 3.0 5.0 3.0 3.0 1.0 3.0 2.0 4.0 7.0 2.0 3.0 2.0 9.0 6.0 5.0 3.0 2.0 1.0 3.0 2.0 3.0 3.0 5.0 1.0 2.0 7.0 2.0 2.0 7.0 4.0 3.0 5.0 0.0 5.0 4.0 0.0 2.0 3.0 3.0 1.0 1.0 4.0 1.0 3.0 3.0 1.0 5.0 3.0 3.0 4.0 5.0 4.0 4.0 4.0 7.0 5.0 3.0 3.0 2.0 1.0 5.0 4.0 3.0 2.0 10.0 4.0 3.0 4.0 1.0 1.0 2.0 6.0 2.0 3.0 0.0 2.0 7.0 3.0 0.0 2.0 2.0 0.0 0.0 4.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 9.0 2.0 1.0 3.0 5.0 2.0 2.0 2.0 5.0 2.0 4.0 4.0 2.0 2.0 5.0 3.0 3.0 5.0 2.0 1.0 2.0 4.0 3.0 3.0 5.0 3.0 5.0 3.0 0.0 3.0 8.0 4.0 7.0 3.0 3.0 2.0 6.0 5.0 2.0 5.0 2.0 7.0 1.0 4.0 3.0 2.0 5.0 3.0 0.0 2.0 5.0 2.0 6.0 3.0 5.0 5.0 4.0 4.0 5.0 3.0 0.0 4.0 3.0 5.0 2.0 2.0 1.0 5.0 4.0 1.0 9.0 4.0 4.0 6.0 4.0 6.0 5.0 3.0 6.0 4.0 3.0 4.0 5.0 5.0 1.0 3.0 3.0 2.0 4.0 3.0 9.0 8.0 2.0 4.0 6.0 3.0 5.0 3.0 8.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 0.0 1.0 1.0 4.0 2.0 2.0 1.0 3.0 4.0 4.0 3.0 4.0 1.0 3.0 3.0 3.0 6.0 0.0 2.0 3.0 3.0 5.0 5.0 3.0 2.0 3.0 0.0 3.0 3.0 3.0 3.0 4.0 2.0 3.0 2.0 4.0 6.0 4.0 6.0 1.0 5.0 4.0 3.0 4.0 5.0 3.0 5.0 3.0 2.0 3.0 2.0 2.0 4.0 2.0 2.0 1.0 2.0 4.0 4.0 3.0 2.0 2.0 6.0 3.0 4.0 3.0 4.0 4.0 2.0 4.0 1.0 5.0 8.0 4.0 5.0 6.0 2.0 2.0 2.0 5.0 2.0 3.0 3.0 2.0 1.0 2.0 2.0 6.0 6.0 6.0 8.0 3.0 2.0 4.0 7.0 2.0 5.0 5.0 5.0 1.0 2.0 3.0 2.0 0.0 3.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 2.0 3.0 2.0 3.0 4.0 3.0 3.0 6.0 2.0 2.0 2.0 5.0 5.0 9.0 6.0 4.0 6.0 2.0 3.0 2.0 0.0 4.0 3.0 2.0 1.0 7.0 4.0 3.0 3.0 2.0 5.0 5.0 6.0 3.0 4.0 3.0 1.0 7.0 0.0 5.0 2.0 2.0 6.0 1.0 1.0 4.0 3.0 2.0 3.0 5.0 3.0 4.0 2.0 5.0 7.0 2.0 7.0 5.0 3.0 3.0 6.0 4.0 5.0 2.0 4.0 4.0 3.0 3.0 4.0 3.0 5.0 3.0 4.0 3.0 5.0 4.0 4.0 5.0 3.0 2.0 6.0 5.0 1.0 1.0 3.0 3.0 2.0 8.0 4.0 5.0 2.0 6.0 1.0 6.0 2.0 6.0 2.0 2.0 2.0 4.0 2.0 2.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 3.0 1.0 5.0 1.0 2.0 3.0 3.0 4.0 0.0 1.0 1.0 3.0 7.0 1.0 3.0 6.0 4.0 2.0 5.0 0.0 4.0 1.0 4.0 3.0 0.0 3.0 2.0 3.0 4.0 3.0 5.0 2.0 3.0 4.0 3.0 1.0 5.0 6.0 2.0 1.0 2.0 1.0 4.0 6.0 4.0 6.0 5.0 8.0 5.0 3.0 5.0 3.0 3.0 2.0 3.0 5.0 3.0 1.0 4.0 3.0 3.0 4.0 4.0 6.0 4.0 2.0 2.0 4.0 6.0 4.0 2.0 4.0 8.0 4.0 3.0 3.0 7.0 1.0 2.0 3.0 2.0 2.0 4.0 5.0 4.0 5.0 0.0 1.0 1.0 1.0 4.0 1.0 3.0 5.0 7.0 5.0 7.0 5.0 3.0 1.0 7.0 3.0 2.0 2.0 1.0 3.0 1.0 4.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 6.0 4.0 2.0 5.0 5.0 1.0 2.0 2.0 1.0 5.0 3.0 1.0 0.0 4.0 4.0 2.0 3.0 2.0 4.0 3.0 4.0 0.0 4.0 4.0 1.0 2.0 6.0 4.0 4.0 5.0 2.0 6.0 3.0 4.0 4.0 0.0 4.0 3.0 2.0 4.0 3.0 0.0 2.0 5.0 3.0 3.0 3.0 2.0 4.0 4.0 5.0 7.0 10.0 2.0 3.0 2.0 2.0 7.0 6.0 3.0 3.0 3.0 0.0 4.0 2.0 2.0 2.0 4.0 3.0 5.0 6.0 3.0 2.0 1.0 3.0 6.0 5.0 5.0 1.0 4.0 11.0 3.0 6.0 7.0 2.0 3.0 2.0 6.0 4.0 7.0 4.0 1.0 2.0 1.0 2.0 4.0 1.0 3.0 2.0 6.0 2.0 2.0 1.0 0.0 3.0 1.0 0.0 2.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 2.0 2.0 1.0 2.0 1.0 1.0 2.0 4.0 4.0 5.0 2.0 1.0 2.0 3.0 2.0 3.0 1.0 1.0 5.0 3.0 4.0 6.0 3.0 8.0 2.0 4.0 2.0 5.0 3.0 2.0 3.0 6.0 2.0 2.0 7.0 2.0 2.0 6.0 5.0 2.0 5.0 5.0 3.0 3.0 1.0 2.0 2.0 3.0 4.0 1.0 1.0 1.0 5.0 6.0 3.0 4.0 6.0 3.0 4.0 4.0 4.0 2.0 4.0 3.0 1.0 3.0 4.0 3.0 4.0 2.0 5.0 4.0 6.0 2.0 5.0 5.0 5.0 1.0 4.0 4.0 4.0 8.0 2.0 3.0 9.0 2.0 5.0 6.0 1.0 2.0 6.0 7.0 0.0 0.0 4.0 0.0 4.0 5.0 2.0 5.0 1.0 0.0 3.0 1.0 2.0 0.0 0.0 0.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 3.0 2.0 3.0 3.0 0.0 2.0 0.0 2.0 4.0 1.0 3.0 2.0 4.0 3.0 7.0 0.0 3.0 3.0 2.0 3.0 6.0 3.0 3.0 2.0 3.0 5.0 4.0 6.0 2.0 7.0 2.0 3.0 3.0 2.0 2.0 1.0 3.0 2.0 5.0 4.0 6.0 3.0 3.0 5.0 2.0 2.0 5.0 1.0 2.0 8.0 4.0 2.0 4.0 4.0 6.0 2.0 6.0 4.0 3.0 1.0 4.0 3.0 4.0 3.0 4.0 5.0 1.0 5.0 4.0 7.0 4.0 3.0 3.0 4.0 1.0 6.0 5.0 4.0 5.0 4.0 3.0 1.0 8.0 4.0 1.0 2.0 5.0 6.0 4.0 4.0 5.0 7.0 4.0 1.0 4.0 3.0 4.0 3.0 2.0 2.0 5.0 4.0 1.0 2.0 3.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 2.0 0.0 3.0 1.0 6.0 3.0 7.0 1.0 3.0 2.0 1.0 5.0 2.0 2.0 4.0 3.0 2.0 4.0 4.0 2.0 3.0 3.0 4.0 1.0 3.0 3.0 3.0 4.0 3.0 1.0 3.0 5.0 2.0 3.0 4.0 4.0 0.0 5.0 4.0 1.0 7.0 1.0 7.0 2.0 3.0 4.0 4.0 5.0 1.0 5.0 2.0 1.0 3.0 2.0 2.0 1.0 3.0 6.0 3.0 3.0 2.0 2.0 1.0 1.0 5.0 7.0 2.0 1.0 2.0 4.0 3.0 4.0 4.0 4.0 2.0 2.0 1.0 3.0 4.0 5.0 0.0 8.0 2.0 4.0 2.0 6.0 2.0 3.0 4.0 3.0 5.0 0.0 4.0 3.0 3.0 4.0 6.0 3.0 5.0 2.0 1.0 0.0 2.0 0.0 3.0 1.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 3.0 0.0 1.0 3.0 2.0 3.0 2.0 2.0 3.0 3.0 5.0 6.0 0.0 6.0 0.0 3.0 3.0 4.0 1.0 4.0 6.0 2.0 3.0 4.0 0.0 2.0 5.0 5.0 6.0 3.0 3.0 5.0 3.0 1.0 4.0 4.0 4.0 4.0 3.0 4.0 4.0 1.0 2.0 4.0 4.0 5.0 4.0 3.0 1.0 5.0 2.0 3.0 3.0 1.0 5.0 2.0 2.0 4.0 3.0 5.0 2.0 5.0 2.0 4.0 2.0 3.0 5.0 5.0 7.0 5.0 3.0 2.0 3.0 4.0 5.0 3.0 5.0 5.0 1.0 10.0 7.0 2.0 2.0 2.0 6.0 7.0 4.0 0.0 11.0 5.0 2.0 4.0 4.0 9.0 1.0 1.0 3.0 7.0 5.0 6.0 4.0 4.0 1.0 3.0 2.0 1.0 0.0 1.0 1.0 2.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 2.0 3.0 2.0 4.0 5.0 1.0 2.0 4.0 4.0 0.0 3.0 6.0 3.0 5.0 2.0 4.0 5.0 1.0 2.0 2.0 4.0 2.0 2.0 3.0 3.0 0.0 4.0 4.0 2.0 2.0 3.0 2.0 4.0 2.0 3.0 1.0 2.0 4.0 4.0 2.0 6.0 7.0 1.0 1.0 0.0 4.0 3.0 6.0 5.0 3.0 5.0 6.0 0.0 4.0 3.0 4.0 5.0 0.0 1.0 6.0 3.0 0.0 5.0 5.0 2.0 3.0 4.0 2.0 3.0 5.0 6.0 6.0 2.0 3.0 2.0 3.0 2.0 10.0 7.0 4.0 2.0 8.0 3.0 4.0 3.0 5.0 1.0 6.0 1.0 1.0 4.0 3.0 5.0 1.0 7.0 2.0 3.0 3.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 2.0 3.0 4.0 0.0 2.0 2.0 4.0 1.0 9.0 2.0 3.0 4.0 4.0 4.0 3.0 2.0 4.0 2.0 2.0 2.0 5.0 5.0 5.0 0.0 3.0 4.0 2.0 2.0 1.0 4.0 1.0 1.0 3.0 4.0 2.0 4.0 5.0 1.0 3.0 4.0 6.0 1.0 3.0 2.0 2.0 1.0 4.0 3.0 4.0 4.0 6.0 4.0 3.0 1.0 2.0 5.0 9.0 1.0 2.0 4.0 3.0 4.0 4.0 2.0 0.0 7.0 6.0 3.0 6.0 2.0 1.0 6.0 3.0 2.0 4.0 0.0 3.0 1.0 4.0 7.0 2.0 3.0 5.0 5.0 3.0 5.0 2.0 4.0 5.0 5.0 4.0 4.0 2.0 6.0 5.0 1.0 2.0 3.0 3.0 3.0 1.0 3.0 2.0 2.0 1.0 6.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 1.0 2.0 2.0 3.0 5.0 3.0 0.0 4.0 2.0 4.0 2.0 4.0 6.0 3.0 3.0 3.0 2.0 3.0 9.0 3.0 1.0 4.0 2.0 3.0 1.0 4.0 1.0 2.0 7.0 0.0 5.0 2.0 4.0 4.0 5.0 3.0 4.0 2.0 5.0 6.0 2.0 4.0 0.0 5.0 2.0 1.0 2.0 1.0 4.0 3.0 4.0 3.0 5.0 3.0 4.0 4.0 7.0 3.0 4.0 1.0 5.0 5.0 2.0 5.0 4.0 0.0 7.0 2.0 3.0 1.0 2.0 5.0 6.0 5.0 3.0 9.0 2.0 5.0 7.0 5.0 3.0 0.0 7.0 4.0 2.0 5.0 4.0 4.0 1.0 3.0 8.0 3.0 2.0 0.0 3.0 2.0 5.0 6.0 3.0 4.0 2.0 7.0 2.0 1.0 1.0 4.0 3.0 1.0 1.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 2.0 2.0 2.0 2.0 2.0 5.0 7.0 2.0 5.0 4.0 3.0 2.0 6.0 4.0 3.0 7.0 6.0 4.0 3.0 6.0 3.0 2.0 4.0 2.0 6.0 5.0 4.0 3.0 4.0 2.0 1.0 5.0 2.0 5.0 4.0 4.0 4.0 4.0 3.0 2.0 1.0 3.0 3.0 5.0 3.0 4.0 5.0 7.0 4.0 5.0 0.0 2.0 2.0 3.0 1.0 7.0 3.0 4.0 1.0 3.0 6.0 4.0 4.0 4.0 4.0 8.0 2.0 7.0 3.0 3.0 1.0 2.0 3.0 1.0 8.0 7.0 1.0 1.0 6.0 4.0 3.0 6.0 5.0 4.0 4.0 3.0 2.0 5.0 7.0 4.0 2.0 5.0 4.0 4.0 0.0 2.0 4.0 2.0 2.0 3.0 1.0 1.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 2.0 2.0 3.0 2.0 1.0 1.0 2.0 3.0 1.0 2.0 3.0 3.0 1.0 2.0 4.0 9.0 3.0 1.0 3.0 5.0 2.0 4.0 2.0 4.0 3.0 0.0 1.0 2.0 4.0 8.0 2.0 4.0 4.0 4.0 2.0 2.0 2.0 8.0 4.0 3.0 8.0 3.0 5.0 6.0 1.0 0.0 2.0 5.0 3.0 5.0 2.0 4.0 4.0 5.0 7.0 5.0 1.0 4.0 6.0 5.0 2.0 4.0 4.0 1.0 2.0 4.0 3.0 2.0 6.0 3.0 7.0 1.0 6.0 5.0 4.0 3.0 3.0 4.0 5.0 4.0 6.0 6.0 3.0 2.0 6.0 8.0 2.0 0.0 4.0 3.0 3.0 4.0 4.0 4.0 3.0 5.0 3.0 5.0 1.0 1.0 1.0 2.0 5.0 3.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 2.0 2.0 3.0 6.0 5.0 2.0 5.0 6.0 1.0 4.0 11.0 3.0 4.0 3.0 5.0 1.0 2.0 5.0 3.0 3.0 5.0 4.0 2.0 6.0 1.0 5.0 1.0 6.0 1.0 1.0 3.0 0.0 3.0 4.0 2.0 1.0 8.0 3.0 4.0 6.0 1.0 2.0 0.0 6.0 1.0 5.0 3.0 2.0 4.0 3.0 5.0 3.0 1.0 5.0 4.0 2.0 8.0 3.0 1.0 4.0 2.0 5.0 1.0 7.0 3.0 2.0 4.0 4.0 6.0 5.0 3.0 5.0 5.0 2.0 4.0 4.0 2.0 1.0 2.0 6.0 2.0 2.0 2.0 2.0 6.0 5.0 4.0 3.0 5.0 5.0 2.0 3.0 1.0 4.0 7.0 3.0 3.0 5.0 6.0 1.0 3.0 1.0 1.0 2.0 4.0 0.0 2.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 2.0 2.0 0.0 5.0 3.0 5.0 3.0 2.0 5.0 2.0 2.0 2.0 3.0 6.0 8.0 5.0 2.0 4.0 7.0 8.0 3.0 5.0 6.0 2.0 1.0 5.0 2.0 2.0 6.0 3.0 3.0 3.0 2.0 1.0 3.0 3.0 4.0 6.0 1.0 2.0 2.0 1.0 2.0 2.0 3.0 1.0 5.0 1.0 3.0 3.0 1.0 2.0 3.0 7.0 0.0 3.0 5.0 7.0 3.0 0.0 4.0 5.0 1.0 3.0 2.0 1.0 1.0 6.0 1.0 7.0 3.0 2.0 2.0 3.0 8.0 5.0 3.0 3.0 7.0 3.0 2.0 2.0 5.0 4.0 6.0 1.0 3.0 4.0 3.0 3.0 4.0 2.0 2.0 7.0 2.0 7.0 3.0 2.0 2.0 1.0 7.0 1.0 2.0 2.0 1.0 2.0 3.0 0.0 3.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 2.0 2.0 2.0 1.0 1.0 1.0 3.0 3.0 1.0 6.0 1.0 0.0 3.0 1.0 2.0 4.0 8.0 3.0 3.0 7.0 4.0 1.0 4.0 3.0 1.0 3.0 7.0 6.0 2.0 2.0 0.0 2.0 5.0 3.0 5.0 2.0 3.0 5.0 4.0 1.0 5.0 1.0 3.0 0.0 8.0 2.0 6.0 5.0 5.0 3.0 5.0 4.0 6.0 3.0 1.0 5.0 5.0 6.0 2.0 4.0 4.0 5.0 5.0 3.0 2.0 4.0 3.0 3.0 2.0 4.0 1.0 3.0 4.0 3.0 0.0 2.0 1.0 5.0 3.0 2.0 1.0 4.0 6.0 5.0 4.0 3.0 3.0 3.0 3.0 4.0 2.0 3.0 5.0 1.0 3.0 4.0 3.0 4.0 0.0 3.0 3.0 3.0 3.0 4.0 1.0 6.0 3.0 1.0 4.0 3.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 4.0 6.0 4.0 0.0 2.0 4.0 2.0 6.0 10.0 4.0 3.0 6.0 6.0 2.0 3.0 5.0 2.0 2.0 1.0 6.0 6.0 3.0 1.0 5.0 1.0 3.0 2.0 5.0 4.0 3.0 4.0 1.0 4.0 2.0 4.0 5.0 3.0 4.0 4.0 2.0 4.0 0.0 6.0 3.0 4.0 2.0 2.0 4.0 3.0 1.0 3.0 4.0 8.0 4.0 5.0 5.0 2.0 2.0 1.0 4.0 3.0 4.0 4.0 2.0 3.0 5.0 1.0 3.0 4.0 2.0 3.0 3.0 7.0 1.0 5.0 4.0 0.0 2.0 1.0 2.0 8.0 3.0 1.0 1.0 3.0 3.0 5.0 3.0 7.0 2.0 0.0 5.0 2.0 2.0 2.0 2.0 3.0 4.0 6.0 2.0 2.0 3.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 2.0 2.0 1.0 2.0 2.0 5.0 1.0 3.0 3.0 3.0 3.0 4.0 2.0 5.0 3.0 1.0 5.0 4.0 4.0 0.0 3.0 7.0 3.0 5.0 3.0 5.0 4.0 5.0 7.0 1.0 6.0 4.0 4.0 1.0 2.0 3.0 3.0 3.0 1.0 3.0 4.0 5.0 6.0 6.0 5.0 2.0 4.0 2.0 2.0 6.0 0.0 7.0 4.0 3.0 4.0 2.0 3.0 6.0 2.0 3.0 3.0 4.0 4.0 4.0 4.0 5.0 5.0 1.0 5.0 3.0 5.0 2.0 2.0 4.0 4.0 3.0 2.0 4.0 1.0 0.0 1.0 2.0 4.0 3.0 3.0 3.0 3.0 9.0 6.0 3.0 4.0 4.0 6.0 5.0 7.0 2.0 5.0 2.0 2.0 1.0 5.0 3.0 1.0 1.0 2.0 2.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 3.0 2.0 2.0 5.0 1.0 6.0 3.0 4.0 5.0 4.0 3.0 2.0 2.0 5.0 0.0 1.0 9.0 4.0 3.0 2.0 4.0 6.0 8.0 2.0 2.0 3.0 4.0 3.0 4.0 4.0 3.0 7.0 2.0 4.0 7.0 4.0 1.0 2.0 4.0 6.0 8.0 2.0 2.0 3.0 2.0 6.0 6.0 4.0 4.0 7.0 4.0 4.0 4.0 7.0 6.0 3.0 4.0 5.0 2.0 5.0 0.0 0.0 7.0 4.0 3.0 3.0 4.0 2.0 4.0 1.0 3.0 8.0 7.0 3.0 5.0 1.0 1.0 5.0 2.0 2.0 2.0 4.0 4.0 3.0 3.0 2.0 2.0 5.0 2.0 1.0 3.0 3.0 2.0 1.0 4.0 4.0 7.0 1.0 1.0 1.0 2.0 2.0 2.0 2.0 2.0 2.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 4.0 5.0 3.0 2.0 3.0 4.0 5.0 2.0 6.0 3.0 5.0 2.0 1.0 4.0 3.0 3.0 7.0 7.0 5.0 4.0 3.0 2.0 1.0 5.0 5.0 6.0 2.0 6.0 1.0 3.0 2.0 2.0 2.0 3.0 5.0 3.0 4.0 1.0 0.0 3.0 3.0 2.0 5.0 8.0 5.0 2.0 2.0 2.0 4.0 4.0 6.0 2.0 5.0 3.0 4.0 1.0 6.0 2.0 4.0 4.0 3.0 3.0 4.0 1.0 6.0 4.0 2.0 5.0 1.0 4.0 4.0 4.0 3.0 6.0 2.0 1.0 5.0 2.0 5.0 2.0 4.0 3.0 4.0 1.0 5.0 1.0 4.0 2.0 1.0 2.0 4.0 2.0 3.0 6.0 4.0 4.0 4.0 3.0 5.0 0.0 2.0 4.0 0.0 3.0 0.0 2.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 2.0 1.0 2.0 4.0 4.0 3.0 5.0 1.0 2.0 5.0 4.0 4.0 4.0 2.0 3.0 5.0 5.0 0.0 6.0 2.0 2.0 3.0 3.0 2.0 4.0 1.0 5.0 4.0 5.0 2.0 1.0 3.0 8.0 2.0 3.0 2.0 2.0 2.0 3.0 4.0 8.0 4.0 5.0 3.0 1.0 3.0 6.0 2.0 6.0 2.0 1.0 3.0 2.0 3.0 5.0 4.0 6.0 3.0 3.0 2.0 3.0 6.0 1.0 2.0 4.0 9.0 4.0 2.0 2.0 3.0 4.0 4.0 2.0 2.0 8.0 5.0 5.0 2.0 3.0 1.0 3.0 2.0 3.0 2.0 1.0 4.0 2.0 4.0 7.0 3.0 4.0 7.0 6.0 3.0 6.0 3.0 1.0 2.0 3.0 1.0 5.0 1.0 1.0 2.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 3.0 1.0 0.0 4.0 2.0 3.0 3.0 0.0 3.0 0.0 1.0 0.0 2.0 5.0 2.0 3.0 3.0 3.0 3.0 3.0 1.0 1.0 2.0 4.0 3.0 3.0 4.0 2.0 7.0 7.0 1.0 3.0 3.0 5.0 1.0 5.0 7.0 3.0 4.0 5.0 5.0 2.0 4.0 5.0 5.0 4.0 4.0 4.0 1.0 2.0 4.0 1.0 0.0 7.0 6.0 4.0 4.0 0.0 7.0 1.0 3.0 2.0 2.0 4.0 3.0 5.0 2.0 3.0 6.0 4.0 6.0 6.0 6.0 4.0 4.0 1.0 5.0 2.0 0.0 5.0 3.0 4.0 2.0 1.0 3.0 4.0 2.0 4.0 4.0 3.0 1.0 5.0 5.0 1.0 5.0 4.0 4.0 0.0 2.0 1.0 3.0 2.0 3.0 3.0 1.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 2.0 3.0 1.0 1.0 3.0 1.0 7.0 4.0 8.0 2.0 1.0 3.0 4.0 5.0 2.0 5.0 5.0 2.0 2.0 3.0 3.0 5.0 3.0 1.0 6.0 4.0 1.0 4.0 3.0 5.0 4.0 3.0 0.0 6.0 2.0 3.0 3.0 7.0 6.0 1.0 1.0 2.0 3.0 4.0 5.0 6.0 4.0 4.0 3.0 3.0 5.0 1.0 2.0 5.0 3.0 4.0 5.0 5.0 1.0 5.0 3.0 3.0 2.0 5.0 3.0 6.0 5.0 0.0 3.0 1.0 4.0 4.0 3.0 3.0 4.0 3.0 1.0 1.0 3.0 8.0 0.0 6.0 3.0 2.0 5.0 4.0 2.0 2.0 4.0 6.0 5.0 4.0 4.0 1.0 4.0 4.0 1.0 2.0 3.0 2.0 3.0 4.0 2.0 0.0 0.0 0.0 4.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 4.0 0.0 2.0 3.0 1.0 3.0 2.0 3.0 1.0 5.0 1.0 3.0 4.0 4.0 2.0 5.0 3.0 2.0 6.0 4.0 1.0 1.0 8.0 1.0 3.0 1.0 0.0 5.0 8.0 2.0 1.0 2.0 6.0 5.0 2.0 4.0 5.0 5.0 1.0 2.0 2.0 4.0 2.0 7.0 1.0 1.0 3.0 2.0 4.0 6.0 3.0 3.0 7.0 4.0 6.0 4.0 2.0 9.0 2.0 3.0 2.0 4.0 3.0 4.0 3.0 4.0 5.0 4.0 2.0 3.0 3.0 6.0 4.0 3.0 5.0 4.0 5.0 1.0 7.0 3.0 5.0 4.0 4.0 4.0 7.0 0.0 3.0 3.0 4.0 2.0 3.0 5.0 3.0 2.0 4.0 2.0 1.0 3.0 3.0 1.0 1.0 3.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 2.0 0.0 3.0 2.0 2.0 6.0 6.0 6.0 1.0 3.0 1.0 1.0 2.0 5.0 5.0 3.0 6.0 3.0 2.0 2.0 4.0 5.0 5.0 4.0 2.0 1.0 5.0 7.0 2.0 5.0 0.0 3.0 4.0 3.0 3.0 2.0 3.0 2.0 2.0 3.0 6.0 4.0 3.0 3.0 2.0 5.0 2.0 5.0 4.0 6.0 0.0 2.0 8.0 7.0 4.0 3.0 3.0 2.0 2.0 2.0 2.0 3.0 5.0 4.0 8.0 3.0 4.0 4.0 3.0 1.0 3.0 2.0 2.0 5.0 6.0 1.0 0.0 2.0 3.0 6.0 3.0 5.0 2.0 2.0 5.0 4.0 0.0 5.0 3.0 2.0 2.0 1.0 2.0 3.0 4.0 3.0 1.0 2.0 0.0 0.0 4.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 5.0 3.0 3.0 3.0 0.0 5.0 1.0 2.0 3.0 1.0 4.0 5.0 5.0 4.0 0.0 3.0 10.0 3.0 1.0 5.0 4.0 1.0 7.0 4.0 1.0 5.0 5.0 5.0 9.0 1.0 0.0 3.0 4.0 4.0 2.0 5.0 3.0 3.0 1.0 2.0 1.0 5.0 9.0 4.0 4.0 7.0 2.0 3.0 6.0 4.0 4.0 7.0 4.0 2.0 4.0 5.0 3.0 1.0 3.0 2.0 1.0 3.0 5.0 2.0 5.0 4.0 4.0 1.0 3.0 0.0 4.0 3.0 4.0 3.0 1.0 2.0 3.0 1.0 4.0 3.0 4.0 6.0 5.0 3.0 6.0 2.0 2.0 4.0 9.0 4.0 7.0 5.0 3.0 3.0 1.0 6.0 4.0 0.0 1.0 1.0 1.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 3.0 2.0 8.0 1.0 3.0 4.0 2.0 2.0 2.0 1.0 3.0 5.0 6.0 5.0 6.0 1.0 5.0 5.0 5.0 6.0 2.0 3.0 2.0 2.0 4.0 2.0 4.0 4.0 4.0 2.0 6.0 5.0 1.0 5.0 4.0 7.0 5.0 4.0 6.0 4.0 2.0 4.0 2.0 7.0 4.0 2.0 5.0 5.0 5.0 9.0 2.0 5.0 7.0 1.0 4.0 3.0 2.0 1.0 3.0 4.0 4.0 6.0 4.0 4.0 3.0 5.0 4.0 6.0 5.0 3.0 3.0 2.0 3.0 1.0 5.0 7.0 3.0 2.0 1.0 3.0 2.0 2.0 5.0 5.0 1.0 8.0 3.0 5.0 4.0 7.0 4.0 1.0 3.0 7.0 6.0 2.0 3.0 2.0 2.0 3.0 2.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 3.0 0.0 2.0 0.0 2.0 3.0 2.0 5.0 6.0 1.0 3.0 4.0 5.0 3.0 4.0 3.0 4.0 4.0 3.0 7.0 2.0 2.0 2.0 5.0 4.0 2.0 4.0 2.0 8.0 2.0 2.0 4.0 6.0 8.0 0.0 4.0 6.0 6.0 5.0 3.0 4.0 5.0 4.0 4.0 5.0 4.0 6.0 5.0 3.0 3.0 5.0 1.0 3.0 3.0 8.0 5.0 2.0 3.0 3.0 2.0 2.0 6.0 3.0 1.0 7.0 3.0 5.0 5.0 2.0 2.0 4.0 4.0 2.0 1.0 0.0 5.0 4.0 4.0 2.0 5.0 5.0 3.0 0.0 5.0 4.0 4.0 4.0 8.0 4.0 4.0 3.0 4.0 3.0 7.0 5.0 5.0 7.0 1.0 3.0 4.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 4.0 1.0 1.0 0.0 1.0 2.0 4.0 4.0 3.0 3.0 4.0 4.0 1.0 5.0 3.0 3.0 3.0 3.0 2.0 2.0 4.0 3.0 4.0 6.0 7.0 3.0 4.0 5.0 3.0 3.0 2.0 3.0 3.0 3.0 4.0 4.0 2.0 2.0 2.0 4.0 3.0 10.0 2.0 6.0 3.0 5.0 5.0 3.0 6.0 3.0 5.0 8.0 1.0 1.0 4.0 7.0 4.0 3.0 1.0 2.0 5.0 1.0 3.0 3.0 6.0 1.0 2.0 1.0 9.0 2.0 7.0 2.0 2.0 1.0 5.0 6.0 2.0 4.0 4.0 2.0 2.0 5.0 6.0 7.0 6.0 4.0 4.0 1.0 5.0 2.0 2.0 7.0 1.0 1.0 6.0 1.0 2.0 2.0 6.0 4.0 1.0 3.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 3.0 1.0 5.0 1.0 2.0 3.0 4.0 4.0 4.0 3.0 2.0 3.0 4.0 0.0 4.0 9.0 4.0 3.0 2.0 10.0 6.0 2.0 8.0 1.0 3.0 1.0 1.0 2.0 4.0 1.0 1.0 3.0 0.0 2.0 5.0 3.0 2.0 4.0 2.0 5.0 2.0 7.0 10.0 1.0 3.0 5.0 3.0 7.0 1.0 2.0 5.0 5.0 1.0 4.0 5.0 3.0 7.0 9.0 2.0 2.0 0.0 1.0 5.0 4.0 3.0 3.0 4.0 2.0 2.0 1.0 6.0 5.0 2.0 4.0 6.0 4.0 1.0 4.0 1.0 6.0 3.0 3.0 4.0 4.0 3.0 5.0 4.0 6.0 1.0 3.0 9.0 5.0 1.0 1.0 1.0 2.0 1.0 4.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 4.0 4.0 3.0 4.0 1.0 0.0 3.0 2.0 2.0 8.0 2.0 5.0 1.0 1.0 4.0 2.0 0.0 5.0 3.0 2.0 7.0 6.0 4.0 2.0 4.0 4.0 2.0 2.0 3.0 8.0 3.0 1.0 5.0 5.0 5.0 4.0 1.0 6.0 4.0 1.0 0.0 1.0 4.0 3.0 4.0 5.0 5.0 4.0 1.0 4.0 2.0 1.0 6.0 2.0 5.0 5.0 5.0 1.0 5.0 1.0 3.0 2.0 4.0 3.0 3.0 4.0 1.0 5.0 5.0 3.0 1.0 3.0 2.0 4.0 3.0 7.0 2.0 4.0 4.0 4.0 2.0 7.0 8.0 2.0 1.0 0.0 4.0 1.0 3.0 1.0 0.0 3.0 2.0 2.0 3.0 2.0 3.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 3.0 1.0 2.0 1.0 5.0 2.0 2.0 8.0 2.0 4.0 7.0 2.0 5.0 5.0 3.0 7.0 4.0 2.0 2.0 7.0 7.0 6.0 3.0 3.0 3.0 5.0 2.0 1.0 4.0 3.0 0.0 1.0 6.0 2.0 4.0 3.0 3.0 3.0 1.0 4.0 2.0 6.0 0.0 3.0 3.0 5.0 5.0 5.0 4.0 4.0 2.0 1.0 2.0 4.0 3.0 1.0 4.0 5.0 8.0 3.0 1.0 3.0 1.0 3.0 3.0 5.0 9.0 5.0 0.0 4.0 2.0 4.0 5.0 4.0 1.0 7.0 2.0 2.0 3.0 7.0 4.0 4.0 4.0 6.0 3.0 2.0 4.0 3.0 5.0 3.0 3.0 3.0 0.0 4.0 4.0 0.0 1.0 2.0 3.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 3.0 1.0 1.0 1.0 2.0 5.0 3.0 3.0 1.0 4.0 3.0 3.0 3.0 2.0 5.0 2.0 5.0 8.0 4.0 2.0 4.0 3.0 2.0 2.0 1.0 3.0 4.0 6.0 4.0 2.0 3.0 5.0 2.0 3.0 3.0 2.0 5.0 3.0 2.0 0.0 1.0 3.0 7.0 4.0 1.0 0.0 2.0 1.0 6.0 2.0 1.0 4.0 5.0 5.0 7.0 6.0 5.0 1.0 3.0 8.0 3.0 5.0 4.0 3.0 4.0 3.0 3.0 2.0 3.0 3.0 2.0 5.0 3.0 4.0 4.0 3.0 3.0 4.0 6.0 4.0 8.0 7.0 5.0 1.0 4.0 5.0 4.0 5.0 5.0 3.0 3.0 5.0 4.0 5.0 2.0 2.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 4.0 2.0 3.0 2.0 1.0 4.0 5.0 3.0 6.0 1.0 4.0 8.0 2.0 1.0 3.0 7.0 6.0 8.0 1.0 4.0 3.0 3.0 7.0 4.0 1.0 3.0 3.0 4.0 4.0 5.0 3.0 3.0 5.0 5.0 2.0 1.0 3.0 3.0 4.0 2.0 5.0 2.0 3.0 1.0 4.0 4.0 3.0 7.0 4.0 3.0 3.0 4.0 1.0 2.0 3.0 8.0 6.0 5.0 8.0 3.0 0.0 1.0 5.0 5.0 3.0 7.0 5.0 4.0 4.0 7.0 0.0 1.0 6.0 5.0 3.0 8.0 1.0 3.0 4.0 2.0 7.0 6.0 1.0 2.0 2.0 4.0 1.0 9.0 4.0 4.0 3.0 3.0 3.0 0.0 1.0 2.0 1.0 1.0 1.0 4.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 2.0 4.0 4.0 0.0 2.0 6.0 0.0 5.0 3.0 9.0 8.0 7.0 2.0 7.0 4.0 2.0 4.0 8.0 8.0 4.0 7.0 4.0 2.0 3.0 1.0 1.0 5.0 3.0 2.0 5.0 2.0 1.0 3.0 2.0 6.0 2.0 1.0 1.0 9.0 1.0 6.0 2.0 4.0 4.0 3.0 1.0 2.0 2.0 3.0 5.0 4.0 2.0 3.0 6.0 4.0 3.0 3.0 4.0 4.0 2.0 4.0 4.0 4.0 2.0 6.0 3.0 10.0 5.0 3.0 2.0 5.0 5.0 2.0 4.0 9.0 4.0 5.0 1.0 1.0 5.0 3.0 1.0 2.0 1.0 3.0 3.0 5.0 3.0 1.0 4.0 2.0 4.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 3.0 1.0 1.0 2.0 2.0 5.0 2.0 3.0 7.0 3.0 3.0 4.0 7.0 5.0 2.0 5.0 4.0 3.0 1.0 5.0 5.0 3.0 2.0 3.0 2.0 4.0 2.0 3.0 2.0 4.0 5.0 3.0 1.0 2.0 2.0 4.0 2.0 7.0 4.0 5.0 4.0 3.0 4.0 2.0 6.0 3.0 2.0 3.0 2.0 6.0 3.0 4.0 3.0 3.0 2.0 4.0 5.0 4.0 0.0 3.0 3.0 1.0 2.0 4.0 4.0 5.0 1.0 3.0 4.0 1.0 2.0 2.0 1.0 2.0 1.0 6.0 3.0 3.0 2.0 4.0 5.0 5.0 5.0 2.0 3.0 2.0 2.0 0.0 1.0 3.0 4.0 4.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 2.0 4.0 0.0 2.0 4.0 6.0 2.0 4.0 1.0 3.0 4.0 5.0 3.0 3.0 5.0 6.0 8.0 5.0 2.0 4.0 4.0 6.0 4.0 5.0 1.0 5.0 7.0 2.0 6.0 3.0 4.0 2.0 1.0 1.0 1.0 7.0 1.0 3.0 4.0 7.0 4.0 1.0 8.0 1.0 5.0 1.0 3.0 2.0 4.0 5.0 4.0 5.0 5.0 4.0 3.0 4.0 4.0 2.0 6.0 5.0 1.0 2.0 3.0 3.0 4.0 4.0 2.0 3.0 1.0 3.0 4.0 3.0 0.0 4.0 3.0 3.0 4.0 7.0 2.0 4.0 5.0 1.0 4.0 1.0 2.0 5.0 5.0 2.0 3.0 2.0 5.0 0.0 0.0 3.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 2.0 1.0 2.0 2.0 0.0 4.0 3.0 1.0 1.0 3.0 4.0 3.0 1.0 5.0 0.0 6.0 3.0 3.0 1.0 1.0 7.0 1.0 5.0 5.0 5.0 2.0 4.0 5.0 2.0 6.0 8.0 3.0 3.0 5.0 1.0 5.0 4.0 3.0 5.0 4.0 2.0 5.0 1.0 4.0 4.0 6.0 2.0 3.0 4.0 3.0 5.0 2.0 4.0 4.0 3.0 4.0 5.0 2.0 6.0 2.0 2.0 2.0 5.0 3.0 4.0 1.0 3.0 5.0 7.0 5.0 4.0 4.0 2.0 6.0 0.0 11.0 7.0 5.0 3.0 7.0 3.0 4.0 4.0 3.0 1.0 1.0 0.0 3.0 6.0 7.0 2.0 4.0 2.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 0.0 6.0 5.0 4.0 2.0 3.0 3.0 3.0 3.0 1.0 4.0 3.0 4.0 6.0 3.0 3.0 5.0 3.0 3.0 3.0 3.0 5.0 6.0 1.0 5.0 2.0 0.0 3.0 2.0 2.0 3.0 4.0 6.0 2.0 4.0 1.0 4.0 5.0 1.0 4.0 1.0 6.0 1.0 7.0 5.0 6.0 2.0 3.0 5.0 3.0 2.0 1.0 2.0 4.0 6.0 3.0 4.0 7.0 6.0 4.0 6.0 2.0 0.0 1.0 6.0 4.0 2.0 5.0 6.0 4.0 4.0 4.0 2.0 2.0 2.0 3.0 2.0 1.0 3.0 2.0 0.0 2.0 1.0 3.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 3.0 4.0 4.0 3.0 4.0 4.0 3.0 1.0 6.0 4.0 3.0 3.0 6.0 7.0 4.0 4.0 4.0 6.0 2.0 3.0 3.0 4.0 5.0 0.0 2.0 5.0 3.0 2.0 3.0 6.0 5.0 3.0 1.0 4.0 4.0 2.0 2.0 2.0 5.0 3.0 2.0 0.0 3.0 5.0 5.0 4.0 4.0 3.0 1.0 2.0 3.0 4.0 5.0 4.0 4.0 4.0 2.0 4.0 4.0 4.0 4.0 3.0 4.0 5.0 2.0 6.0 2.0 9.0 3.0 4.0 2.0 1.0 6.0 6.0 3.0 3.0 5.0 0.0 3.0 6.0 3.0 2.0 0.0 1.0 4.0 1.0 1.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 3.0 2.0 3.0 3.0 0.0 1.0 3.0 1.0 6.0 2.0 4.0 3.0 3.0 4.0 4.0 3.0 2.0 3.0 3.0 4.0 1.0 1.0 4.0 5.0 3.0 2.0 5.0 2.0 8.0 4.0 1.0 5.0 3.0 6.0 5.0 2.0 2.0 4.0 3.0 0.0 5.0 5.0 3.0 4.0 2.0 2.0 6.0 4.0 4.0 2.0 3.0 3.0 6.0 3.0 4.0 4.0 5.0 3.0 1.0 3.0 2.0 3.0 5.0 6.0 1.0 1.0 5.0 4.0 3.0 5.0 4.0 6.0 3.0 4.0 3.0 2.0 4.0 1.0 3.0 3.0 1.0 5.0 3.0 3.0 4.0 1.0 0.0 2.0 3.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 2.0 3.0 0.0 1.0 4.0 5.0 5.0 2.0 3.0 3.0 2.0 2.0 2.0 1.0 1.0 8.0 2.0 3.0 5.0 5.0 7.0 6.0 3.0 2.0 0.0 4.0 4.0 2.0 4.0 7.0 7.0 4.0 3.0 6.0 1.0 2.0 3.0 4.0 4.0 1.0 2.0 3.0 4.0 4.0 4.0 3.0 2.0 4.0 3.0 6.0 1.0 6.0 5.0 3.0 6.0 5.0 1.0 1.0 3.0 1.0 2.0 3.0 5.0 3.0 4.0 4.0 3.0 4.0 3.0 6.0 7.0 5.0 4.0 6.0 5.0 2.0 5.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 3.0 4.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 4.0 3.0 4.0 0.0 3.0 5.0 4.0 2.0 2.0 7.0 4.0 3.0 4.0 7.0 5.0 2.0 3.0 1.0 3.0 6.0 4.0 5.0 4.0 6.0 2.0 3.0 2.0 3.0 4.0 2.0 4.0 4.0 3.0 2.0 7.0 4.0 4.0 1.0 3.0 4.0 4.0 3.0 2.0 3.0 5.0 4.0 0.0 1.0 4.0 2.0 2.0 3.0 1.0 1.0 6.0 4.0 2.0 3.0 4.0 3.0 4.0 6.0 2.0 5.0 5.0 8.0 2.0 5.0 11.0 5.0 2.0 3.0 3.0 4.0 2.0 2.0 4.0 1.0 4.0 5.0 2.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 3.0 1.0 3.0 4.0 0.0 3.0 4.0 2.0 2.0 2.0 6.0 5.0 3.0 4.0 3.0 5.0 5.0 2.0 2.0 2.0 2.0 0.0 3.0 6.0 2.0 4.0 4.0 4.0 2.0 2.0 2.0 4.0 2.0 5.0 5.0 6.0 4.0 3.0 2.0 2.0 3.0 4.0 4.0 6.0 1.0 2.0 4.0 3.0 2.0 5.0 4.0 3.0 6.0 3.0 7.0 4.0 4.0 3.0 2.0 2.0 3.0 3.0 2.0 6.0 5.0 2.0 3.0 2.0 2.0 3.0 3.0 4.0 4.0 0.0 4.0 5.0 2.0 1.0 4.0 3.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 3.0 0.0 2.0 1.0 3.0 2.0 2.0 3.0 4.0 6.0 4.0 4.0 1.0 3.0 2.0 0.0 2.0 2.0 1.0 4.0 6.0 5.0 2.0 11.0 3.0 4.0 2.0 2.0 1.0 3.0 6.0 5.0 4.0 6.0 0.0 5.0 3.0 2.0 2.0 2.0 2.0 4.0 3.0 1.0 5.0 6.0 7.0 7.0 4.0 4.0 5.0 6.0 4.0 4.0 0.0 3.0 4.0 2.0 2.0 4.0 5.0 4.0 2.0 4.0 2.0 5.0 4.0 4.0 4.0 6.0 2.0 2.0 2.0 3.0 0.0 1.0 1.0 3.0 1.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 2.0 2.0 4.0 2.0 4.0 5.0 2.0 3.0 3.0 4.0 6.0 1.0 3.0 5.0 3.0 4.0 2.0 2.0 5.0 4.0 8.0 7.0 9.0 4.0 5.0 5.0 4.0 7.0 1.0 4.0 5.0 9.0 5.0 3.0 4.0 7.0 2.0 4.0 5.0 4.0 2.0 2.0 7.0 1.0 5.0 3.0 6.0 1.0 3.0 7.0 5.0 3.0 1.0 3.0 7.0 3.0 2.0 4.0 4.0 3.0 4.0 5.0 4.0 4.0 4.0 4.0 4.0 2.0 4.0 1.0 6.0 1.0 1.0 3.0 2.0 1.0 1.0 2.0 2.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 2.0 2.0 2.0 1.0 1.0 3.0 5.0 2.0 2.0 0.0 4.0 5.0 4.0 3.0 2.0 3.0 1.0 1.0 4.0 3.0 4.0 1.0 3.0 6.0 3.0 11.0 4.0 3.0 1.0 3.0 3.0 4.0 6.0 2.0 2.0 3.0 3.0 2.0 5.0 3.0 2.0 2.0 3.0 2.0 5.0 2.0 3.0 1.0 6.0 5.0 2.0 3.0 4.0 2.0 4.0 4.0 4.0 3.0 4.0 3.0 5.0 5.0 1.0 2.0 5.0 6.0 3.0 3.0 2.0 7.0 4.0 1.0 3.0 0.0 1.0 5.0 3.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 3.0 2.0 3.0 3.0 1.0 1.0 2.0 2.0 3.0 1.0 2.0 3.0 5.0 1.0 5.0 2.0 4.0 5.0 4.0 4.0 4.0 4.0 4.0 5.0 3.0 4.0 5.0 3.0 5.0 2.0 3.0 3.0 3.0 0.0 5.0 4.0 2.0 1.0 3.0 3.0 4.0 2.0 6.0 7.0 1.0 1.0 3.0 2.0 7.0 4.0 3.0 3.0 2.0 2.0 2.0 3.0 6.0 4.0 1.0 6.0 5.0 2.0 4.0 4.0 3.0 5.0 0.0 2.0 2.0 5.0 1.0 1.0 5.0 2.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 2.0 2.0 1.0 1.0 4.0 4.0 2.0 3.0 0.0 2.0 2.0 2.0 7.0 4.0 5.0 2.0 2.0 2.0 4.0 3.0 3.0 6.0 4.0 3.0 3.0 3.0 1.0 4.0 6.0 3.0 5.0 2.0 3.0 2.0 2.0 2.0 4.0 2.0 2.0 1.0 2.0 2.0 2.0 3.0 4.0 1.0 3.0 4.0 2.0 1.0 2.0 1.0 4.0 7.0 1.0 2.0 0.0 2.0 3.0 5.0 2.0 4.0 3.0 2.0 3.0 3.0 2.0 3.0 2.0 1.0 0.0 3.0 1.0 0.0 1.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 0.0 0.0 0.0 2.0 5.0 5.0 0.0 4.0 1.0 1.0 3.0 3.0 4.0 1.0 3.0 2.0 4.0 3.0 6.0 4.0 4.0 5.0 0.0 2.0 5.0 4.0 4.0 2.0 2.0 3.0 4.0 3.0 2.0 5.0 9.0 4.0 5.0 3.0 2.0 4.0 5.0 2.0 5.0 2.0 1.0 6.0 2.0 2.0 2.0 3.0 4.0 4.0 5.0 2.0 2.0 1.0 4.0 5.0 6.0 1.0 3.0 2.0 3.0 1.0 2.0 3.0 0.0 2.0 4.0 1.0 0.0 3.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 3.0 1.0 2.0 0.0 1.0 1.0 1.0 2.0 3.0 2.0 2.0 0.0 3.0 4.0 2.0 1.0 5.0 4.0 3.0 2.0 5.0 4.0 5.0 1.0 2.0 4.0 9.0 4.0 3.0 4.0 5.0 5.0 4.0 3.0 5.0 4.0 4.0 4.0 2.0 3.0 4.0 4.0 5.0 7.0 2.0 4.0 4.0 4.0 6.0 3.0 1.0 4.0 8.0 2.0 4.0 1.0 2.0 2.0 4.0 7.0 5.0 4.0 5.0 3.0 3.0 4.0 2.0 1.0 5.0 3.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 3.0 2.0 0.0 0.0 3.0 0.0 6.0 0.0 2.0 3.0 2.0 3.0 8.0 2.0 3.0 0.0 0.0 5.0 3.0 5.0 3.0 4.0 0.0 4.0 3.0 7.0 2.0 7.0 3.0 6.0 1.0 6.0 5.0 0.0 6.0 2.0 4.0 4.0 2.0 2.0 2.0 5.0 3.0 2.0 3.0 3.0 5.0 2.0 5.0 4.0 3.0 5.0 1.0 4.0 6.0 2.0 4.0 4.0 1.0 1.0 0.0 4.0 2.0 0.0 2.0 1.0 0.0 0.0 3.0 0.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 3.0 1.0 1.0 0.0 2.0 4.0 2.0 2.0 0.0 4.0 2.0 4.0 5.0 3.0 2.0 5.0 3.0 3.0 4.0 1.0 2.0 3.0 3.0 4.0 6.0 2.0 8.0 2.0 1.0 2.0 3.0 2.0 5.0 4.0 1.0 1.0 3.0 4.0 4.0 6.0 3.0 5.0 7.0 4.0 0.0 4.0 3.0 2.0 1.0 3.0 5.0 2.0 3.0 6.0 2.0 2.0 3.0 4.0 4.0 3.0 1.0 2.0 5.0 4.0 4.0 3.0 3.0 0.0 1.0 1.0 3.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 3.0 1.0 3.0 0.0 1.0 4.0 5.0 1.0 4.0 0.0 0.0 4.0 3.0 1.0 2.0 3.0 3.0 4.0 2.0 7.0 3.0 4.0 5.0 3.0 4.0 5.0 2.0 6.0 5.0 3.0 4.0 5.0 0.0 5.0 2.0 1.0 1.0 6.0 7.0 1.0 1.0 3.0 2.0 3.0 2.0 3.0 2.0 2.0 4.0 3.0 4.0 5.0 1.0 5.0 2.0 0.0 3.0 3.0 0.0 2.0 3.0 3.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 2.0 2.0 3.0 2.0 0.0 3.0 1.0 3.0 1.0 1.0 5.0 1.0 3.0 7.0 4.0 5.0 5.0 3.0 5.0 2.0 5.0 2.0 3.0 1.0 2.0 2.0 3.0 6.0 5.0 3.0 2.0 1.0 2.0 4.0 2.0 5.0 3.0 5.0 2.0 7.0 1.0 3.0 1.0 6.0 5.0 2.0 4.0 4.0 3.0 3.0 1.0 1.0 4.0 2.0 1.0 2.0 0.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 4.0 2.0 2.0 1.0 2.0 7.0 3.0 4.0 0.0 2.0 1.0 1.0 5.0 5.0 1.0 4.0 1.0 1.0 2.0 2.0 2.0 3.0 2.0 2.0 1.0 3.0 4.0 3.0 4.0 3.0 5.0 4.0 1.0 1.0 2.0 3.0 5.0 2.0 2.0 4.0 6.0 5.0 2.0 5.0 2.0 4.0 1.0 1.0 0.0 2.0 3.0 2.0 3.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 1.0 4.0 2.0 4.0 2.0 2.0 1.0 3.0 5.0 2.0 1.0 3.0 0.0 6.0 1.0 2.0 1.0 3.0 2.0 2.0 2.0 2.0 3.0 2.0 2.0 2.0 2.0 0.0 2.0 0.0 3.0 4.0 0.0 1.0 3.0 4.0 0.0 0.0 3.0 4.0 1.0 4.0 4.0 4.0 4.0 2.0 1.0 2.0 1.0 0.0 2.0 1.0 2.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 2.0 1.0 4.0 1.0 1.0 0.0 1.0 1.0 3.0 1.0 1.0 3.0 3.0 3.0 3.0 2.0 2.0 3.0 5.0 2.0 4.0 0.0 4.0 7.0 4.0 1.0 4.0 4.0 2.0 3.0 6.0 3.0 6.0 2.0 4.0 4.0 1.0 3.0 2.0 1.0 3.0 3.0 3.0 4.0 2.0 1.0 1.0 0.0 2.0 2.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 2.0 3.0 1.0 5.0 2.0 1.0 3.0 0.0 2.0 1.0 1.0 4.0 3.0 1.0 1.0 2.0 3.0 3.0 1.0 5.0 1.0 5.0 1.0 4.0 7.0 3.0 1.0 2.0 5.0 0.0 2.0 0.0 2.0 1.0 2.0 3.0 1.0 1.0 1.0 0.0 3.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 2.0 3.0 4.0 0.0 1.0 1.0 4.0 1.0 3.0 2.0 3.0 3.0 3.0 2.0 2.0 3.0 5.0 4.0 0.0 7.0 2.0 2.0 5.0 2.0 4.0 1.0 1.0 0.0 0.0 1.0 1.0 3.0 0.0 1.0 2.0 2.0 0.0 2.0 0.0 1.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 2.0 0.0 4.0 1.0 0.0 2.0 3.0 5.0 1.0 3.0 2.0 0.0 2.0 2.0 1.0 3.0 4.0 0.0 3.0 3.0 3.0 5.0 1.0 5.0 1.0 0.0 1.0 1.0 1.0 0.0 3.0 1.0 2.0 1.0 0.0 4.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 4.0 2.0 2.0 3.0 1.0 0.0 0.0 2.0 2.0 2.0 3.0 0.0 1.0 3.0 0.0 2.0 3.0 0.0 4.0 2.0 1.0 0.0 0.0 3.0 1.0 1.0 0.0 1.0 1.0 1.0 2.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 2.0 2.0 0.0 2.0 1.0 0.0 4.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 2.0 1.0 5.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 3.0 0.0 2.0 0.0 0.0 2.0 1.0 3.0 2.0 1.0 1.0 2.0 1.0 1.0 0.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 3.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 0.0 2.0 2.0 0.0 2.0 1.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 2.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 4.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 2.0 0.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 3.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 3.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 1.0 2.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 3.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 4.0 1.0 1.0 1.0 1.0 0.0 1.0 3.0 0.0 0.0 3.0 1.0 1.0 2.0 2.0 1.0 0.0 0.0 2.0 2.0 0.0 1.0 1.0 3.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 2.0 0.0 0.0 0.0 3.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 1.0 4.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 3.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 3.0 1.0 2.0 0.0 3.0 2.0 1.0 2.0 1.0 2.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 2.0 1.0 2.0 1.0 2.0 3.0 2.0 0.0 1.0 0.0 2.0 2.0 0.0 1.0 0.0 2.0 0.0 0.0 3.0 3.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 2.0 1.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 2.0 2.0 3.0 2.0 2.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 3.0 2.0 3.0 2.0 0.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 2.0 1.0 0.0 3.0 2.0 0.0 0.0 1.0 1.0 4.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 2.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 2.0 4.0 3.0 2.0 3.0 3.0 0.0 1.0 2.0 1.0 3.0 2.0 2.0 2.0 1.0 5.0 2.0 2.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 3.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 3.0 0.0 2.0 0.0 2.0 2.0 4.0 0.0 2.0 4.0 3.0 0.0 0.0 4.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 3.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 3.0 1.0 2.0 2.0 0.0 1.0 3.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 2.0 0.0 0.0 4.0 4.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 2.0 2.0 1.0 6.0 1.0 1.0 1.0 2.0 2.0 0.0 3.0 1.0 2.0 1.0 3.0 1.0 0.0 2.0 0.0 2.0 0.0 0.0 1.0 1.0 2.0 2.0 3.0 2.0 0.0 2.0 1.0 2.0 1.0 3.0 1.0 2.0 4.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 4.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 3.0 0.0 1.0 1.0 2.0 3.0 2.0 2.0 1.0 3.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 3.0 1.0 1.0 1.0 1.0 2.0 2.0 2.0 3.0 2.0 1.0 0.0 2.0 0.0 3.0 1.0 3.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 2.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 3.0 1.0 2.0 0.0 0.0 1.0 1.0 2.0 2.0 2.0 2.0 1.0 1.0 0.0 1.0 3.0 3.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 3.0 0.0 3.0 1.0 1.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 2.0 1.0 1.0 2.0 1.0 1.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 3.0 0.0 3.0 3.0 0.0 2.0 1.0 1.0 2.0 0.0 1.0 1.0 2.0 0.0 0.0 2.0 2.0 2.0 0.0 0.0 3.0 2.0 1.0 3.0 4.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 3.0 1.0 1.0 1.0 1.0 0.0 4.0 1.0 1.0 0.0 1.0 2.0 3.0 1.0 1.0 2.0 0.0 2.0 1.0 1.0 3.0 3.0 1.0 0.0 2.0 1.0 1.0 2.0 2.0 1.0 5.0 3.0 2.0 2.0 2.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 4.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 4.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 2.0 0.0 1.0 1.0 3.0 2.0 1.0 1.0 4.0 1.0 2.0 4.0 1.0 3.0 2.0 4.0 2.0 2.0 1.0 2.0 0.0 3.0 2.0 4.0 0.0 1.0 2.0 2.0 6.0 1.0 1.0 0.0 1.0 2.0 2.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 2.0 4.0 3.0 1.0 0.0 2.0 3.0 1.0 4.0 2.0 0.0 3.0 1.0 6.0 2.0 2.0 1.0 0.0 3.0 2.0 1.0 3.0 1.0 1.0 0.0 1.0 3.0 2.0 2.0 2.0 1.0 0.0 0.0 2.0 1.0 1.0 2.0 4.0 2.0 0.0 2.0 0.0 0.0 0.0 2.0 2.0 2.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 2.0 0.0 3.0 2.0 2.0 1.0 5.0 1.0 2.0 1.0 0.0 4.0 1.0 0.0 2.0 0.0 1.0 0.0 2.0 3.0 2.0 0.0 1.0 0.0 3.0 1.0 3.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 2.0 2.0 2.0 0.0 2.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 3.0 5.0 2.0 3.0 2.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 4.0 0.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 3.0 2.0 4.0 1.0 1.0 2.0 1.0 3.0 1.0 3.0 3.0 3.0 1.0 1.0 2.0 3.0 2.0 3.0 0.0 4.0 0.0 1.0 2.0 2.0 2.0 0.0 1.0 1.0 1.0 3.0 0.0 0.0 0.0 1.0 3.0 1.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 3.0 1.0 2.0 1.0 2.0 1.0 1.0 1.0 2.0 1.0 0.0 2.0 2.0 0.0 0.0 2.0 2.0 2.0 3.0 2.0 2.0 2.0 4.0 2.0 2.0 1.0 2.0 2.0 3.0 1.0 4.0 1.0 0.0 2.0 6.0 0.0 3.0 2.0 1.0 0.0 1.0 4.0 1.0 1.0 1.0 2.0 3.0 1.0 3.0 1.0 2.0 2.0 4.0 3.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 1.0 3.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 3.0 0.0 0.0 1.0 1.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 4.0 2.0 2.0 4.0 4.0 3.0 3.0 3.0 3.0 2.0 0.0 1.0 1.0 5.0 4.0 0.0 5.0 3.0 3.0 1.0 2.0 6.0 1.0 2.0 2.0 0.0 0.0 2.0 4.0 0.0 1.0 2.0 2.0 0.0 3.0 3.0 1.0 1.0 1.0 0.0 1.0 3.0 4.0 2.0 2.0 3.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 3.0 3.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 3.0 0.0 1.0 2.0 3.0 1.0 0.0 1.0 2.0 0.0 3.0 4.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 2.0 2.0 3.0 3.0 3.0 1.0 1.0 2.0 4.0 4.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 3.0 0.0 1.0 6.0 1.0 1.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 3.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 3.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 2.0 0.0 3.0 1.0 0.0 1.0 1.0 1.0 3.0 1.0 1.0 2.0 0.0 1.0 3.0 0.0 1.0 3.0 4.0 2.0 2.0 2.0 2.0 0.0 1.0 0.0 2.0 5.0 3.0 0.0 2.0 2.0 1.0 4.0 2.0 1.0 0.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 3.0 4.0 2.0 1.0 3.0 2.0 1.0 0.0 0.0 1.0 3.0 1.0 2.0 1.0 4.0 0.0 0.0 0.0 1.0 1.0 3.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 2.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 3.0 4.0 3.0 1.0 4.0 1.0 3.0 2.0 2.0 3.0 2.0 1.0 1.0 1.0 2.0 0.0 2.0 1.0 0.0 1.0 1.0 3.0 4.0 0.0 1.0 2.0 1.0 1.0 0.0 3.0 2.0 2.0 1.0 0.0 2.0 2.0 2.0 0.0 3.0 1.0 2.0 3.0 1.0 3.0 6.0 5.0 2.0 2.0 0.0 1.0 2.0 2.0 3.0 2.0 2.0 1.0 2.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 0.0 0.0 3.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 2.0 0.0 3.0 3.0 2.0 0.0 0.0 1.0 2.0 1.0 2.0 2.0 3.0 2.0 3.0 0.0 2.0 2.0 2.0 0.0 1.0 1.0 1.0 1.0 2.0 2.0 3.0 2.0 2.0 4.0 2.0 1.0 1.0 1.0 3.0 3.0 2.0 2.0 4.0 0.0 1.0 1.0 3.0 1.0 3.0 1.0 0.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 2.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 2.0 1.0 0.0 1.0 1.0 3.0 0.0 2.0 2.0 2.0 1.0 1.0 3.0 2.0 4.0 3.0 1.0 3.0 2.0 3.0 1.0 4.0 2.0 1.0 2.0 1.0 0.0 5.0 1.0 1.0 6.0 1.0 1.0 1.0 2.0 2.0 2.0 2.0 3.0 1.0 0.0 3.0 0.0 4.0 3.0 2.0 0.0 3.0 0.0 0.0 1.0 4.0 2.0 0.0 3.0 2.0 3.0 3.0 1.0 2.0 2.0 3.0 2.0 3.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 2.0 3.0 0.0 3.0 1.0 1.0 1.0 3.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 2.0 2.0 1.0 1.0 2.0 3.0 1.0 1.0 2.0 1.0 2.0 0.0 2.0 4.0 1.0 0.0 5.0 1.0 0.0 5.0 0.0 3.0 1.0 2.0 2.0 1.0 2.0 0.0 1.0 2.0 2.0 4.0 3.0 1.0 2.0 2.0 2.0 4.0 1.0 0.0 4.0 0.0 0.0 1.0 0.0 0.0 4.0 0.0 0.0 1.0 1.0 1.0 1.0 3.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 3.0 0.0 0.0 1.0 1.0 1.0 1.0 3.0 0.0 1.0 2.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 4.0 2.0 2.0 0.0 2.0 1.0 1.0 0.0 4.0 4.0 1.0 1.0 3.0 2.0 5.0 0.0 3.0 4.0 1.0 2.0 0.0 5.0 1.0 2.0 5.0 0.0 1.0 1.0 1.0 2.0 2.0 2.0 4.0 2.0 2.0 0.0 1.0 3.0 3.0 5.0 0.0 2.0 0.0 2.0 1.0 0.0 3.0 2.0 2.0 0.0 1.0 2.0 1.0 0.0 3.0 1.0 3.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 1.0 2.0 3.0 2.0 1.0 3.0 1.0 4.0 0.0 1.0 1.0 1.0 1.0 0.0 3.0 0.0 0.0 3.0 4.0 2.0 0.0 3.0 3.0 2.0 3.0 2.0 1.0 2.0 2.0 2.0 4.0 0.0 2.0 2.0 1.0 5.0 5.0 4.0 2.0 0.0 1.0 4.0 1.0 4.0 4.0 0.0 1.0 1.0 0.0 2.0 1.0 2.0 0.0 2.0 1.0 3.0 3.0 1.0 1.0 3.0 1.0 0.0 2.0 4.0 2.0 1.0 0.0 1.0 0.0 3.0 2.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 3.0 2.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 3.0 2.0 1.0 0.0 0.0 1.0 5.0 0.0 1.0 6.0 1.0 2.0 2.0 3.0 4.0 2.0 2.0 2.0 0.0 4.0 2.0 0.0 2.0 2.0 4.0 1.0 1.0 1.0 2.0 2.0 1.0 1.0 1.0 2.0 3.0 1.0 2.0 2.0 2.0 2.0 4.0 3.0 1.0 1.0 2.0 2.0 3.0 3.0 1.0 0.0 2.0 1.0 0.0 3.0 2.0 4.0 1.0 3.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 3.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 4.0 1.0 1.0 2.0 3.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 2.0 2.0 1.0 3.0 1.0 2.0 5.0 2.0 4.0 1.0 4.0 5.0 1.0 2.0 4.0 3.0 4.0 2.0 2.0 1.0 3.0 2.0 1.0 0.0 3.0 2.0 3.0 5.0 2.0 3.0 1.0 0.0 4.0 2.0 2.0 2.0 4.0 2.0 1.0 0.0 2.0 1.0 4.0 2.0 1.0 0.0 1.0 3.0 5.0 1.0 2.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 1.0 2.0 4.0 2.0 1.0 4.0 1.0 2.0 3.0 0.0 1.0 2.0 1.0 0.0 2.0 2.0 2.0 4.0 1.0 1.0 0.0 1.0 2.0 0.0 1.0 3.0 1.0 5.0 1.0 2.0 2.0 2.0 2.0 3.0 1.0 0.0 1.0 2.0 2.0 5.0 2.0 3.0 5.0 1.0 0.0 2.0 2.0 1.0 2.0 2.0 1.0 2.0 1.0 0.0 1.0 3.0 3.0 1.0 1.0 3.0 1.0 3.0 4.0 2.0 2.0 3.0 2.0 2.0 5.0 1.0 0.0 3.0 1.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 3.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 2.0 4.0 1.0 1.0 4.0 1.0 6.0 0.0 1.0 2.0 2.0 4.0 4.0 3.0 2.0 1.0 3.0 0.0 3.0 0.0 2.0 4.0 3.0 0.0 1.0 2.0 0.0 0.0 5.0 1.0 5.0 2.0 3.0 3.0 3.0 2.0 2.0 1.0 4.0 4.0 2.0 3.0 1.0 2.0 2.0 3.0 2.0 1.0 0.0 1.0 1.0 3.0 2.0 3.0 2.0 0.0 1.0 1.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 3.0 2.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 0.0 2.0 0.0 2.0 3.0 2.0 1.0 2.0 2.0 0.0 1.0 1.0 2.0 2.0 3.0 2.0 2.0 2.0 1.0 2.0 0.0 1.0 4.0 0.0 1.0 0.0 2.0 2.0 0.0 2.0 3.0 2.0 1.0 3.0 0.0 2.0 1.0 1.0 1.0 2.0 2.0 4.0 4.0 0.0 2.0 1.0 3.0 3.0 2.0 1.0 2.0 1.0 1.0 1.0 1.0 2.0 2.0 3.0 1.0 2.0 0.0 1.0 1.0 1.0 3.0 4.0 3.0 2.0 4.0 0.0 0.0 2.0 2.0 2.0 1.0 3.0 1.0 2.0 0.0 2.0 3.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 3.0 2.0 1.0 5.0 2.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 4.0 0.0 3.0 2.0 5.0 0.0 0.0 1.0 0.0 2.0 3.0 3.0 3.0 2.0 1.0 1.0 3.0 2.0 4.0 3.0 3.0 0.0 2.0 2.0 4.0 1.0 2.0 1.0 2.0 1.0 1.0 3.0 0.0 3.0 4.0 0.0 5.0 2.0 2.0 3.0 4.0 3.0 0.0 2.0 3.0 2.0 2.0 1.0 2.0 1.0 2.0 3.0 2.0 2.0 4.0 2.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 5.0 1.0 2.0 1.0 1.0 1.0 2.0 3.0 0.0 4.0 1.0 2.0 2.0 1.0 2.0 1.0 3.0 2.0 5.0 1.0 1.0 1.0 3.0 5.0 2.0 3.0 2.0 1.0 0.0 4.0 1.0 4.0 2.0 1.0 1.0 1.0 2.0 1.0 4.0 3.0 1.0 2.0 4.0 1.0 2.0 4.0 2.0 0.0 2.0 3.0 1.0 3.0 2.0 3.0 2.0 2.0 0.0 2.0 0.0 1.0 1.0 2.0 2.0 3.0 2.0 1.0 1.0 0.0 3.0 1.0 1.0 4.0 3.0 3.0 0.0 0.0 2.0 0.0 0.0 3.0 0.0 4.0 1.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 2.0 3.0 0.0 3.0 2.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 2.0 2.0 2.0 1.0 2.0 1.0 3.0 2.0 3.0 6.0 2.0 1.0 1.0 3.0 3.0 1.0 1.0 0.0 0.0 4.0 3.0 3.0 2.0 1.0 3.0 1.0 3.0 0.0 2.0 2.0 1.0 5.0 2.0 4.0 3.0 6.0 3.0 1.0 3.0 1.0 3.0 2.0 1.0 2.0 2.0 3.0 1.0 0.0 3.0 2.0 2.0 1.0 1.0 2.0 3.0 0.0 1.0 1.0 3.0 1.0 0.0 1.0 3.0 2.0 0.0 1.0 2.0 4.0 1.0 1.0 1.0 0.0 0.0 3.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 2.0 2.0 0.0 1.0 2.0 0.0 3.0 1.0 1.0 0.0 1.0 1.0 1.0 2.0 3.0 0.0 1.0 0.0 0.0 2.0 5.0 3.0 2.0 1.0 3.0 1.0 2.0 1.0 4.0 1.0 4.0 3.0 2.0 0.0 3.0 3.0 4.0 0.0 4.0 3.0 4.0 1.0 5.0 4.0 1.0 0.0 5.0 1.0 0.0 2.0 7.0 3.0 4.0 4.0 1.0 5.0 3.0 1.0 1.0 2.0 2.0 1.0 2.0 0.0 0.0 1.0 1.0 3.0 1.0 3.0 1.0 0.0 1.0 3.0 2.0 3.0 1.0 3.0 3.0 3.0 0.0 1.0 2.0 1.0 0.0 2.0 1.0 5.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 1.0 0.0 2.0 1.0 3.0 0.0 2.0 2.0 1.0 1.0 3.0 4.0 0.0 2.0 5.0 1.0 1.0 1.0 4.0 5.0 3.0 2.0 3.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 3.0 2.0 3.0 3.0 4.0 2.0 1.0 5.0 4.0 2.0 2.0 1.0 1.0 0.0 2.0 3.0 0.0 3.0 7.0 3.0 3.0 2.0 4.0 4.0 3.0 3.0 3.0 2.0 1.0 8.0 3.0 4.0 3.0 1.0 0.0 2.0 1.0 1.0 1.0 5.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 2.0 3.0 2.0 0.0 1.0 3.0 1.0 1.0 1.0 2.0 0.0 2.0 1.0 0.0 3.0 0.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 2.0 1.0 4.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 3.0 0.0 0.0 0.0 2.0 2.0 3.0 2.0 2.0 1.0 2.0 2.0 1.0 2.0 3.0 1.0 0.0 4.0 1.0 3.0 2.0 0.0 2.0 3.0 1.0 0.0 3.0 1.0 2.0 2.0 0.0 4.0 2.0 6.0 1.0 3.0 0.0 1.0 1.0 1.0 3.0 4.0 2.0 2.0 0.0 2.0 4.0 3.0 3.0 1.0 2.0 1.0 1.0 2.0 0.0 2.0 0.0 6.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 2.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 3.0 0.0 1.0 3.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 1.0 4.0 3.0 0.0 3.0 2.0 2.0 1.0 2.0 0.0 4.0 1.0 2.0 0.0 2.0 2.0 5.0 3.0 3.0 3.0 3.0 2.0 2.0 2.0 3.0 3.0 3.0 2.0 3.0 8.0 4.0 3.0 1.0 1.0 0.0 3.0 1.0 3.0 1.0 1.0 4.0 0.0 6.0 2.0 5.0 2.0 4.0 2.0 3.0 1.0 4.0 4.0 2.0 2.0 2.0 0.0 1.0 2.0 1.0 6.0 1.0 1.0 2.0 1.0 1.0 3.0 2.0 1.0 1.0 1.0 2.0 1.0 4.0 1.0 1.0 2.0 1.0 2.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 5.0 4.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 1.0 3.0 0.0 1.0 1.0 0.0 0.0 3.0 4.0 4.0 4.0 0.0 3.0 1.0 2.0 2.0 1.0 1.0 1.0 2.0 5.0 3.0 2.0 0.0 3.0 4.0 4.0 8.0 0.0 3.0 2.0 3.0 1.0 0.0 2.0 2.0 2.0 5.0 4.0 3.0 1.0 1.0 3.0 2.0 4.0 2.0 4.0 3.0 5.0 1.0 4.0 3.0 5.0 2.0 1.0 2.0 1.0 3.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 1.0 3.0 2.0 3.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 1.0 2.0 0.0 6.0 0.0 0.0 1.0 2.0 2.0 0.0 3.0 2.0 0.0 2.0 1.0 0.0 4.0 2.0 0.0 2.0 1.0 3.0 2.0 1.0 1.0 2.0 1.0 4.0 3.0 1.0 2.0 1.0 2.0 2.0 3.0 3.0 4.0 2.0 3.0 1.0 7.0 6.0 3.0 4.0 8.0 3.0 2.0 5.0 1.0 4.0 3.0 3.0 2.0 3.0 0.0 0.0 4.0 3.0 2.0 3.0 0.0 3.0 1.0 1.0 1.0 1.0 3.0 0.0 4.0 1.0 3.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 5.0 3.0 3.0 1.0 1.0 0.0 1.0 0.0 4.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 2.0 1.0 1.0 2.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 2.0 3.0 0.0 4.0 3.0 2.0 1.0 2.0 2.0 4.0 1.0 1.0 2.0 2.0 0.0 1.0 2.0 2.0 1.0 1.0 3.0 1.0 7.0 1.0 2.0 1.0 3.0 1.0 0.0 4.0 2.0 4.0 2.0 3.0 3.0 3.0 2.0 2.0 2.0 3.0 2.0 0.0 1.0 1.0 3.0 1.0 3.0 1.0 1.0 3.0 3.0 1.0 1.0 1.0 0.0 2.0 4.0 3.0 2.0 1.0 3.0 2.0 0.0 2.0 2.0 2.0 2.0 1.0 4.0 0.0 2.0 2.0 2.0 1.0 0.0 2.0 0.0 1.0 4.0 3.0 2.0 1.0 1.0 2.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 5.0 0.0 0.0 1.0 1.0 3.0 0.0 1.0 4.0 2.0 2.0 1.0 1.0 1.0 3.0 3.0 2.0 2.0 3.0 1.0 0.0 2.0 1.0 2.0 0.0 0.0 3.0 1.0 1.0 2.0 3.0 6.0 0.0 1.0 2.0 2.0 2.0 4.0 2.0 2.0 5.0 1.0 1.0 2.0 2.0 4.0 1.0 1.0 2.0 5.0 1.0 1.0 4.0 3.0 0.0 2.0 1.0 1.0 3.0 1.0 3.0 2.0 0.0 3.0 3.0 0.0 2.0 0.0 4.0 3.0 0.0 0.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 4.0 1.0 0.0 0.0 2.0 0.0 3.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 2.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 5.0 2.0 0.0 0.0 3.0 5.0 0.0 1.0 2.0 2.0 1.0 1.0 6.0 2.0 1.0 0.0 1.0 1.0 1.0 5.0 1.0 0.0 1.0 2.0 2.0 2.0 0.0 2.0 1.0 2.0 2.0 4.0 1.0 1.0 6.0 3.0 2.0 2.0 1.0 2.0 1.0 3.0 0.0 1.0 2.0 0.0 4.0 3.0 7.0 1.0 0.0 1.0 6.0 4.0 4.0 0.0 2.0 3.0 3.0 2.0 1.0 4.0 1.0 2.0 1.0 1.0 3.0 1.0 3.0 5.0 3.0 1.0 0.0 2.0 2.0 0.0 1.0 4.0 1.0 2.0 0.0 1.0 1.0 0.0 3.0 2.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 4.0 0.0 2.0 0.0 1.0 2.0 1.0 2.0 0.0 4.0 1.0 2.0 2.0 2.0 6.0 2.0 2.0 3.0 3.0 4.0 5.0 1.0 3.0 0.0 0.0 2.0 3.0 5.0 3.0 1.0 3.0 3.0 3.0 2.0 2.0 4.0 1.0 2.0 2.0 3.0 1.0 2.0 3.0 3.0 2.0 1.0 0.0 2.0 3.0 1.0 1.0 7.0 2.0 5.0 1.0 3.0 0.0 4.0 1.0 3.0 1.0 1.0 3.0 2.0 0.0 1.0 0.0 0.0 3.0 3.0 3.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 3.0 0.0 1.0 1.0 0.0 4.0 2.0 0.0 1.0 0.0 2.0 1.0 2.0 2.0 1.0 3.0 0.0 3.0 2.0 0.0 5.0 3.0 0.0 3.0 1.0 3.0 3.0 2.0 4.0 2.0 2.0 5.0 1.0 5.0 3.0 0.0 4.0 2.0 0.0 5.0 2.0 4.0 3.0 2.0 3.0 3.0 3.0 1.0 3.0 2.0 3.0 2.0 2.0 0.0 3.0 1.0 3.0 2.0 1.0 2.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 1.0 3.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 4.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 2.0 2.0 3.0 2.0 6.0 0.0 3.0 0.0 0.0 1.0 2.0 1.0 3.0 6.0 3.0 5.0 0.0 3.0 4.0 1.0 2.0 3.0 1.0 5.0 3.0 1.0 2.0 3.0 2.0 2.0 3.0 2.0 2.0 3.0 1.0 1.0 1.0 1.0 3.0 1.0 0.0 3.0 4.0 2.0 2.0 2.0 3.0 4.0 1.0 3.0 2.0 3.0 1.0 1.0 0.0 1.0 4.0 1.0 4.0 1.0 0.0 0.0 2.0 5.0 5.0 1.0 1.0 1.0 2.0 1.0 3.0 0.0 2.0 1.0 0.0 1.0 2.0 0.0 1.0 2.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 2.0 2.0 3.0 2.0 0.0 1.0 1.0 2.0 3.0 2.0 2.0 3.0 2.0 1.0 2.0 3.0 4.0 1.0 2.0 3.0 0.0 4.0 3.0 1.0 2.0 0.0 6.0 2.0 4.0 0.0 2.0 3.0 2.0 3.0 2.0 2.0 2.0 5.0 5.0 1.0 1.0 3.0 1.0 1.0 5.0 1.0 1.0 0.0 3.0 4.0 1.0 2.0 2.0 0.0 2.0 0.0 5.0 6.0 1.0 1.0 0.0 5.0 3.0 1.0 1.0 2.0 5.0 1.0 1.0 0.0 2.0 2.0 3.0 0.0 0.0 2.0 0.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 1.0 2.0 0.0 4.0 4.0 2.0 3.0 3.0 3.0 3.0 3.0 1.0 2.0 1.0 1.0 1.0 0.0 2.0 4.0 0.0 2.0 2.0 1.0 2.0 2.0 3.0 2.0 3.0 4.0 3.0 2.0 4.0 4.0 2.0 3.0 4.0 0.0 3.0 4.0 1.0 2.0 3.0 3.0 1.0 5.0 2.0 3.0 1.0 4.0 1.0 4.0 2.0 4.0 3.0 3.0 2.0 3.0 4.0 1.0 0.0 3.0 3.0 4.0 3.0 2.0 0.0 2.0 1.0 4.0 2.0 3.0 1.0 2.0 0.0 4.0 1.0 2.0 0.0 1.0 1.0 6.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 3.0 2.0 1.0 2.0 2.0 1.0 3.0 3.0 3.0 3.0 2.0 0.0 1.0 1.0 4.0 1.0 0.0 4.0 3.0 5.0 1.0 1.0 1.0 1.0 3.0 1.0 3.0 3.0 1.0 5.0 2.0 2.0 3.0 1.0 2.0 2.0 2.0 5.0 4.0 3.0 4.0 3.0 1.0 2.0 1.0 0.0 5.0 0.0 3.0 1.0 1.0 3.0 4.0 1.0 0.0 0.0 2.0 2.0 1.0 2.0 0.0 3.0 3.0 3.0 1.0 1.0 1.0 0.0 3.0 2.0 2.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 4.0 0.0 1.0 1.0 2.0 3.0 2.0 1.0 2.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 3.0 1.0 2.0 1.0 1.0 0.0 2.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 2.0 2.0 1.0 4.0 0.0 1.0 0.0 4.0 4.0 2.0 6.0 0.0 2.0 1.0 4.0 7.0 2.0 3.0 1.0 2.0 1.0 3.0 4.0 1.0 4.0 4.0 2.0 4.0 2.0 4.0 2.0 3.0 2.0 3.0 1.0 0.0 2.0 1.0 2.0 0.0 3.0 6.0 1.0 1.0 0.0 3.0 1.0 3.0 4.0 2.0 2.0 0.0 2.0 2.0 2.0 5.0 2.0 0.0 1.0 0.0 0.0 0.0 3.0 1.0 3.0 1.0 1.0 1.0 3.0 3.0 1.0 3.0 0.0 0.0 0.0 2.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 3.0 1.0 2.0 0.0 2.0 1.0 0.0 1.0 2.0 0.0 2.0 1.0 1.0 2.0 2.0 1.0 1.0 3.0 3.0 2.0 5.0 2.0 5.0 3.0 2.0 1.0 3.0 0.0 3.0 3.0 1.0 4.0 2.0 1.0 2.0 1.0 1.0 4.0 2.0 3.0 3.0 1.0 4.0 3.0 0.0 2.0 4.0 5.0 2.0 3.0 2.0 1.0 0.0 2.0 4.0 4.0 5.0 3.0 3.0 1.0 3.0 3.0 1.0 2.0 0.0 4.0 4.0 0.0 3.0 1.0 1.0 2.0 1.0 2.0 1.0 1.0 0.0 3.0 1.0 1.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 3.0 3.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 3.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 3.0 2.0 3.0 0.0 1.0 3.0 2.0 4.0 2.0 2.0 2.0 6.0 1.0 1.0 1.0 5.0 6.0 3.0 1.0 2.0 3.0 5.0 1.0 3.0 5.0 1.0 0.0 2.0 5.0 0.0 3.0 2.0 5.0 0.0 3.0 1.0 1.0 3.0 3.0 0.0 2.0 5.0 1.0 3.0 2.0 3.0 4.0 2.0 6.0 1.0 4.0 2.0 3.0 1.0 1.0 3.0 5.0 2.0 5.0 3.0 0.0 0.0 1.0 0.0 1.0 1.0 3.0 0.0 0.0 0.0 2.0 5.0 1.0 1.0 1.0 1.0 1.0 2.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 4.0 0.0 0.0 1.0 3.0 2.0 2.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 3.0 1.0 1.0 5.0 1.0 2.0 1.0 1.0 1.0 5.0 2.0 0.0 2.0 3.0 4.0 2.0 2.0 3.0 1.0 2.0 3.0 1.0 2.0 1.0 5.0 4.0 1.0 1.0 1.0 0.0 1.0 5.0 0.0 3.0 1.0 1.0 4.0 3.0 1.0 3.0 4.0 3.0 2.0 5.0 0.0 4.0 2.0 2.0 4.0 1.0 5.0 1.0 2.0 3.0 1.0 2.0 2.0 2.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 4.0 1.0 1.0 2.0 3.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 2.0 1.0 1.0 0.0 4.0 4.0 2.0 2.0 1.0 1.0 1.0 0.0 4.0 1.0 0.0 2.0 0.0 4.0 2.0 3.0 1.0 4.0 2.0 3.0 1.0 4.0 2.0 2.0 3.0 1.0 0.0 4.0 3.0 2.0 2.0 1.0 0.0 0.0 3.0 3.0 3.0 2.0 3.0 3.0 1.0 1.0 2.0 3.0 2.0 3.0 1.0 4.0 0.0 3.0 0.0 2.0 0.0 4.0 7.0 3.0 2.0 3.0 1.0 1.0 2.0 3.0 3.0 1.0 3.0 1.0 3.0 2.0 1.0 3.0 2.0 4.0 2.0 5.0 1.0 0.0 4.0 2.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 2.0 2.0 3.0 2.0 0.0 0.0 2.0 2.0 1.0 0.0 4.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 3.0 0.0 3.0 2.0 0.0 0.0 5.0 1.0 2.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 2.0 3.0 1.0 5.0 0.0 2.0 4.0 2.0 0.0 2.0 2.0 2.0 3.0 2.0 2.0 2.0 2.0 6.0 0.0 1.0 3.0 4.0 5.0 3.0 3.0 3.0 2.0 3.0 3.0 2.0 1.0 3.0 5.0 6.0 1.0 2.0 2.0 3.0 1.0 2.0 3.0 2.0 4.0 2.0 7.0 3.0 2.0 0.0 0.0 2.0 1.0 1.0 1.0 4.0 1.0 1.0 3.0 3.0 0.0 3.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 3.0 0.0 1.0 1.0 0.0 4.0 2.0 0.0 1.0 0.0 1.0 0.0 2.0 2.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 3.0 1.0 3.0 1.0 1.0 1.0 2.0 1.0 2.0 2.0 3.0 3.0 2.0 2.0 3.0 0.0 2.0 3.0 2.0 3.0 2.0 2.0 2.0 4.0 0.0 5.0 1.0 5.0 3.0 1.0 2.0 3.0 1.0 2.0 2.0 2.0 3.0 1.0 3.0 5.0 4.0 4.0 4.0 1.0 4.0 1.0 2.0 1.0 1.0 4.0 1.0 1.0 4.0 4.0 1.0 8.0 2.0 2.0 2.0 3.0 2.0 2.0 4.0 0.0 2.0 1.0 4.0 1.0 3.0 0.0 3.0 2.0 3.0 2.0 1.0 2.0 2.0 4.0 0.0 0.0 4.0 2.0 2.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 3.0 3.0 1.0 3.0 4.0 2.0 2.0 4.0 0.0 1.0 2.0 0.0 1.0 1.0 2.0 5.0 0.0 2.0 0.0 1.0 2.0 2.0 2.0 4.0 3.0 3.0 5.0 2.0 3.0 3.0 4.0 3.0 4.0 1.0 1.0 1.0 5.0 2.0 3.0 4.0 5.0 2.0 7.0 4.0 2.0 1.0 3.0 3.0 3.0 4.0 3.0 0.0 2.0 3.0 2.0 5.0 1.0 4.0 0.0 4.0 3.0 4.0 1.0 2.0 1.0 1.0 2.0 2.0 2.0 1.0 1.0 3.0 1.0 5.0 6.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 3.0 1.0 2.0 2.0 1.0 2.0 2.0 0.0 2.0 2.0 1.0 0.0 2.0 3.0 3.0 3.0 3.0 5.0 4.0 1.0 4.0 6.0 3.0 1.0 3.0 2.0 1.0 1.0 1.0 3.0 1.0 2.0 3.0 1.0 1.0 5.0 0.0 2.0 3.0 3.0 6.0 5.0 1.0 2.0 2.0 2.0 1.0 1.0 5.0 1.0 2.0 3.0 2.0 3.0 1.0 4.0 2.0 1.0 2.0 3.0 0.0 1.0 3.0 3.0 3.0 5.0 1.0 1.0 2.0 3.0 0.0 0.0 4.0 2.0 0.0 1.0 1.0 1.0 3.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 3.0 0.0 0.0 2.0 1.0 1.0 1.0 3.0 0.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 3.0 2.0 2.0 1.0 2.0 2.0 2.0 3.0 3.0 1.0 6.0 1.0 2.0 3.0 3.0 4.0 2.0 4.0 0.0 1.0 1.0 0.0 2.0 2.0 1.0 2.0 2.0 4.0 2.0 3.0 2.0 1.0 2.0 2.0 4.0 1.0 5.0 3.0 1.0 3.0 4.0 1.0 2.0 0.0 5.0 0.0 1.0 6.0 2.0 1.0 2.0 3.0 4.0 1.0 3.0 4.0 4.0 1.0 0.0 0.0 2.0 1.0 2.0 2.0 2.0 1.0 2.0 0.0 2.0 0.0 3.0 2.0 2.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 3.0 2.0 1.0 2.0 0.0 1.0 3.0 1.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 3.0 0.0 2.0 2.0 1.0 1.0 1.0 2.0 0.0 2.0 1.0 2.0 2.0 1.0 4.0 0.0 3.0 2.0 0.0 8.0 4.0 2.0 2.0 2.0 2.0 3.0 1.0 3.0 1.0 2.0 5.0 1.0 2.0 1.0 1.0 3.0 2.0 3.0 2.0 1.0 1.0 2.0 1.0 0.0 4.0 2.0 5.0 1.0 2.0 5.0 1.0 1.0 4.0 3.0 2.0 3.0 0.0 1.0 1.0 1.0 2.0 2.0 2.0 1.0 1.0 0.0 2.0 3.0 1.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 0.0 1.0 0.0 2.0 2.0 1.0 2.0 2.0 2.0 3.0 1.0 0.0 0.0 2.0 4.0 2.0 2.0 4.0 1.0 3.0 1.0 1.0 2.0 0.0 3.0 4.0 3.0 1.0 0.0 1.0 3.0 2.0 0.0 2.0 3.0 1.0 1.0 1.0 1.0 2.0 3.0 5.0 3.0 3.0 2.0 2.0 1.0 2.0 2.0 5.0 0.0 5.0 3.0 2.0 3.0 0.0 1.0 2.0 1.0 0.0 4.0 3.0 3.0 3.0 2.0 3.0 0.0 0.0 2.0 4.0 0.0 2.0 1.0 6.0 2.0 2.0 1.0 1.0 3.0 2.0 0.0 1.0 3.0 2.0 0.0 3.0 1.0 1.0 1.0 1.0 1.0 3.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 4.0 1.0 3.0 3.0 0.0 2.0 2.0 1.0 3.0 3.0 0.0 1.0 1.0 1.0 2.0 2.0 2.0 0.0 0.0 1.0 2.0 0.0 4.0 2.0 2.0 2.0 1.0 1.0 2.0 2.0 3.0 3.0 4.0 1.0 2.0 3.0 3.0 2.0 3.0 3.0 1.0 4.0 1.0 0.0 6.0 5.0 1.0 1.0 2.0 4.0 1.0 1.0 5.0 4.0 2.0 0.0 0.0 2.0 0.0 2.0 2.0 0.0 3.0 0.0 1.0 4.0 1.0 1.0 1.0 2.0 3.0 1.0 2.0 3.0 1.0 2.0 4.0 1.0 1.0 1.0 3.0 1.0 2.0 0.0 1.0 0.0 2.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 5.0 4.0 4.0 1.0 1.0 0.0 1.0 2.0 2.0 1.0 1.0 1.0 2.0 2.0 1.0 6.0 2.0 1.0 1.0 0.0 1.0 2.0 4.0 3.0 2.0 1.0 2.0 0.0 1.0 1.0 6.0 3.0 3.0 1.0 3.0 1.0 3.0 2.0 5.0 1.0 1.0 1.0 3.0 1.0 2.0 3.0 3.0 3.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 2.0 1.0 3.0 2.0 0.0 2.0 0.0 2.0 2.0 1.0 0.0 0.0 1.0 3.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 4.0 2.0 0.0 1.0 3.0 1.0 0.0 2.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 3.0 0.0 2.0 3.0 2.0 3.0 3.0 3.0 1.0 4.0 4.0 1.0 1.0 1.0 5.0 3.0 1.0 2.0 0.0 1.0 2.0 1.0 3.0 3.0 3.0 1.0 2.0 4.0 1.0 4.0 3.0 3.0 4.0 2.0 0.0 3.0 3.0 5.0 1.0 2.0 1.0 2.0 2.0 3.0 3.0 2.0 4.0 2.0 0.0 1.0 4.0 0.0 1.0 2.0 1.0 0.0 2.0 3.0 0.0 1.0 3.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 3.0 2.0 3.0 1.0 2.0 0.0 2.0 0.0 2.0 0.0 3.0 2.0 0.0 3.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 3.0 2.0 3.0 2.0 0.0 4.0 3.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 2.0 1.0 1.0 7.0 4.0 0.0 0.0 2.0 1.0 4.0 2.0 2.0 2.0 4.0 6.0 2.0 5.0 0.0 1.0 2.0 1.0 0.0 2.0 6.0 2.0 3.0 0.0 5.0 1.0 2.0 1.0 3.0 0.0 1.0 1.0 3.0 0.0 3.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 4.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 3.0 1.0 1.0 2.0 1.0 3.0 0.0 3.0 1.0 1.0 2.0 1.0 3.0 1.0 0.0 3.0 2.0 2.0 0.0 0.0 2.0 2.0 2.0 2.0 1.0 1.0 4.0 2.0 5.0 0.0 2.0 2.0 4.0 3.0 3.0 0.0 1.0 3.0 2.0 2.0 2.0 2.0 1.0 1.0 4.0 1.0 2.0 3.0 3.0 5.0 3.0 2.0 3.0 0.0 3.0 5.0 3.0 6.0 0.0 1.0 2.0 3.0 1.0 1.0 1.0 1.0 2.0 3.0 3.0 5.0 1.0 1.0 0.0 4.0 1.0 3.0 0.0 0.0 1.0 1.0 3.0 3.0 2.0 2.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 2.0 2.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 3.0 3.0 1.0 1.0 3.0 6.0 1.0 1.0 3.0 0.0 1.0 4.0 2.0 3.0 2.0 0.0 1.0 1.0 1.0 2.0 3.0 1.0 3.0 3.0 4.0 1.0 2.0 1.0 2.0 3.0 3.0 5.0 0.0 4.0 3.0 3.0 5.0 4.0 3.0 5.0 4.0 2.0 3.0 1.0 1.0 4.0 2.0 3.0 1.0 2.0 1.0 2.0 0.0 1.0 3.0 2.0 1.0 0.0 0.0 2.0 1.0 1.0 2.0 1.0 1.0 2.0 1.0 0.0 1.0 5.0 0.0 0.0 0.0 0.0 3.0 2.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 2.0 1.0 2.0 2.0 2.0 1.0 2.0 1.0 2.0 1.0 4.0 0.0 1.0 2.0 2.0 0.0 4.0 2.0 2.0 2.0 0.0 1.0 3.0 1.0 3.0 5.0 1.0 1.0 2.0 7.0 5.0 2.0 3.0 1.0 4.0 4.0 2.0 2.0 2.0 1.0 4.0 1.0 0.0 1.0 1.0 4.0 2.0 0.0 2.0 1.0 3.0 1.0 4.0 0.0 3.0 2.0 1.0 1.0 1.0 3.0 2.0 2.0 5.0 1.0 3.0 2.0 0.0 3.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 0.0 1.0 0.0 3.0 0.0 1.0 1.0 0.0 5.0 2.0 1.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 3.0 1.0 1.0 1.0 1.0 1.0 2.0 1.0 0.0 2.0 5.0 2.0 1.0 2.0 2.0 6.0 2.0 0.0 1.0 3.0 5.0 0.0 2.0 4.0 1.0 0.0 1.0 1.0 1.0 2.0 3.0 1.0 7.0 5.0 1.0 1.0 1.0 2.0 2.0 1.0 2.0 4.0 6.0 1.0 2.0 3.0 1.0 2.0 1.0 2.0 0.0 2.0 0.0 1.0 0.0 3.0 1.0 2.0 1.0 3.0 2.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 2.0 2.0 1.0 1.0 0.0 2.0 4.0 2.0 1.0 4.0 2.0 2.0 2.0 2.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 3.0 4.0 2.0 1.0 5.0 7.0 2.0 1.0 4.0 1.0 4.0 3.0 1.0 3.0 1.0 1.0 0.0 3.0 1.0 1.0 1.0 1.0 2.0 0.0 2.0 2.0 1.0 2.0 4.0 0.0 2.0 1.0 1.0 2.0 6.0 0.0 0.0 3.0 2.0 1.0 3.0 2.0 4.0 2.0 2.0 0.0 1.0 0.0 6.0 2.0 3.0 0.0 3.0 2.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 0.0 2.0 0.0 1.0 0.0 2.0 2.0 2.0 0.0 1.0 1.0 2.0 1.0 1.0 2.0 3.0 1.0 1.0 1.0 0.0 5.0 0.0 0.0 0.0 1.0 2.0 6.0 4.0 4.0 3.0 1.0 1.0 2.0 2.0 1.0 1.0 2.0 6.0 3.0 2.0 1.0 1.0 0.0 0.0 2.0 4.0 1.0 2.0 0.0 3.0 1.0 3.0 5.0 2.0 1.0 2.0 5.0 1.0 1.0 5.0 4.0 3.0 3.0 3.0 3.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 3.0 1.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 4.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 3.0 0.0 1.0 1.0 1.0 2.0 2.0 1.0 1.0 3.0 0.0 2.0 6.0 3.0 1.0 3.0 2.0 4.0 1.0 1.0 1.0 1.0 2.0 0.0 2.0 5.0 1.0 4.0 1.0 3.0 4.0 5.0 2.0 2.0 0.0 3.0 4.0 3.0 1.0 0.0 3.0 1.0 2.0 2.0 2.0 1.0 4.0 3.0 2.0 3.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 0.0 4.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 2.0 2.0 2.0 2.0 4.0 2.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 2.0 0.0 1.0 2.0 1.0 2.0 2.0 1.0 3.0 4.0 0.0 3.0 1.0 2.0 3.0 3.0 0.0 1.0 3.0 1.0 2.0 2.0 0.0 2.0 1.0 3.0 2.0 4.0 2.0 2.0 4.0 0.0 4.0 2.0 0.0 0.0 5.0 2.0 0.0 3.0 1.0 1.0 1.0 2.0 1.0 0.0 3.0 2.0 2.0 2.0 0.0 3.0 0.0 1.0 0.0 0.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 3.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 2.0 1.0 1.0 2.0 2.0 0.0 3.0 5.0 0.0 4.0 4.0 2.0 1.0 0.0 4.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 1.0 3.0 2.0 0.0 1.0 2.0 1.0 1.0 3.0 3.0 3.0 2.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 3.0 2.0 1.0 1.0 0.0 3.0 2.0 1.0 3.0 2.0 4.0 2.0 1.0 3.0 2.0 2.0 2.0 0.0 2.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 3.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 2.0 1.0 1.0 1.0 1.0 4.0 3.0 3.0 1.0 2.0 2.0 3.0 6.0 0.0 0.0 0.0 3.0 0.0 0.0 2.0 2.0 5.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 6.0 0.0 0.0 3.0 0.0 2.0 5.0 3.0 4.0 0.0 1.0 1.0 5.0 1.0 1.0 3.0 0.0 2.0 2.0 0.0 1.0 2.0 1.0 3.0 2.0 0.0 2.0 2.0 2.0 0.0 1.0 1.0 3.0 0.0 3.0 0.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 4.0 3.0 0.0 3.0 2.0 0.0 1.0 0.0 0.0 1.0 2.0 5.0 1.0 2.0 2.0 2.0 1.0 2.0 0.0 2.0 3.0 3.0 2.0 2.0 1.0 2.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 9.0 3.0 1.0 3.0 1.0 2.0 2.0 1.0 6.0 3.0 2.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 1.0 4.0 3.0 0.0 3.0 1.0 1.0 3.0 2.0 0.0 2.0 1.0 0.0 1.0 2.0 1.0 2.0 3.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 3.0 2.0 2.0 0.0 2.0 2.0 1.0 2.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 2.0 1.0 3.0 3.0 2.0 0.0 2.0 0.0 3.0 0.0 1.0 4.0 1.0 1.0 2.0 1.0 2.0 2.0 1.0 1.0 5.0 3.0 3.0 2.0 1.0 1.0 2.0 0.0 1.0 1.0 4.0 0.0 2.0 0.0 1.0 0.0 2.0 3.0 0.0 4.0 1.0 3.0 3.0 4.0 1.0 2.0 1.0 3.0 0.0 2.0 1.0 0.0 3.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 3.0 0.0 2.0 3.0 2.0 1.0 2.0 2.0 1.0 2.0 4.0 1.0 3.0 2.0 2.0 0.0 2.0 0.0 1.0 1.0 1.0 2.0 1.0 4.0 0.0 0.0 3.0 5.0 4.0 3.0 1.0 2.0 2.0 4.0 2.0 1.0 0.0 0.0 1.0 3.0 2.0 1.0 4.0 1.0 0.0 1.0 1.0 3.0 1.0 0.0 3.0 7.0 5.0 3.0 1.0 1.0 0.0 2.0 2.0 1.0 1.0 2.0 1.0 1.0 5.0 0.0 2.0 0.0 1.0 3.0 0.0 1.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 2.0 1.0 1.0 1.0 1.0 3.0 0.0 1.0 2.0 1.0 3.0 0.0 2.0 2.0 0.0 1.0 1.0 0.0 2.0 2.0 1.0 2.0 2.0 0.0 1.0 4.0 3.0 5.0 4.0 5.0 0.0 3.0 3.0 2.0 1.0 1.0 2.0 0.0 3.0 2.0 2.0 2.0 2.0 3.0 0.0 1.0 3.0 0.0 4.0 1.0 4.0 1.0 0.0 2.0 1.0 2.0 1.0 0.0 1.0 1.0 2.0 2.0 1.0 1.0 1.0 3.0 1.0 0.0 2.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 3.0 0.0 1.0 1.0 2.0 0.0 2.0 0.0 0.0 3.0 1.0 0.0 2.0 4.0 3.0 3.0 2.0 1.0 1.0 2.0 1.0 1.0 2.0 3.0 3.0 4.0 1.0 2.0 1.0 4.0 1.0 7.0 2.0 4.0 5.0 2.0 3.0 4.0 4.0 1.0 4.0 3.0 3.0 3.0 2.0 1.0 2.0 4.0 0.0 3.0 1.0 2.0 2.0 3.0 1.0 3.0 7.0 3.0 0.0 2.0 3.0 0.0 5.0 0.0 1.0 1.0 6.0 1.0 3.0 2.0 3.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 1.0 1.0 2.0 1.0 0.0 1.0 2.0 0.0 0.0 2.0 3.0 2.0 0.0 0.0 1.0 0.0 8.0 1.0 0.0 1.0 2.0 1.0 3.0 1.0 1.0 1.0 3.0 2.0 0.0 1.0 2.0 4.0 3.0 5.0 2.0 0.0 2.0 2.0 4.0 1.0 0.0 2.0 2.0 2.0 2.0 0.0 2.0 2.0 0.0 1.0 0.0 2.0 3.0 1.0 0.0 3.0 2.0 1.0 1.0 1.0 1.0 0.0 3.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 3.0 2.0 0.0 0.0 2.0 1.0 2.0 1.0 0.0 2.0 1.0 2.0 5.0 3.0 1.0 2.0 4.0 1.0 2.0 4.0 3.0 1.0 2.0 3.0 2.0 1.0 1.0 0.0 2.0 6.0 2.0 2.0 3.0 0.0 2.0 0.0 3.0 3.0 4.0 1.0 0.0 1.0 0.0 1.0 2.0 2.0 0.0 1.0 3.0 1.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 3.0 0.0 3.0 0.0 4.0 2.0 1.0 2.0 0.0 2.0 1.0 1.0 0.0 2.0 3.0 3.0 0.0 0.0 3.0 2.0 0.0 1.0 3.0 3.0 2.0 2.0 1.0 1.0 0.0 0.0 2.0 3.0 0.0 4.0 0.0 4.0 1.0 1.0 1.0 3.0 1.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 1.0 0.0 2.0 0.0 2.0 1.0 2.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 3.0 0.0 3.0 3.0 1.0 2.0 1.0 2.0 3.0 1.0 2.0 3.0 2.0 0.0 1.0 1.0 5.0 4.0 2.0 2.0 3.0 0.0 2.0 2.0 1.0 2.0 4.0 2.0 2.0 0.0 2.0 3.0 2.0 1.0 3.0 1.0 1.0 0.0 3.0 1.0 1.0 0.0 5.0 2.0 0.0 1.0 0.0 2.0 1.0 2.0 0.0 1.0 1.0 0.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 3.0 1.0 1.0 2.0 1.0 1.0 2.0 1.0 1.0 3.0 0.0 2.0 0.0 2.0 0.0 5.0 2.0 1.0 1.0 1.0 1.0 3.0 3.0 1.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 2.0 3.0 2.0 1.0 4.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 1.0 3.0 0.0 0.0 1.0 2.0 3.0 0.0 2.0 2.0 3.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 2.0 1.0 1.0 2.0 1.0 0.0 0.0 3.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 2.0 2.0 1.0 0.0 2.0 3.0 2.0 2.0 3.0 2.0 1.0 0.0 3.0 3.0 2.0 0.0 0.0 1.0 2.0 4.0 5.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 3.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 3.0 4.0 1.0 0.0 3.0 0.0 1.0 0.0 1.0 4.0 4.0 1.0 1.0 1.0 2.0 2.0 2.0 4.0 2.0 2.0 1.0 3.0 0.0 0.0 0.0 0.0 2.0 2.0 3.0 4.0 0.0 2.0 4.0 0.0 0.0 1.0 0.0 4.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 2.0 0.0 2.0 0.0 1.0 1.0 2.0 2.0 2.0 2.0 2.0 2.0 3.0 2.0 1.0 0.0 2.0 2.0 0.0 4.0 2.0 4.0 1.0 1.0 3.0 1.0 3.0 1.0 0.0 2.0 1.0 0.0 2.0 0.0 0.0 1.0 3.0 3.0 1.0 1.0 0.0 1.0 7.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 1.0 1.0 0.0 2.0 2.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 3.0 2.0 2.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 2.0 1.0 2.0 2.0 2.0 1.0 3.0 1.0 0.0 0.0 2.0 2.0 2.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 3.0 2.0 3.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 3.0 0.0 3.0 1.0 1.0 2.0 0.0 1.0 2.0 1.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 2.0 2.0 2.0 1.0 1.0 0.0 4.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 3.0 2.0 1.0 1.0 1.0 2.0 1.0 2.0 3.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 4.0 2.0 1.0 0.0 2.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 3.0 0.0 0.0 2.0 2.0 0.0 4.0 1.0 1.0 3.0 1.0 1.0 1.0 0.0 3.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 4.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 2.0 0.0 1.0 0.0 2.0 2.0 2.0 3.0 1.0 1.0 0.0 0.0 3.0 2.0 2.0 1.0 1.0 0.0 2.0 0.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 2.0 3.0 2.0 1.0 1.0 1.0 0.0 4.0 0.0 0.0 3.0 0.0 1.0 2.0 3.0 0.0 0.0 1.0 0.0 2.0 2.0 1.0 1.0 1.0 0.0 2.0 0.0 2.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 4.0 3.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 3.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 2.0 4.0 2.0 1.0 1.0 1.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 2.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 2.0 2.0 0.0 3.0 1.0 0.0 3.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 2.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 3.0 0.0 1.0 1.0 0.0 0.0 1.0 4.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 1.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 2.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 3.0 2.0 1.0 2.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 4.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 2.0 0.0 1.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 3.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 3.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 3.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 3.0 1.0 1.0 1.0 1.0 1.0 2.0 0.0 1.0 2.0 0.0 1.0 3.0 4.0 1.0 1.0 1.0 1.0 1.0 5.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 3.0 2.0 0.0 0.0 2.0 1.0 2.0 0.0 4.0 0.0 1.0 0.0 1.0 2.0 3.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 4.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 5.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 3.0 0.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 3.0 0.0 2.0 0.0 0.0 0.0 2.0 3.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 2.0 0.0 2.0 1.0 2.0 0.0 3.0 2.0 2.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 4.0 0.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 2.0 2.0 1.0 1.0 1.0 2.0 1.0 1.0 5.0 1.0 3.0 0.0 0.0 2.0 0.0 2.0 0.0 1.0 1.0 0.0 2.0 4.0 2.0 2.0 3.0 3.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 2.0 2.0 1.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 2.0 2.0 0.0 0.0 3.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 3.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 3.0 1.0 0.0 3.0 2.0 1.0 2.0 4.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 3.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 3.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 5.0 1.0 0.0 0.0 1.0 6.0 3.0 0.0 0.0 1.0 2.0 1.0 1.0 0.0 4.0 2.0 1.0 1.0 4.0 3.0 0.0 2.0 2.0 2.0 0.0 1.0 2.0 2.0 0.0 1.0 1.0 3.0 1.0 1.0 2.0 1.0 3.0 2.0 3.0 3.0 4.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 2.0 2.0 1.0 0.0 0.0 2.0 4.0 2.0 2.0 2.0 2.0 0.0 2.0 3.0 1.0 2.0 0.0 2.0 2.0 2.0 1.0 4.0 4.0 0.0 1.0 4.0 0.0 0.0 1.0 1.0 1.0 2.0 3.0 3.0 1.0 1.0 0.0 3.0 3.0 1.0 3.0 1.0 3.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 2.0 1.0 3.0 3.0 1.0 0.0 3.0 0.0 2.0 2.0 3.0 1.0 0.0 1.0 1.0 2.0 0.0 3.0 1.0 0.0 1.0 1.0 1.0 1.0 2.0 4.0 2.0 3.0 2.0 0.0 2.0 2.0 2.0 0.0 3.0 0.0 2.0 2.0 0.0 3.0 0.0 2.0 2.0 1.0 0.0 1.0 3.0 2.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 3.0 2.0 1.0 0.0 1.0 3.0 3.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 3.0 2.0 1.0 2.0 5.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 3.0 1.0 3.0 4.0 2.0 0.0 5.0 2.0 0.0 3.0 2.0 1.0 2.0 2.0 2.0 3.0 2.0 2.0 1.0 1.0 1.0 3.0 2.0 1.0 1.0 3.0 1.0 2.0 0.0 2.0 1.0 1.0 0.0 0.0 2.0 2.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 3.0 2.0 3.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 2.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 2.0 2.0 2.0 2.0 2.0 1.0 1.0 3.0 1.0 3.0 2.0 0.0 5.0 0.0 4.0 4.0 2.0 2.0 3.0 2.0 2.0 5.0 4.0 1.0 0.0 5.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 3.0 1.0 1.0 3.0 1.0 2.0 1.0 0.0 0.0 0.0 2.0 3.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 6.0 2.0 4.0 0.0 1.0 2.0 4.0 2.0 2.0 2.0 1.0 1.0 2.0 0.0 3.0 0.0 1.0 3.0 3.0 1.0 1.0 2.0 0.0 1.0 5.0 2.0 0.0 4.0 0.0 2.0 1.0 1.0 3.0 2.0 2.0 5.0 2.0 2.0 3.0 2.0 2.0 1.0 3.0 2.0 3.0 0.0 2.0 4.0 0.0 2.0 0.0 2.0 2.0 2.0 2.0 2.0 2.0 0.0 3.0 2.0 0.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 2.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 2.0 4.0 1.0 3.0 3.0 4.0 2.0 2.0 0.0 3.0 0.0 4.0 0.0 2.0 3.0 1.0 2.0 1.0 2.0 3.0 0.0 1.0 4.0 3.0 2.0 0.0 4.0 4.0 5.0 1.0 3.0 2.0 2.0 1.0 2.0 2.0 3.0 1.0 2.0 0.0 2.0 2.0 1.0 0.0 0.0 1.0 2.0 1.0 2.0 1.0 2.0 2.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 2.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 5.0 1.0 2.0 1.0 0.0 4.0 0.0 2.0 2.0 4.0 3.0 0.0 0.0 2.0 0.0 1.0 3.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 5.0 1.0 4.0 1.0 3.0 0.0 2.0 4.0 1.0 1.0 1.0 1.0 1.0 2.0 5.0 0.0 3.0 3.0 1.0 1.0 4.0 0.0 1.0 1.0 2.0 1.0 2.0 3.0 4.0 0.0 2.0 0.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 2.0 2.0 0.0 3.0 0.0 0.0 0.0 1.0 1.0 1.0 4.0 4.0 3.0 1.0 1.0 1.0 1.0 3.0 2.0 3.0 1.0 2.0 0.0 0.0 1.0 2.0 1.0 2.0 3.0 0.0 1.0 3.0 2.0 0.0 4.0 3.0 4.0 0.0 0.0 4.0 1.0 1.0 2.0 0.0 1.0 2.0 0.0 2.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 2.0 1.0 2.0 0.0 0.0 1.0 1.0 3.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 0.0 0.0 0.0 2.0 0.0 3.0 2.0 1.0 1.0 3.0 4.0 2.0 0.0 6.0 3.0 1.0 4.0 2.0 2.0 1.0 1.0 5.0 3.0 3.0 0.0 1.0 3.0 4.0 4.0 3.0 2.0 3.0 4.0 2.0 4.0 1.0 1.0 2.0 0.0 6.0 2.0 1.0 2.0 2.0 3.0 1.0 2.0 2.0 3.0 5.0 2.0 2.0 1.0 3.0 1.0 4.0 0.0 1.0 3.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 3.0 1.0 1.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 2.0 1.0 1.0 3.0 2.0 0.0 0.0 1.0 3.0 4.0 1.0 2.0 4.0 3.0 1.0 3.0 1.0 7.0 0.0 4.0 0.0 2.0 1.0 6.0 3.0 3.0 6.0 3.0 0.0 4.0 4.0 2.0 0.0 5.0 6.0 6.0 3.0 5.0 0.0 5.0 4.0 1.0 4.0 3.0 1.0 2.0 1.0 2.0 1.0 2.0 0.0 3.0 0.0 3.0 3.0 0.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 3.0 2.0 1.0 1.0 1.0 1.0 1.0 3.0 0.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 3.0 2.0 0.0 0.0 0.0 3.0 4.0 0.0 1.0 3.0 4.0 2.0 2.0 1.0 4.0 0.0 5.0 2.0 1.0 1.0 2.0 4.0 3.0 2.0 1.0 3.0 3.0 2.0 2.0 1.0 4.0 5.0 2.0 2.0 4.0 5.0 4.0 3.0 1.0 1.0 2.0 4.0 1.0 3.0 1.0 2.0 2.0 1.0 0.0 4.0 0.0 1.0 3.0 2.0 3.0 0.0 0.0 3.0 3.0 0.0 2.0 5.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 1.0 1.0 3.0 1.0 2.0 1.0 1.0 3.0 4.0 3.0 1.0 0.0 0.0 3.0 2.0 3.0 1.0 3.0 0.0 1.0 2.0 4.0 3.0 4.0 3.0 2.0 2.0 3.0 2.0 3.0 0.0 3.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 2.0 2.0 1.0 3.0 4.0 2.0 3.0 3.0 1.0 1.0 3.0 6.0 2.0 1.0 4.0 1.0 3.0 3.0 4.0 3.0 2.0 2.0 2.0 0.0 1.0 3.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 1.0 3.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 3.0 1.0 1.0 1.0 1.0 2.0 1.0 0.0 3.0 3.0 1.0 0.0 1.0 1.0 2.0 1.0 3.0 0.0 4.0 4.0 4.0 1.0 5.0 1.0 2.0 5.0 7.0 6.0 1.0 2.0 4.0 3.0 3.0 2.0 0.0 1.0 1.0 2.0 4.0 3.0 5.0 2.0 3.0 1.0 4.0 2.0 2.0 1.0 2.0 4.0 4.0 1.0 3.0 0.0 4.0 0.0 1.0 1.0 4.0 1.0 2.0 5.0 2.0 3.0 2.0 3.0 4.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 4.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 2.0 2.0 4.0 0.0 1.0 1.0 0.0 1.0 3.0 1.0 1.0 0.0 3.0 2.0 2.0 2.0 1.0 3.0 4.0 5.0 2.0 3.0 0.0 5.0 4.0 3.0 1.0 1.0 1.0 0.0 6.0 2.0 4.0 3.0 5.0 3.0 4.0 2.0 5.0 5.0 2.0 4.0 3.0 2.0 2.0 2.0 0.0 3.0 1.0 2.0 4.0 4.0 2.0 3.0 0.0 3.0 1.0 0.0 2.0 3.0 2.0 1.0 2.0 5.0 2.0 0.0 2.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 2.0 2.0 2.0 1.0 1.0 1.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 4.0 4.0 1.0 2.0 1.0 3.0 1.0 0.0 1.0 1.0 1.0 2.0 5.0 2.0 3.0 0.0 2.0 3.0 2.0 2.0 3.0 1.0 1.0 1.0 3.0 1.0 2.0 4.0 0.0 1.0 2.0 2.0 2.0 2.0 4.0 5.0 1.0 4.0 1.0 2.0 2.0 3.0 2.0 3.0 3.0 2.0 1.0 2.0 2.0 1.0 2.0 0.0 2.0 4.0 2.0 3.0 0.0 3.0 2.0 2.0 0.0 2.0 1.0 0.0 1.0 2.0 0.0 2.0 5.0 1.0 3.0 0.0 0.0 2.0 0.0 0.0 0.0 4.0 4.0 1.0 2.0 3.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 2.0 1.0 3.0 2.0 2.0 2.0 0.0 6.0 1.0 0.0 2.0 2.0 1.0 2.0 6.0 2.0 2.0 6.0 4.0 5.0 2.0 2.0 3.0 4.0 0.0 3.0 3.0 0.0 7.0 4.0 4.0 2.0 3.0 2.0 2.0 4.0 4.0 4.0 3.0 3.0 3.0 3.0 6.0 2.0 3.0 6.0 1.0 6.0 2.0 5.0 3.0 0.0 2.0 1.0 2.0 3.0 3.0 0.0 0.0 1.0 3.0 0.0 0.0 4.0 1.0 2.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 2.0 5.0 2.0 0.0 0.0 1.0 2.0 1.0 1.0 2.0 3.0 5.0 1.0 4.0 0.0 3.0 2.0 0.0 0.0 0.0 2.0 3.0 3.0 0.0 1.0 2.0 3.0 4.0 5.0 0.0 1.0 0.0 4.0 3.0 4.0 2.0 3.0 1.0 2.0 2.0 3.0 1.0 0.0 2.0 0.0 2.0 2.0 1.0 5.0 6.0 1.0 2.0 8.0 3.0 5.0 0.0 4.0 0.0 2.0 3.0 4.0 3.0 4.0 0.0 2.0 5.0 1.0 1.0 2.0 4.0 4.0 3.0 0.0 2.0 3.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 3.0 1.0 0.0 2.0 0.0 1.0 1.0 2.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 3.0 1.0 1.0 2.0 3.0 6.0 2.0 0.0 1.0 0.0 1.0 3.0 2.0 2.0 5.0 3.0 2.0 9.0 6.0 6.0 5.0 5.0 1.0 4.0 2.0 3.0 1.0 2.0 5.0 5.0 2.0 4.0 4.0 4.0 2.0 1.0 4.0 2.0 2.0 3.0 3.0 1.0 3.0 1.0 3.0 1.0 2.0 6.0 1.0 4.0 4.0 1.0 7.0 1.0 3.0 2.0 1.0 2.0 1.0 1.0 5.0 2.0 2.0 1.0 5.0 3.0 0.0 3.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 2.0 1.0 4.0 1.0 0.0 2.0 2.0 4.0 2.0 3.0 5.0 2.0 1.0 2.0 0.0 4.0 1.0 4.0 7.0 1.0 5.0 2.0 5.0 2.0 3.0 1.0 0.0 3.0 3.0 3.0 4.0 5.0 3.0 2.0 3.0 2.0 3.0 1.0 3.0 4.0 5.0 6.0 0.0 2.0 7.0 4.0 2.0 0.0 1.0 1.0 2.0 4.0 4.0 3.0 3.0 3.0 3.0 5.0 0.0 3.0 2.0 2.0 2.0 1.0 0.0 3.0 6.0 1.0 4.0 4.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 2.0 3.0 0.0 1.0 0.0 2.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 4.0 1.0 0.0 8.0 4.0 3.0 1.0 5.0 2.0 3.0 3.0 2.0 1.0 3.0 4.0 2.0 2.0 2.0 0.0 2.0 2.0 2.0 4.0 6.0 5.0 5.0 1.0 4.0 1.0 3.0 1.0 3.0 1.0 1.0 4.0 7.0 2.0 1.0 2.0 3.0 5.0 5.0 3.0 2.0 1.0 2.0 2.0 6.0 4.0 3.0 4.0 3.0 1.0 1.0 2.0 3.0 2.0 2.0 4.0 2.0 1.0 3.0 5.0 2.0 1.0 2.0 0.0 1.0 3.0 2.0 4.0 2.0 1.0 0.0 3.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 3.0 2.0 0.0 3.0 2.0 6.0 1.0 1.0 1.0 6.0 3.0 0.0 1.0 1.0 2.0 1.0 5.0 2.0 3.0 1.0 3.0 2.0 3.0 2.0 2.0 2.0 4.0 2.0 4.0 4.0 3.0 5.0 5.0 2.0 5.0 3.0 5.0 5.0 4.0 2.0 7.0 1.0 1.0 3.0 3.0 2.0 5.0 2.0 6.0 2.0 2.0 6.0 2.0 4.0 10.0 1.0 1.0 2.0 3.0 2.0 1.0 5.0 2.0 2.0 1.0 0.0 0.0 1.0 2.0 4.0 1.0 4.0 2.0 1.0 2.0 2.0 1.0 4.0 1.0 1.0 2.0 7.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 4.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 2.0 3.0 1.0 2.0 2.0 1.0 3.0 1.0 0.0 1.0 1.0 4.0 3.0 2.0 0.0 1.0 1.0 2.0 2.0 0.0 0.0 4.0 3.0 2.0 6.0 0.0 5.0 9.0 4.0 3.0 5.0 1.0 2.0 5.0 4.0 1.0 3.0 3.0 2.0 3.0 1.0 3.0 1.0 1.0 1.0 4.0 3.0 3.0 2.0 4.0 1.0 3.0 1.0 2.0 1.0 2.0 1.0 3.0 2.0 2.0 4.0 2.0 3.0 4.0 0.0 4.0 1.0 3.0 1.0 1.0 3.0 2.0 2.0 3.0 1.0 2.0 1.0 2.0 2.0 1.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 4.0 1.0 1.0 0.0 1.0 1.0 2.0 1.0 2.0 4.0 2.0 3.0 2.0 3.0 2.0 1.0 1.0 3.0 1.0 1.0 3.0 3.0 1.0 0.0 6.0 6.0 4.0 1.0 5.0 5.0 4.0 3.0 3.0 5.0 5.0 4.0 2.0 2.0 4.0 2.0 3.0 1.0 5.0 4.0 4.0 0.0 2.0 3.0 3.0 2.0 2.0 3.0 4.0 4.0 3.0 1.0 1.0 6.0 4.0 4.0 3.0 1.0 6.0 1.0 3.0 0.0 5.0 3.0 2.0 1.0 1.0 3.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 4.0 2.0 0.0 0.0 2.0 2.0 1.0 1.0 1.0 2.0 1.0 1.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 2.0 1.0 2.0 1.0 0.0 2.0 0.0 5.0 1.0 2.0 4.0 2.0 3.0 1.0 2.0 2.0 0.0 3.0 2.0 2.0 4.0 2.0 4.0 6.0 1.0 5.0 5.0 4.0 1.0 3.0 3.0 5.0 4.0 1.0 8.0 4.0 2.0 2.0 2.0 3.0 1.0 5.0 2.0 2.0 6.0 3.0 4.0 3.0 3.0 6.0 6.0 3.0 4.0 7.0 5.0 2.0 2.0 1.0 3.0 3.0 3.0 2.0 1.0 4.0 2.0 2.0 2.0 2.0 3.0 3.0 6.0 1.0 2.0 6.0 3.0 2.0 4.0 3.0 7.0 1.0 3.0 3.0 1.0 2.0 0.0 0.0 2.0 3.0 1.0 3.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 3.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 2.0 2.0 3.0 1.0 1.0 1.0 3.0 3.0 2.0 2.0 2.0 3.0 2.0 1.0 2.0 0.0 1.0 4.0 4.0 5.0 2.0 3.0 3.0 5.0 3.0 6.0 2.0 2.0 2.0 3.0 3.0 2.0 6.0 6.0 2.0 7.0 1.0 5.0 5.0 3.0 4.0 3.0 6.0 4.0 2.0 4.0 1.0 1.0 4.0 6.0 4.0 4.0 3.0 6.0 1.0 2.0 4.0 2.0 1.0 2.0 4.0 5.0 4.0 3.0 6.0 3.0 1.0 2.0 2.0 2.0 7.0 3.0 1.0 1.0 3.0 1.0 2.0 1.0 2.0 3.0 4.0 0.0 2.0 4.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 0.0 1.0 1.0 1.0 3.0 1.0 3.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 4.0 4.0 1.0 3.0 2.0 4.0 2.0 2.0 4.0 4.0 4.0 3.0 3.0 1.0 5.0 3.0 3.0 3.0 1.0 3.0 3.0 6.0 1.0 6.0 3.0 4.0 4.0 2.0 2.0 8.0 6.0 3.0 7.0 2.0 6.0 6.0 4.0 1.0 3.0 4.0 3.0 3.0 5.0 5.0 1.0 7.0 3.0 3.0 2.0 4.0 2.0 3.0 3.0 7.0 2.0 1.0 3.0 5.0 1.0 4.0 4.0 1.0 5.0 2.0 1.0 3.0 3.0 1.0 4.0 1.0 1.0 3.0 3.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 4.0 1.0 0.0 0.0 1.0 1.0 3.0 3.0 1.0 2.0 1.0 2.0 0.0 1.0 2.0 0.0 0.0 2.0 1.0 7.0 4.0 3.0 4.0 3.0 2.0 3.0 6.0 7.0 4.0 4.0 4.0 0.0 7.0 8.0 5.0 3.0 3.0 3.0 4.0 4.0 1.0 5.0 5.0 9.0 5.0 5.0 5.0 8.0 3.0 2.0 2.0 2.0 3.0 4.0 3.0 8.0 3.0 1.0 3.0 2.0 5.0 1.0 3.0 5.0 5.0 6.0 3.0 1.0 1.0 2.0 1.0 2.0 8.0 2.0 3.0 1.0 1.0 3.0 2.0 1.0 2.0 1.0 0.0 1.0 4.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 3.0 2.0 2.0 3.0 4.0 1.0 1.0 1.0 1.0 6.0 4.0 1.0 4.0 1.0 2.0 1.0 2.0 3.0 4.0 1.0 3.0 2.0 3.0 2.0 5.0 0.0 4.0 2.0 7.0 4.0 1.0 2.0 7.0 3.0 1.0 3.0 5.0 4.0 5.0 6.0 5.0 3.0 3.0 2.0 5.0 4.0 5.0 5.0 3.0 2.0 1.0 5.0 2.0 1.0 4.0 2.0 4.0 3.0 2.0 0.0 4.0 3.0 3.0 0.0 4.0 3.0 1.0 1.0 1.0 0.0 1.0 2.0 3.0 1.0 6.0 2.0 0.0 2.0 2.0 3.0 1.0 2.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 4.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 2.0 1.0 3.0 1.0 2.0 0.0 0.0 4.0 3.0 0.0 0.0 3.0 4.0 2.0 2.0 2.0 4.0 6.0 1.0 3.0 4.0 3.0 3.0 2.0 1.0 3.0 4.0 2.0 3.0 4.0 1.0 4.0 5.0 4.0 3.0 2.0 2.0 5.0 1.0 5.0 4.0 6.0 3.0 5.0 3.0 2.0 5.0 2.0 5.0 2.0 7.0 4.0 4.0 12.0 6.0 4.0 5.0 6.0 4.0 5.0 2.0 5.0 2.0 3.0 1.0 2.0 3.0 0.0 2.0 0.0 5.0 5.0 2.0 1.0 3.0 0.0 2.0 1.0 2.0 2.0 2.0 0.0 0.0 3.0 1.0 0.0 2.0 2.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 5.0 0.0 0.0 2.0 1.0 0.0 2.0 2.0 0.0 1.0 1.0 3.0 6.0 2.0 2.0 3.0 5.0 3.0 3.0 6.0 6.0 2.0 2.0 5.0 5.0 5.0 1.0 2.0 5.0 6.0 4.0 3.0 5.0 4.0 6.0 3.0 2.0 3.0 2.0 4.0 2.0 7.0 2.0 5.0 3.0 3.0 5.0 3.0 0.0 4.0 4.0 5.0 4.0 3.0 5.0 2.0 8.0 1.0 2.0 4.0 4.0 6.0 3.0 1.0 2.0 4.0 6.0 0.0 2.0 7.0 1.0 1.0 3.0 1.0 4.0 2.0 2.0 2.0 2.0 0.0 2.0 4.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 2.0 1.0 1.0 2.0 0.0 2.0 2.0 2.0 1.0 1.0 2.0 4.0 2.0 3.0 1.0 0.0 4.0 3.0 2.0 3.0 0.0 4.0 8.0 6.0 3.0 2.0 5.0 7.0 5.0 1.0 3.0 1.0 1.0 3.0 4.0 5.0 3.0 1.0 4.0 0.0 5.0 2.0 3.0 6.0 1.0 5.0 3.0 7.0 1.0 5.0 3.0 1.0 4.0 1.0 7.0 1.0 2.0 6.0 8.0 3.0 5.0 4.0 2.0 0.0 1.0 2.0 1.0 3.0 4.0 3.0 2.0 4.0 4.0 2.0 7.0 3.0 2.0 3.0 2.0 0.0 4.0 0.0 1.0 3.0 0.0 2.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 4.0 2.0 2.0 3.0 2.0 1.0 1.0 0.0 1.0 1.0 5.0 2.0 3.0 0.0 2.0 0.0 3.0 1.0 3.0 3.0 4.0 1.0 3.0 5.0 3.0 3.0 2.0 4.0 7.0 5.0 4.0 2.0 2.0 1.0 5.0 6.0 4.0 9.0 4.0 8.0 3.0 7.0 3.0 6.0 7.0 7.0 2.0 3.0 2.0 6.0 3.0 1.0 2.0 5.0 3.0 3.0 2.0 7.0 9.0 5.0 3.0 3.0 5.0 5.0 3.0 2.0 1.0 7.0 5.0 3.0 0.0 3.0 3.0 2.0 1.0 3.0 2.0 2.0 2.0 1.0 2.0 0.0 1.0 1.0 5.0 4.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 2.0 3.0 2.0 0.0 1.0 3.0 2.0 2.0 2.0 3.0 4.0 3.0 2.0 5.0 1.0 4.0 2.0 3.0 1.0 3.0 6.0 6.0 5.0 3.0 2.0 5.0 5.0 2.0 5.0 2.0 4.0 2.0 6.0 3.0 5.0 2.0 4.0 3.0 4.0 6.0 5.0 5.0 9.0 2.0 3.0 3.0 3.0 2.0 2.0 2.0 10.0 6.0 4.0 3.0 5.0 6.0 2.0 5.0 4.0 1.0 3.0 2.0 1.0 2.0 0.0 1.0 3.0 0.0 0.0 3.0 2.0 3.0 0.0 6.0 2.0 1.0 2.0 2.0 2.0 3.0 1.0 0.0 0.0 1.0 1.0 2.0 4.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 3.0 2.0 2.0 4.0 2.0 1.0 1.0 1.0 4.0 6.0 2.0 1.0 4.0 0.0 2.0 3.0 1.0 3.0 3.0 3.0 3.0 6.0 7.0 4.0 5.0 0.0 1.0 3.0 3.0 9.0 3.0 4.0 7.0 4.0 4.0 7.0 4.0 4.0 4.0 1.0 3.0 4.0 8.0 5.0 5.0 4.0 1.0 2.0 7.0 1.0 6.0 5.0 3.0 4.0 1.0 6.0 7.0 5.0 4.0 3.0 3.0 3.0 3.0 1.0 4.0 7.0 2.0 1.0 1.0 0.0 0.0 5.0 1.0 3.0 3.0 0.0 1.0 1.0 6.0 1.0 2.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 1.0 0.0 4.0 2.0 0.0 2.0 0.0 0.0 0.0 1.0 5.0 2.0 1.0 4.0 1.0 5.0 3.0 4.0 4.0 3.0 2.0 2.0 5.0 7.0 3.0 4.0 1.0 2.0 6.0 4.0 4.0 3.0 4.0 5.0 4.0 7.0 4.0 5.0 3.0 4.0 3.0 2.0 2.0 5.0 3.0 3.0 3.0 4.0 4.0 6.0 8.0 2.0 2.0 6.0 7.0 2.0 2.0 5.0 6.0 5.0 3.0 5.0 7.0 7.0 1.0 3.0 3.0 5.0 5.0 1.0 2.0 1.0 5.0 5.0 2.0 7.0 3.0 2.0 0.0 4.0 2.0 1.0 5.0 3.0 5.0 1.0 2.0 2.0 1.0 1.0 2.0 1.0 0.0 1.0 3.0 0.0 3.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 3.0 3.0 2.0 3.0 5.0 0.0 3.0 4.0 2.0 1.0 3.0 2.0 10.0 7.0 5.0 5.0 1.0 2.0 1.0 2.0 2.0 2.0 3.0 2.0 2.0 1.0 5.0 6.0 6.0 3.0 3.0 7.0 2.0 2.0 2.0 5.0 4.0 5.0 6.0 3.0 1.0 5.0 5.0 3.0 3.0 3.0 5.0 5.0 2.0 3.0 2.0 2.0 3.0 5.0 5.0 3.0 2.0 6.0 2.0 5.0 6.0 2.0 1.0 3.0 4.0 2.0 1.0 4.0 2.0 3.0 4.0 1.0 1.0 0.0 1.0 3.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 2.0 3.0 0.0 1.0 2.0 1.0 3.0 1.0 1.0 1.0 4.0 2.0 2.0 4.0 1.0 2.0 3.0 3.0 5.0 3.0 2.0 3.0 1.0 2.0 1.0 5.0 1.0 6.0 5.0 4.0 1.0 5.0 4.0 1.0 2.0 2.0 8.0 2.0 4.0 5.0 7.0 5.0 3.0 7.0 10.0 5.0 4.0 4.0 3.0 0.0 5.0 2.0 5.0 5.0 4.0 9.0 5.0 4.0 6.0 4.0 5.0 1.0 2.0 4.0 3.0 1.0 3.0 1.0 3.0 7.0 5.0 4.0 4.0 0.0 4.0 0.0 0.0 3.0 4.0 3.0 1.0 1.0 1.0 3.0 3.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 1.0 3.0 1.0 0.0 1.0 2.0 2.0 1.0 2.0 2.0 1.0 4.0 4.0 4.0 4.0 4.0 1.0 6.0 1.0 1.0 3.0 5.0 3.0 6.0 6.0 2.0 2.0 3.0 5.0 5.0 6.0 5.0 4.0 5.0 3.0 2.0 2.0 2.0 5.0 1.0 7.0 8.0 5.0 1.0 3.0 3.0 9.0 0.0 3.0 3.0 5.0 8.0 7.0 3.0 10.0 4.0 3.0 5.0 3.0 3.0 2.0 5.0 2.0 1.0 6.0 6.0 4.0 2.0 2.0 3.0 5.0 4.0 1.0 2.0 3.0 2.0 1.0 1.0 3.0 1.0 2.0 1.0 1.0 1.0 1.0 2.0 3.0 2.0 1.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 1.0 3.0 1.0 0.0 0.0 0.0 2.0 3.0 4.0 1.0 4.0 5.0 3.0 3.0 5.0 3.0 2.0 1.0 1.0 0.0 2.0 3.0 7.0 6.0 5.0 3.0 1.0 4.0 2.0 4.0 2.0 5.0 4.0 5.0 10.0 3.0 0.0 10.0 5.0 7.0 4.0 2.0 3.0 2.0 5.0 2.0 2.0 6.0 5.0 5.0 5.0 5.0 4.0 7.0 3.0 5.0 3.0 6.0 5.0 3.0 2.0 1.0 4.0 5.0 2.0 3.0 3.0 2.0 2.0 5.0 4.0 2.0 3.0 2.0 2.0 4.0 3.0 5.0 1.0 1.0 3.0 0.0 1.0 4.0 1.0 7.0 0.0 2.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 2.0 0.0 0.0 3.0 3.0 3.0 1.0 2.0 3.0 0.0 2.0 0.0 1.0 5.0 3.0 0.0 5.0 0.0 6.0 3.0 2.0 2.0 1.0 3.0 5.0 6.0 7.0 4.0 1.0 0.0 2.0 9.0 5.0 2.0 3.0 8.0 3.0 5.0 5.0 2.0 5.0 2.0 5.0 4.0 7.0 7.0 2.0 3.0 5.0 5.0 3.0 5.0 4.0 5.0 6.0 8.0 3.0 3.0 4.0 3.0 7.0 3.0 4.0 3.0 0.0 1.0 2.0 1.0 5.0 3.0 4.0 3.0 2.0 3.0 2.0 1.0 2.0 3.0 3.0 0.0 3.0 0.0 1.0 0.0 4.0 1.0 2.0 3.0 2.0 3.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 3.0 1.0 1.0 2.0 0.0 1.0 3.0 2.0 0.0 6.0 2.0 2.0 2.0 1.0 3.0 3.0 2.0 3.0 4.0 4.0 0.0 3.0 3.0 5.0 5.0 4.0 1.0 3.0 1.0 3.0 3.0 2.0 7.0 6.0 3.0 2.0 3.0 7.0 5.0 3.0 5.0 2.0 12.0 5.0 2.0 4.0 0.0 2.0 6.0 4.0 2.0 3.0 3.0 2.0 2.0 4.0 5.0 4.0 1.0 3.0 3.0 3.0 2.0 3.0 3.0 3.0 2.0 2.0 2.0 3.0 5.0 2.0 1.0 1.0 3.0 1.0 3.0 0.0 4.0 1.0 2.0 3.0 3.0 3.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 4.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 4.0 1.0 4.0 2.0 1.0 2.0 1.0 4.0 2.0 3.0 2.0 2.0 3.0 3.0 4.0 1.0 0.0 5.0 4.0 3.0 3.0 2.0 2.0 5.0 6.0 2.0 3.0 3.0 5.0 7.0 6.0 5.0 1.0 9.0 4.0 3.0 2.0 8.0 5.0 5.0 8.0 5.0 3.0 7.0 2.0 3.0 4.0 4.0 4.0 4.0 2.0 3.0 3.0 5.0 1.0 7.0 3.0 2.0 4.0 7.0 7.0 2.0 3.0 4.0 5.0 6.0 4.0 3.0 3.0 2.0 1.0 4.0 4.0 1.0 5.0 1.0 1.0 5.0 0.0 3.0 2.0 1.0 2.0 0.0 1.0 2.0 1.0 0.0 3.0 4.0 1.0 5.0 1.0 1.0 4.0 1.0 0.0 0.0 0.0 2.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 0.0 2.0 1.0 0.0 2.0 1.0 3.0 2.0 3.0 1.0 0.0 2.0 3.0 4.0 1.0 2.0 2.0 3.0 2.0 4.0 4.0 7.0 3.0 5.0 0.0 4.0 2.0 5.0 4.0 7.0 2.0 4.0 1.0 3.0 2.0 1.0 4.0 1.0 1.0 5.0 2.0 9.0 6.0 9.0 2.0 5.0 7.0 3.0 8.0 5.0 4.0 3.0 3.0 3.0 1.0 2.0 2.0 6.0 2.0 3.0 4.0 3.0 3.0 6.0 3.0 1.0 1.0 1.0 5.0 5.0 3.0 1.0 2.0 4.0 0.0 4.0 2.0 3.0 2.0 1.0 0.0 0.0 2.0 0.0 2.0 3.0 2.0 0.0 0.0 0.0 1.0 2.0 4.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 3.0 0.0 3.0 3.0 1.0 2.0 3.0 3.0 0.0 0.0 1.0 1.0 2.0 4.0 3.0 4.0 1.0 4.0 5.0 3.0 4.0 4.0 3.0 3.0 2.0 3.0 1.0 2.0 4.0 4.0 4.0 7.0 4.0 2.0 3.0 8.0 5.0 5.0 5.0 4.0 4.0 6.0 4.0 2.0 3.0 6.0 2.0 5.0 4.0 11.0 6.0 9.0 3.0 4.0 0.0 7.0 3.0 0.0 3.0 1.0 6.0 6.0 5.0 3.0 4.0 5.0 2.0 2.0 6.0 4.0 5.0 1.0 4.0 7.0 1.0 4.0 2.0 0.0 0.0 1.0 2.0 4.0 1.0 2.0 0.0 2.0 3.0 2.0 2.0 2.0 1.0 2.0 2.0 1.0 2.0 2.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 2.0 0.0 4.0 5.0 2.0 0.0 4.0 2.0 2.0 3.0 2.0 6.0 2.0 9.0 6.0 2.0 5.0 3.0 2.0 4.0 5.0 6.0 2.0 9.0 3.0 2.0 4.0 7.0 6.0 9.0 5.0 3.0 2.0 7.0 5.0 6.0 3.0 2.0 1.0 3.0 5.0 2.0 2.0 3.0 3.0 7.0 4.0 2.0 3.0 5.0 6.0 2.0 7.0 3.0 1.0 3.0 1.0 1.0 3.0 5.0 1.0 2.0 1.0 1.0 5.0 0.0 3.0 0.0 2.0 3.0 0.0 4.0 1.0 1.0 2.0 1.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 3.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 0.0 2.0 2.0 2.0 3.0 1.0 0.0 0.0 0.0 1.0 5.0 1.0 3.0 3.0 2.0 1.0 0.0 5.0 1.0 2.0 2.0 2.0 4.0 4.0 1.0 2.0 7.0 3.0 3.0 8.0 3.0 1.0 1.0 3.0 1.0 5.0 2.0 2.0 1.0 2.0 2.0 2.0 1.0 5.0 2.0 3.0 3.0 2.0 3.0 5.0 7.0 5.0 3.0 4.0 4.0 4.0 7.0 3.0 2.0 7.0 5.0 4.0 3.0 3.0 2.0 2.0 1.0 5.0 1.0 1.0 4.0 1.0 4.0 2.0 2.0 2.0 6.0 0.0 2.0 1.0 0.0 0.0 1.0 4.0 5.0 2.0 1.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 0.0 1.0 4.0 1.0 1.0 0.0 0.0 4.0 3.0 4.0 3.0 3.0 0.0 3.0 5.0 3.0 1.0 2.0 4.0 2.0 1.0 1.0 3.0 5.0 4.0 2.0 3.0 5.0 1.0 2.0 5.0 4.0 3.0 6.0 1.0 0.0 3.0 6.0 2.0 2.0 7.0 5.0 2.0 3.0 4.0 5.0 6.0 3.0 2.0 2.0 8.0 12.0 6.0 1.0 3.0 1.0 6.0 2.0 1.0 4.0 5.0 5.0 1.0 4.0 3.0 2.0 2.0 2.0 2.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 2.0 2.0 0.0 1.0 2.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 2.0 1.0 2.0 0.0 6.0 2.0 2.0 3.0 1.0 1.0 6.0 4.0 1.0 4.0 1.0 2.0 5.0 2.0 3.0 3.0 2.0 3.0 4.0 1.0 5.0 2.0 3.0 6.0 3.0 8.0 4.0 8.0 6.0 1.0 2.0 4.0 5.0 0.0 9.0 6.0 0.0 2.0 3.0 6.0 9.0 5.0 0.0 4.0 3.0 2.0 6.0 6.0 1.0 4.0 1.0 1.0 1.0 3.0 2.0 2.0 5.0 0.0 3.0 5.0 3.0 6.0 0.0 3.0 4.0 2.0 4.0 0.0 1.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 0.0 0.0 1.0 2.0 0.0 3.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 3.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 3.0 2.0 0.0 2.0 3.0 0.0 2.0 6.0 4.0 3.0 1.0 1.0 1.0 2.0 2.0 6.0 4.0 4.0 3.0 2.0 1.0 2.0 3.0 6.0 5.0 2.0 5.0 2.0 2.0 1.0 1.0 3.0 6.0 2.0 3.0 2.0 2.0 4.0 8.0 8.0 3.0 0.0 4.0 3.0 5.0 2.0 2.0 4.0 3.0 2.0 1.0 1.0 3.0 1.0 6.0 1.0 0.0 4.0 1.0 3.0 2.0 1.0 1.0 2.0 2.0 1.0 1.0 2.0 0.0 1.0 4.0 0.0 1.0 0.0 2.0 3.0 2.0 0.0 0.0 2.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 1.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 3.0 4.0 0.0 0.0 2.0 3.0 1.0 3.0 2.0 2.0 4.0 3.0 2.0 2.0 6.0 5.0 6.0 2.0 4.0 7.0 11.0 3.0 4.0 4.0 5.0 3.0 2.0 3.0 5.0 5.0 1.0 4.0 4.0 5.0 6.0 4.0 4.0 6.0 3.0 5.0 2.0 8.0 4.0 1.0 5.0 5.0 2.0 4.0 0.0 5.0 3.0 5.0 3.0 2.0 1.0 3.0 1.0 2.0 1.0 2.0 6.0 0.0 1.0 1.0 2.0 2.0 0.0 2.0 4.0 2.0 0.0 1.0 2.0 2.0 0.0 1.0 3.0 3.0 4.0 0.0 1.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 3.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 2.0 2.0 3.0 0.0 3.0 0.0 3.0 3.0 0.0 1.0 1.0 2.0 4.0 1.0 3.0 2.0 5.0 2.0 5.0 2.0 3.0 2.0 8.0 4.0 1.0 4.0 5.0 5.0 4.0 4.0 2.0 1.0 4.0 5.0 4.0 4.0 5.0 3.0 5.0 3.0 4.0 3.0 2.0 5.0 3.0 3.0 3.0 7.0 4.0 1.0 4.0 4.0 4.0 1.0 1.0 4.0 0.0 7.0 2.0 1.0 4.0 5.0 1.0 3.0 5.0 2.0 2.0 0.0 2.0 1.0 1.0 1.0 3.0 2.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 3.0 2.0 1.0 2.0 1.0 5.0 3.0 1.0 11.0 1.0 5.0 3.0 2.0 1.0 5.0 3.0 2.0 1.0 3.0 2.0 2.0 3.0 3.0 4.0 5.0 4.0 4.0 5.0 2.0 3.0 6.0 7.0 6.0 2.0 6.0 2.0 7.0 2.0 4.0 4.0 3.0 4.0 4.0 4.0 1.0 2.0 5.0 7.0 3.0 7.0 9.0 6.0 6.0 3.0 4.0 1.0 5.0 1.0 2.0 2.0 3.0 5.0 1.0 3.0 4.0 1.0 2.0 3.0 3.0 1.0 2.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 2.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 2.0 2.0 0.0 3.0 4.0 1.0 3.0 1.0 4.0 0.0 1.0 3.0 5.0 1.0 3.0 3.0 4.0 2.0 5.0 3.0 3.0 2.0 4.0 3.0 7.0 5.0 3.0 4.0 5.0 1.0 4.0 6.0 4.0 4.0 4.0 2.0 0.0 4.0 4.0 4.0 4.0 4.0 3.0 7.0 2.0 0.0 7.0 1.0 2.0 3.0 3.0 1.0 4.0 1.0 2.0 2.0 3.0 4.0 0.0 2.0 2.0 2.0 3.0 0.0 4.0 1.0 0.0 4.0 4.0 2.0 1.0 2.0 1.0 1.0 3.0 0.0 3.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 4.0 1.0 1.0 1.0 4.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 5.0 1.0 1.0 1.0 1.0 1.0 3.0 1.0 2.0 4.0 2.0 0.0 0.0 2.0 3.0 1.0 1.0 2.0 1.0 5.0 2.0 7.0 3.0 2.0 4.0 2.0 6.0 7.0 6.0 4.0 3.0 9.0 3.0 6.0 1.0 4.0 3.0 1.0 2.0 3.0 6.0 4.0 4.0 2.0 1.0 3.0 0.0 3.0 4.0 2.0 0.0 4.0 1.0 5.0 2.0 1.0 6.0 2.0 5.0 1.0 2.0 1.0 2.0 1.0 1.0 2.0 1.0 3.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 2.0 2.0 3.0 2.0 1.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 1.0 2.0 1.0 0.0 3.0 2.0 1.0 1.0 1.0 3.0 2.0 3.0 3.0 0.0 1.0 4.0 4.0 6.0 2.0 2.0 2.0 3.0 2.0 4.0 2.0 3.0 3.0 2.0 5.0 3.0 4.0 3.0 3.0 0.0 1.0 3.0 1.0 4.0 2.0 2.0 2.0 4.0 1.0 9.0 1.0 4.0 3.0 7.0 3.0 4.0 3.0 4.0 1.0 1.0 2.0 1.0 1.0 8.0 5.0 2.0 3.0 2.0 5.0 4.0 4.0 4.0 1.0 2.0 0.0 4.0 0.0 4.0 4.0 1.0 0.0 3.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 2.0 1.0 1.0 3.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 3.0 3.0 3.0 2.0 5.0 5.0 1.0 1.0 2.0 2.0 3.0 3.0 2.0 4.0 2.0 3.0 2.0 1.0 3.0 2.0 3.0 4.0 6.0 4.0 2.0 5.0 2.0 6.0 4.0 4.0 5.0 2.0 1.0 2.0 6.0 0.0 3.0 2.0 5.0 6.0 6.0 2.0 4.0 1.0 1.0 3.0 3.0 1.0 5.0 4.0 2.0 3.0 4.0 4.0 5.0 4.0 2.0 3.0 3.0 0.0 2.0 2.0 0.0 2.0 1.0 3.0 3.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 3.0 0.0 2.0 1.0 0.0 3.0 2.0 2.0 2.0 2.0 3.0 3.0 3.0 5.0 3.0 6.0 2.0 1.0 1.0 3.0 3.0 3.0 1.0 5.0 3.0 5.0 6.0 2.0 1.0 3.0 3.0 4.0 1.0 3.0 1.0 5.0 1.0 5.0 4.0 1.0 3.0 1.0 6.0 4.0 3.0 3.0 3.0 0.0 3.0 3.0 3.0 3.0 4.0 2.0 1.0 2.0 5.0 1.0 3.0 1.0 5.0 0.0 2.0 1.0 0.0 0.0 3.0 2.0 2.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 3.0 0.0 3.0 3.0 2.0 0.0 2.0 2.0 4.0 3.0 0.0 5.0 1.0 4.0 1.0 1.0 1.0 3.0 3.0 1.0 3.0 4.0 3.0 2.0 2.0 0.0 0.0 3.0 4.0 3.0 1.0 5.0 6.0 2.0 8.0 4.0 3.0 7.0 2.0 5.0 2.0 3.0 5.0 5.0 5.0 4.0 1.0 3.0 4.0 4.0 2.0 2.0 4.0 6.0 2.0 4.0 3.0 6.0 3.0 4.0 1.0 2.0 3.0 0.0 2.0 1.0 4.0 1.0 1.0 2.0 2.0 2.0 1.0 0.0 1.0 2.0 1.0 1.0 3.0 4.0 1.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 0.0 2.0 6.0 0.0 1.0 2.0 2.0 1.0 1.0 1.0 4.0 1.0 3.0 5.0 3.0 0.0 1.0 4.0 1.0 3.0 9.0 4.0 3.0 3.0 0.0 1.0 3.0 4.0 4.0 6.0 7.0 2.0 3.0 2.0 3.0 3.0 2.0 3.0 3.0 3.0 1.0 6.0 2.0 4.0 1.0 2.0 1.0 1.0 3.0 5.0 4.0 4.0 2.0 2.0 3.0 3.0 3.0 1.0 0.0 1.0 4.0 1.0 3.0 1.0 1.0 2.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 3.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 4.0 4.0 1.0 2.0 2.0 0.0 4.0 1.0 0.0 2.0 6.0 6.0 3.0 1.0 2.0 1.0 2.0 1.0 2.0 5.0 2.0 6.0 4.0 4.0 6.0 2.0 2.0 5.0 3.0 4.0 8.0 3.0 2.0 4.0 0.0 6.0 1.0 1.0 0.0 4.0 1.0 2.0 7.0 2.0 4.0 3.0 1.0 2.0 0.0 5.0 3.0 3.0 4.0 3.0 1.0 0.0 6.0 0.0 3.0 3.0 3.0 0.0 5.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 6.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 2.0 2.0 1.0 0.0 4.0 3.0 4.0 3.0 4.0 2.0 2.0 3.0 4.0 4.0 2.0 1.0 1.0 1.0 3.0 2.0 1.0 2.0 3.0 4.0 0.0 2.0 8.0 2.0 3.0 5.0 4.0 3.0 2.0 1.0 2.0 3.0 1.0 3.0 3.0 2.0 2.0 5.0 5.0 2.0 6.0 3.0 3.0 1.0 2.0 1.0 1.0 1.0 5.0 2.0 1.0 2.0 4.0 2.0 2.0 1.0 1.0 3.0 1.0 3.0 1.0 2.0 2.0 0.0 0.0 2.0 2.0 3.0 4.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 1.0 3.0 0.0 2.0 4.0 2.0 6.0 1.0 2.0 3.0 8.0 2.0 4.0 1.0 5.0 3.0 2.0 2.0 2.0 3.0 3.0 0.0 4.0 2.0 6.0 4.0 0.0 2.0 5.0 2.0 3.0 3.0 4.0 6.0 0.0 2.0 1.0 6.0 0.0 2.0 3.0 0.0 3.0 3.0 2.0 6.0 7.0 5.0 1.0 1.0 2.0 4.0 2.0 1.0 3.0 3.0 0.0 3.0 2.0 1.0 0.0 3.0 2.0 0.0 1.0 1.0 2.0 1.0 3.0 0.0 2.0 2.0 0.0 1.0 2.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 3.0 0.0 3.0 1.0 0.0 0.0 2.0 2.0 5.0 0.0 0.0 4.0 3.0 2.0 3.0 2.0 3.0 3.0 3.0 4.0 1.0 3.0 2.0 2.0 4.0 7.0 3.0 3.0 0.0 2.0 3.0 5.0 5.0 3.0 5.0 3.0 2.0 2.0 0.0 5.0 1.0 3.0 1.0 1.0 3.0 3.0 0.0 2.0 1.0 5.0 3.0 1.0 2.0 5.0 1.0 2.0 2.0 0.0 0.0 3.0 2.0 0.0 2.0 1.0 1.0 2.0 0.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 2.0 1.0 2.0 1.0 3.0 1.0 2.0 2.0 0.0 3.0 2.0 2.0 2.0 1.0 2.0 3.0 4.0 3.0 0.0 2.0 4.0 4.0 4.0 2.0 3.0 6.0 1.0 6.0 2.0 2.0 2.0 6.0 3.0 3.0 3.0 2.0 3.0 3.0 2.0 5.0 4.0 2.0 3.0 2.0 2.0 4.0 3.0 5.0 3.0 2.0 1.0 1.0 1.0 4.0 2.0 3.0 0.0 1.0 0.0 0.0 2.0 3.0 1.0 1.0 1.0 0.0 2.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 3.0 4.0 2.0 4.0 2.0 1.0 0.0 3.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 3.0 3.0 1.0 2.0 3.0 5.0 5.0 2.0 2.0 0.0 1.0 2.0 2.0 4.0 0.0 3.0 0.0 1.0 2.0 4.0 1.0 2.0 2.0 5.0 4.0 3.0 3.0 4.0 5.0 2.0 1.0 1.0 1.0 2.0 3.0 2.0 1.0 4.0 3.0 3.0 2.0 0.0 4.0 2.0 2.0 1.0 1.0 1.0 1.0 1.0 3.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 2.0 0.0 0.0 0.0 1.0 1.0 3.0 2.0 0.0 2.0 4.0 1.0 1.0 1.0 2.0 3.0 1.0 3.0 4.0 1.0 2.0 0.0 5.0 0.0 1.0 3.0 2.0 6.0 5.0 4.0 3.0 2.0 3.0 3.0 4.0 2.0 2.0 1.0 5.0 3.0 5.0 1.0 6.0 1.0 2.0 3.0 2.0 5.0 2.0 1.0 5.0 1.0 4.0 2.0 4.0 4.0 3.0 2.0 3.0 0.0 1.0 2.0 2.0 1.0 5.0 2.0 5.0 0.0 1.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 2.0 2.0 1.0 2.0 1.0 0.0 2.0 1.0 2.0 2.0 0.0 2.0 3.0 4.0 1.0 1.0 0.0 0.0 3.0 3.0 5.0 2.0 4.0 2.0 2.0 3.0 3.0 6.0 0.0 3.0 4.0 1.0 2.0 5.0 5.0 1.0 0.0 5.0 2.0 2.0 7.0 1.0 1.0 5.0 2.0 3.0 0.0 2.0 1.0 0.0 2.0 3.0 5.0 1.0 3.0 2.0 0.0 3.0 3.0 0.0 3.0 1.0 3.0 1.0 4.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 2.0 3.0 0.0 0.0 1.0 2.0 5.0 1.0 4.0 3.0 4.0 2.0 1.0 2.0 1.0 0.0 3.0 0.0 5.0 5.0 3.0 3.0 2.0 4.0 2.0 1.0 2.0 5.0 4.0 4.0 2.0 2.0 2.0 0.0 2.0 0.0 1.0 3.0 3.0 2.0 2.0 7.0 2.0 2.0 1.0 0.0 4.0 0.0 2.0 2.0 3.0 1.0 3.0 2.0 5.0 1.0 1.0 3.0 1.0 1.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 3.0 1.0 2.0 2.0 3.0 1.0 3.0 4.0 0.0 1.0 1.0 1.0 2.0 5.0 0.0 5.0 2.0 3.0 2.0 4.0 1.0 0.0 2.0 1.0 2.0 2.0 5.0 2.0 0.0 4.0 3.0 2.0 2.0 0.0 4.0 2.0 3.0 2.0 1.0 2.0 1.0 1.0 3.0 4.0 3.0 2.0 2.0 1.0 1.0 1.0 4.0 3.0 0.0 2.0 1.0 2.0 3.0 0.0 2.0 1.0 1.0 0.0 0.0 2.0 1.0 2.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 3.0 1.0 5.0 2.0 2.0 2.0 1.0 2.0 1.0 3.0 2.0 3.0 4.0 1.0 2.0 3.0 5.0 3.0 4.0 2.0 2.0 2.0 0.0 2.0 3.0 1.0 1.0 5.0 2.0 2.0 1.0 3.0 1.0 0.0 2.0 2.0 1.0 4.0 4.0 1.0 1.0 3.0 2.0 4.0 2.0 3.0 2.0 2.0 3.0 3.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 4.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 3.0 2.0 0.0 1.0 2.0 2.0 2.0 2.0 1.0 4.0 2.0 4.0 2.0 2.0 1.0 2.0 2.0 2.0 5.0 1.0 0.0 3.0 2.0 1.0 2.0 3.0 3.0 4.0 2.0 3.0 5.0 0.0 0.0 2.0 6.0 2.0 2.0 4.0 3.0 3.0 3.0 2.0 1.0 0.0 4.0 4.0 2.0 2.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 1.0 3.0 2.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 4.0 2.0 1.0 2.0 2.0 2.0 6.0 1.0 2.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 2.0 1.0 1.0 3.0 2.0 0.0 2.0 1.0 2.0 2.0 0.0 3.0 0.0 1.0 2.0 4.0 7.0 3.0 1.0 3.0 5.0 2.0 1.0 2.0 3.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 4.0 0.0 2.0 1.0 1.0 1.0 3.0 1.0 4.0 1.0 0.0 0.0 3.0 5.0 2.0 2.0 1.0 4.0 1.0 3.0 4.0 6.0 0.0 1.0 0.0 3.0 2.0 3.0 3.0 1.0 0.0 3.0 2.0 2.0 2.0 2.0 0.0 2.0 1.0 2.0 4.0 2.0 3.0 3.0 1.0 2.0 1.0 1.0 1.0 4.0 3.0 1.0 3.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 3.0 2.0 2.0 2.0 2.0 0.0 4.0 1.0 1.0 2.0 3.0 1.0 0.0 6.0 3.0 1.0 0.0 0.0 2.0 1.0 2.0 1.0 2.0 2.0 3.0 0.0 4.0 1.0 1.0 2.0 1.0 1.0 2.0 0.0 2.0 2.0 1.0 1.0 2.0 0.0 2.0 2.0 4.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 3.0 1.0 2.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 1.0 0.0 5.0 0.0 1.0 1.0 2.0 1.0 3.0 2.0 0.0 2.0 0.0 2.0 4.0 0.0 2.0 1.0 2.0 3.0 1.0 5.0 2.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 2.0 1.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 3.0 1.0 2.0 0.0 4.0 0.0 0.0 3.0 1.0 1.0 4.0 0.0 1.0 0.0 2.0 3.0 3.0 0.0 3.0 1.0 1.0 1.0 4.0 1.0 3.0 2.0 0.0 0.0 1.0 0.0 2.0 1.0 3.0 1.0 2.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 2.0 0.0 0.0 0.0 4.0 0.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 3.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 3.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 2.0 2.0 2.0 1.0 3.0 3.0 4.0 4.0 1.0 1.0 1.0 4.0 2.0 1.0 1.0 0.0 2.0 3.0 0.0 1.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 2.0 3.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 2.0 3.0 1.0 3.0 1.0 1.0 3.0 1.0 1.0 3.0 0.0 4.0 4.0 1.0 0.0 2.0 2.0 1.0 1.0 2.0 2.0 1.0 2.0 0.0 2.0 1.0 4.0 3.0 1.0 1.0 2.0 1.0 2.0 1.0 3.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 2.0 2.0 4.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 2.0 3.0 4.0 2.0 2.0 2.0 1.0 1.0 0.0 4.0 0.0 1.0 2.0 1.0 2.0 0.0 1.0 3.0 1.0 3.0 1.0 4.0 1.0 0.0 1.0 3.0 2.0 1.0 0.0 4.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 3.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 2.0 0.0 3.0 0.0 1.0 2.0 3.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 1.0 4.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 1.0 1.0 3.0 0.0 2.0 1.0 1.0 3.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 3.0 1.0 0.0 3.0 3.0 2.0 0.0 4.0 2.0 2.0 0.0 2.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 1.0 3.0 1.0 2.0 4.0 0.0 2.0 1.0 1.0 1.0 4.0 2.0 3.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 3.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 3.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 2.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 3.0 0.0 1.0 1.0 0.0 2.0 3.0 1.0 0.0 1.0 3.0 0.0 1.0 0.0 0.0 0.0 3.0 0.0 1.0 0.0 1.0 4.0 4.0 1.0 1.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 3.0 1.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 3.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 3.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 2.0 1.0 0.0 0.0 2.0 0.0 1.0 4.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 2.0 1.0 2.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 2.0 2.0 2.0 0.0 2.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 2.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 4.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 0.0 1.0 0.0 1.0 3.0 1.0 3.0 3.0 0.0 1.0 1.0 1.0 5.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 2.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 4.0 0.0 3.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 2.0 4.0 3.0 3.0 1.0 0.0 3.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 3.0 0.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 3.0 2.0 1.0 3.0 2.0 1.0 1.0 4.0 1.0 2.0 0.0 0.0 0.0 2.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 5.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 2.0 1.0 1.0 2.0 0.0 2.0 2.0 0.0 0.0 2.0 2.0 0.0 1.0 1.0 3.0 1.0 1.0 1.0 1.0 1.0 2.0 3.0 4.0 2.0 5.0 1.0 2.0 1.0 0.0 2.0 1.0 2.0 0.0 2.0 3.0 0.0 3.0 1.0 0.0 2.0 1.0 3.0 1.0 1.0 0.0 2.0 0.0 3.0 2.0 2.0 0.0 2.0 1.0 1.0 3.0 0.0 2.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 3.0 3.0 2.0 1.0 3.0 1.0 1.0 1.0 0.0 2.0 0.0 3.0 3.0 2.0 3.0 1.0 4.0 1.0 1.0 0.0 3.0 1.0 0.0 3.0 1.0 2.0 0.0 1.0 0.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 3.0 0.0 2.0 3.0 1.0 1.0 2.0 2.0 1.0 6.0 2.0 0.0 2.0 1.0 1.0 4.0 3.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 3.0 1.0 2.0 1.0 3.0 2.0 4.0 0.0 4.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 2.0 2.0 1.0 0.0 2.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 2.0 2.0 2.0 1.0 2.0 0.0 0.0 3.0 1.0 2.0 1.0 0.0 1.0 4.0 2.0 1.0 1.0 2.0 1.0 6.0 3.0 1.0 2.0 1.0 2.0 1.0 3.0 1.0 1.0 3.0 2.0 0.0 3.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 2.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 4.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 4.0 2.0 2.0 0.0 1.0 2.0 5.0 3.0 4.0 0.0 1.0 1.0 0.0 8.0 3.0 6.0 1.0 2.0 3.0 1.0 1.0 2.0 2.0 2.0 1.0 1.0 3.0 2.0 1.0 1.0 0.0 1.0 2.0 0.0 1.0 2.0 2.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 3.0 3.0 2.0 2.0 0.0 0.0 1.0 2.0 1.0 2.0 3.0 5.0 2.0 4.0 1.0 2.0 2.0 2.0 1.0 2.0 1.0 2.0 2.0 0.0 1.0 3.0 1.0 6.0 2.0 2.0 2.0 2.0 1.0 2.0 0.0 3.0 2.0 0.0 2.0 2.0 1.0 6.0 2.0 0.0 1.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 3.0 2.0 2.0 1.0 2.0 0.0 4.0 2.0 2.0 1.0 2.0 1.0 3.0 4.0 4.0 2.0 1.0 2.0 4.0 3.0 3.0 2.0 3.0 2.0 2.0 3.0 1.0 3.0 3.0 4.0 2.0 2.0 2.0 2.0 2.0 1.0 5.0 3.0 1.0 3.0 2.0 2.0 3.0 2.0 0.0 5.0 1.0 1.0 2.0 2.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 3.0 0.0 1.0 0.0 3.0 1.0 2.0 2.0 2.0 3.0 0.0 4.0 0.0 2.0 3.0 1.0 4.0 3.0 0.0 2.0 4.0 1.0 4.0 3.0 2.0 7.0 3.0 5.0 7.0 1.0 4.0 4.0 5.0 4.0 4.0 5.0 4.0 2.0 1.0 1.0 2.0 5.0 1.0 3.0 0.0 0.0 2.0 7.0 1.0 1.0 2.0 3.0 2.0 3.0 0.0 3.0 0.0 2.0 0.0 1.0 4.0 0.0 0.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 5.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 1.0 0.0 2.0 2.0 1.0 2.0 1.0 2.0 0.0 1.0 4.0 0.0 0.0 1.0 2.0 3.0 4.0 2.0 2.0 5.0 3.0 5.0 1.0 1.0 3.0 5.0 4.0 3.0 3.0 3.0 6.0 3.0 3.0 6.0 5.0 0.0 4.0 3.0 6.0 2.0 4.0 3.0 1.0 3.0 1.0 0.0 1.0 4.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 0.0 0.0 3.0 0.0 1.0 1.0 1.0 1.0 7.0 1.0 1.0 2.0 1.0 2.0 2.0 2.0 4.0 5.0 2.0 3.0 1.0 1.0 0.0 1.0 1.0 5.0 1.0 3.0 4.0 4.0 3.0 5.0 2.0 3.0 3.0 1.0 2.0 1.0 4.0 5.0 5.0 3.0 2.0 2.0 8.0 4.0 4.0 3.0 2.0 2.0 0.0 3.0 4.0 3.0 3.0 4.0 3.0 1.0 1.0 0.0 3.0 1.0 2.0 2.0 1.0 1.0 0.0 0.0 1.0 3.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 3.0 0.0 2.0 1.0 4.0 3.0 2.0 1.0 0.0 2.0 1.0 2.0 1.0 5.0 4.0 2.0 2.0 3.0 2.0 3.0 5.0 2.0 2.0 2.0 6.0 8.0 3.0 3.0 1.0 3.0 3.0 6.0 2.0 0.0 2.0 5.0 8.0 3.0 2.0 1.0 2.0 5.0 1.0 1.0 4.0 2.0 3.0 3.0 4.0 0.0 0.0 1.0 3.0 2.0 2.0 2.0 0.0 2.0 2.0 2.0 1.0 2.0 0.0 1.0 1.0 4.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 4.0 2.0 1.0 0.0 1.0 0.0 1.0 3.0 1.0 2.0 2.0 1.0 1.0 5.0 2.0 2.0 0.0 1.0 5.0 2.0 3.0 1.0 2.0 1.0 5.0 6.0 2.0 4.0 3.0 5.0 7.0 1.0 2.0 7.0 9.0 5.0 5.0 2.0 5.0 4.0 5.0 6.0 0.0 3.0 2.0 2.0 5.0 6.0 5.0 5.0 0.0 5.0 3.0 0.0 2.0 4.0 2.0 2.0 1.0 2.0 3.0 0.0 1.0 2.0 1.0 2.0 2.0 1.0 1.0 2.0 0.0 2.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 2.0 3.0 7.0 1.0 5.0 4.0 4.0 1.0 2.0 5.0 2.0 0.0 4.0 1.0 0.0 3.0 2.0 3.0 2.0 3.0 2.0 4.0 1.0 3.0 3.0 7.0 1.0 0.0 1.0 3.0 7.0 3.0 2.0 7.0 3.0 2.0 3.0 1.0 2.0 2.0 1.0 2.0 1.0 2.0 4.0 1.0 2.0 1.0 1.0 3.0 0.0 1.0 0.0 1.0 3.0 0.0 0.0 2.0 0.0 1.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 2.0 0.0 1.0 2.0 2.0 1.0 2.0 1.0 2.0 3.0 2.0 1.0 3.0 4.0 2.0 2.0 3.0 2.0 3.0 2.0 1.0 5.0 3.0 4.0 6.0 2.0 4.0 4.0 6.0 2.0 4.0 4.0 3.0 3.0 1.0 2.0 5.0 2.0 6.0 5.0 3.0 6.0 5.0 6.0 3.0 2.0 5.0 7.0 4.0 5.0 2.0 2.0 4.0 3.0 1.0 2.0 2.0 2.0 4.0 2.0 2.0 3.0 2.0 7.0 1.0 3.0 0.0 0.0 2.0 1.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 2.0 1.0 4.0 6.0 1.0 1.0 0.0 1.0 1.0 3.0 1.0 4.0 4.0 3.0 2.0 4.0 6.0 3.0 8.0 0.0 2.0 5.0 3.0 4.0 2.0 5.0 5.0 6.0 5.0 6.0 2.0 5.0 4.0 1.0 3.0 3.0 4.0 10.0 4.0 7.0 3.0 1.0 3.0 3.0 4.0 3.0 1.0 3.0 2.0 1.0 1.0 3.0 5.0 4.0 2.0 0.0 1.0 6.0 3.0 2.0 4.0 3.0 3.0 4.0 2.0 1.0 1.0 1.0 2.0 2.0 2.0 2.0 1.0 4.0 0.0 3.0 2.0 2.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 3.0 0.0 2.0 0.0 0.0 0.0 3.0 1.0 3.0 2.0 0.0 1.0 1.0 1.0 4.0 2.0 4.0 0.0 2.0 6.0 2.0 8.0 3.0 3.0 4.0 1.0 4.0 2.0 3.0 3.0 1.0 3.0 1.0 4.0 4.0 5.0 6.0 8.0 3.0 5.0 3.0 1.0 6.0 2.0 7.0 0.0 4.0 4.0 4.0 4.0 4.0 3.0 6.0 5.0 3.0 3.0 4.0 3.0 3.0 3.0 3.0 3.0 2.0 4.0 4.0 4.0 0.0 1.0 3.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 4.0 1.0 3.0 1.0 3.0 0.0 0.0 0.0 2.0 1.0 1.0 5.0 0.0 5.0 3.0 1.0 2.0 2.0 9.0 1.0 6.0 1.0 4.0 5.0 3.0 4.0 5.0 3.0 2.0 2.0 6.0 8.0 4.0 6.0 5.0 4.0 6.0 8.0 3.0 4.0 3.0 5.0 2.0 5.0 2.0 4.0 4.0 6.0 1.0 10.0 3.0 6.0 2.0 4.0 2.0 7.0 3.0 1.0 1.0 5.0 0.0 1.0 1.0 2.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 1.0 5.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 2.0 2.0 3.0 3.0 2.0 2.0 2.0 2.0 3.0 2.0 5.0 0.0 7.0 2.0 3.0 1.0 1.0 1.0 5.0 3.0 1.0 2.0 4.0 1.0 3.0 11.0 6.0 8.0 5.0 5.0 3.0 4.0 8.0 6.0 3.0 4.0 3.0 1.0 6.0 0.0 6.0 0.0 0.0 10.0 8.0 6.0 6.0 1.0 4.0 2.0 6.0 1.0 2.0 1.0 5.0 2.0 1.0 5.0 0.0 1.0 2.0 5.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 2.0 1.0 2.0 3.0 3.0 1.0 5.0 2.0 3.0 1.0 1.0 1.0 3.0 4.0 3.0 1.0 3.0 3.0 4.0 5.0 4.0 3.0 4.0 8.0 7.0 3.0 5.0 7.0 3.0 6.0 8.0 7.0 7.0 7.0 6.0 8.0 8.0 6.0 3.0 4.0 2.0 3.0 2.0 10.0 7.0 2.0 6.0 1.0 5.0 4.0 8.0 4.0 7.0 2.0 3.0 3.0 2.0 0.0 8.0 0.0 5.0 2.0 4.0 0.0 3.0 3.0 1.0 1.0 0.0 2.0 1.0 2.0 4.0 0.0 1.0 0.0 2.0 4.0 0.0 2.0 1.0 1.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 7.0 3.0 2.0 2.0 0.0 2.0 4.0 0.0 4.0 5.0 7.0 3.0 1.0 5.0 4.0 2.0 4.0 5.0 6.0 3.0 5.0 0.0 3.0 5.0 5.0 8.0 2.0 5.0 7.0 4.0 2.0 5.0 5.0 7.0 4.0 5.0 6.0 5.0 6.0 6.0 4.0 3.0 6.0 3.0 6.0 0.0 4.0 3.0 3.0 4.0 4.0 2.0 9.0 8.0 0.0 2.0 2.0 5.0 4.0 3.0 2.0 2.0 4.0 3.0 7.0 1.0 2.0 2.0 2.0 4.0 1.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 3.0 0.0 2.0 0.0 1.0 0.0 2.0 1.0 2.0 1.0 3.0 1.0 3.0 2.0 1.0 2.0 2.0 3.0 4.0 2.0 2.0 3.0 2.0 1.0 3.0 5.0 1.0 6.0 5.0 8.0 3.0 7.0 3.0 8.0 2.0 7.0 8.0 3.0 4.0 5.0 5.0 5.0 3.0 2.0 3.0 8.0 3.0 1.0 5.0 3.0 5.0 2.0 5.0 5.0 4.0 6.0 7.0 9.0 5.0 4.0 0.0 4.0 4.0 1.0 4.0 2.0 0.0 1.0 2.0 5.0 3.0 1.0 1.0 1.0 2.0 2.0 0.0 2.0 0.0 1.0 1.0 3.0 1.0 0.0 3.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 0.0 1.0 2.0 1.0 2.0 3.0 1.0 2.0 1.0 0.0 5.0 3.0 1.0 2.0 4.0 6.0 4.0 3.0 1.0 1.0 7.0 4.0 5.0 5.0 3.0 2.0 4.0 5.0 5.0 8.0 6.0 6.0 4.0 5.0 3.0 5.0 7.0 7.0 3.0 3.0 7.0 10.0 4.0 4.0 6.0 5.0 4.0 5.0 7.0 6.0 6.0 6.0 5.0 9.0 8.0 5.0 3.0 9.0 6.0 5.0 5.0 5.0 3.0 6.0 1.0 3.0 2.0 1.0 2.0 3.0 1.0 2.0 3.0 4.0 2.0 3.0 2.0 2.0 0.0 1.0 2.0 3.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 2.0 3.0 2.0 3.0 3.0 0.0 5.0 5.0 2.0 1.0 4.0 5.0 5.0 3.0 5.0 6.0 4.0 5.0 5.0 5.0 2.0 7.0 8.0 1.0 2.0 4.0 3.0 3.0 5.0 6.0 5.0 7.0 4.0 4.0 5.0 2.0 3.0 12.0 6.0 4.0 10.0 3.0 7.0 7.0 5.0 7.0 10.0 6.0 9.0 5.0 4.0 8.0 8.0 4.0 7.0 5.0 2.0 2.0 5.0 7.0 4.0 6.0 1.0 5.0 7.0 2.0 4.0 3.0 5.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 3.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 2.0 2.0 2.0 2.0 3.0 5.0 1.0 3.0 5.0 2.0 5.0 6.0 5.0 8.0 4.0 5.0 1.0 4.0 4.0 5.0 7.0 2.0 4.0 3.0 2.0 5.0 7.0 8.0 5.0 5.0 8.0 3.0 7.0 4.0 8.0 3.0 6.0 7.0 2.0 5.0 5.0 3.0 4.0 5.0 6.0 6.0 4.0 10.0 11.0 5.0 5.0 4.0 2.0 2.0 3.0 3.0 8.0 5.0 4.0 3.0 3.0 5.0 3.0 3.0 0.0 3.0 3.0 2.0 1.0 2.0 2.0 2.0 2.0 0.0 1.0 2.0 1.0 2.0 3.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 3.0 3.0 2.0 0.0 0.0 3.0 4.0 0.0 1.0 3.0 1.0 4.0 2.0 6.0 1.0 3.0 3.0 3.0 2.0 5.0 6.0 4.0 6.0 4.0 5.0 6.0 7.0 6.0 7.0 7.0 7.0 4.0 3.0 3.0 3.0 4.0 4.0 5.0 5.0 5.0 2.0 4.0 6.0 12.0 6.0 1.0 7.0 5.0 4.0 15.0 6.0 2.0 2.0 5.0 4.0 3.0 4.0 5.0 8.0 4.0 4.0 5.0 6.0 6.0 4.0 7.0 4.0 4.0 3.0 1.0 3.0 0.0 3.0 3.0 4.0 1.0 3.0 4.0 0.0 4.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 2.0 2.0 2.0 1.0 2.0 4.0 6.0 1.0 1.0 4.0 2.0 1.0 1.0 8.0 5.0 4.0 6.0 6.0 2.0 7.0 9.0 3.0 5.0 5.0 3.0 5.0 6.0 1.0 7.0 7.0 4.0 6.0 7.0 5.0 6.0 10.0 7.0 6.0 5.0 7.0 9.0 2.0 8.0 6.0 5.0 5.0 6.0 6.0 7.0 6.0 2.0 5.0 6.0 3.0 7.0 3.0 6.0 2.0 3.0 2.0 5.0 5.0 4.0 1.0 2.0 1.0 2.0 5.0 4.0 2.0 2.0 6.0 2.0 4.0 1.0 2.0 1.0 3.0 2.0 3.0 1.0 1.0 1.0 0.0 1.0 3.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 1.0 0.0 2.0 1.0 1.0 2.0 2.0 3.0 1.0 5.0 4.0 5.0 6.0 4.0 4.0 3.0 4.0 4.0 3.0 7.0 3.0 7.0 6.0 4.0 7.0 2.0 5.0 6.0 3.0 9.0 6.0 5.0 2.0 9.0 5.0 8.0 2.0 14.0 7.0 6.0 5.0 5.0 7.0 2.0 2.0 4.0 2.0 3.0 6.0 4.0 9.0 5.0 6.0 4.0 7.0 6.0 5.0 3.0 2.0 7.0 5.0 7.0 4.0 3.0 7.0 1.0 4.0 0.0 0.0 3.0 4.0 5.0 1.0 1.0 4.0 2.0 1.0 0.0 2.0 1.0 3.0 2.0 3.0 1.0 2.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 3.0 1.0 1.0 0.0 3.0 2.0 0.0 3.0 0.0 3.0 2.0 2.0 5.0 5.0 8.0 3.0 5.0 3.0 5.0 2.0 7.0 5.0 5.0 7.0 5.0 8.0 4.0 4.0 2.0 8.0 8.0 4.0 10.0 10.0 7.0 9.0 7.0 6.0 4.0 3.0 5.0 3.0 9.0 9.0 7.0 5.0 7.0 8.0 12.0 7.0 12.0 3.0 11.0 5.0 4.0 6.0 5.0 8.0 5.0 3.0 5.0 4.0 5.0 5.0 5.0 4.0 0.0 3.0 3.0 2.0 3.0 3.0 5.0 0.0 1.0 5.0 3.0 3.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 2.0 4.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 2.0 2.0 0.0 1.0 3.0 2.0 2.0 3.0 5.0 3.0 2.0 3.0 7.0 5.0 6.0 3.0 4.0 6.0 4.0 2.0 3.0 7.0 7.0 7.0 6.0 4.0 5.0 9.0 4.0 5.0 5.0 4.0 5.0 6.0 2.0 8.0 9.0 6.0 7.0 10.0 7.0 8.0 7.0 8.0 5.0 6.0 5.0 11.0 8.0 2.0 13.0 6.0 9.0 10.0 5.0 6.0 6.0 3.0 3.0 4.0 6.0 5.0 4.0 5.0 3.0 5.0 1.0 1.0 1.0 4.0 6.0 7.0 3.0 1.0 1.0 2.0 2.0 0.0 3.0 0.0 3.0 1.0 5.0 1.0 0.0 3.0 1.0 2.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 2.0 0.0 4.0 3.0 1.0 4.0 1.0 2.0 1.0 3.0 10.0 3.0 2.0 3.0 4.0 5.0 5.0 3.0 3.0 5.0 2.0 7.0 10.0 10.0 4.0 4.0 3.0 4.0 5.0 9.0 7.0 12.0 2.0 8.0 8.0 7.0 8.0 6.0 7.0 5.0 9.0 7.0 2.0 7.0 9.0 4.0 7.0 4.0 4.0 3.0 1.0 4.0 5.0 9.0 8.0 5.0 3.0 8.0 6.0 3.0 9.0 5.0 6.0 3.0 3.0 3.0 7.0 2.0 2.0 3.0 3.0 0.0 1.0 1.0 4.0 3.0 2.0 0.0 0.0 2.0 3.0 1.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 3.0 0.0 2.0 1.0 3.0 1.0 4.0 2.0 0.0 3.0 3.0 2.0 5.0 5.0 3.0 3.0 2.0 2.0 2.0 7.0 4.0 7.0 6.0 3.0 5.0 16.0 7.0 8.0 4.0 5.0 3.0 9.0 4.0 10.0 10.0 8.0 7.0 5.0 5.0 7.0 2.0 6.0 6.0 9.0 5.0 11.0 8.0 5.0 10.0 6.0 8.0 7.0 9.0 5.0 6.0 6.0 5.0 5.0 6.0 1.0 2.0 7.0 3.0 5.0 6.0 5.0 4.0 2.0 5.0 5.0 2.0 5.0 4.0 6.0 2.0 3.0 3.0 4.0 2.0 3.0 1.0 1.0 1.0 1.0 0.0 3.0 1.0 3.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 2.0 0.0 2.0 1.0 1.0 4.0 4.0 2.0 1.0 4.0 2.0 2.0 2.0 4.0 3.0 4.0 4.0 1.0 2.0 5.0 5.0 2.0 3.0 6.0 2.0 7.0 6.0 9.0 6.0 6.0 6.0 8.0 7.0 11.0 12.0 2.0 6.0 4.0 6.0 4.0 7.0 12.0 5.0 9.0 6.0 5.0 6.0 6.0 10.0 7.0 7.0 6.0 4.0 9.0 1.0 10.0 6.0 3.0 7.0 8.0 1.0 8.0 7.0 8.0 2.0 5.0 5.0 4.0 9.0 4.0 5.0 4.0 6.0 1.0 2.0 4.0 3.0 5.0 4.0 3.0 3.0 1.0 3.0 0.0 2.0 3.0 2.0 2.0 0.0 5.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 2.0 1.0 3.0 1.0 1.0 3.0 4.0 1.0 2.0 1.0 2.0 6.0 4.0 4.0 5.0 3.0 6.0 8.0 5.0 5.0 1.0 5.0 7.0 7.0 7.0 8.0 2.0 5.0 5.0 6.0 5.0 6.0 7.0 6.0 9.0 8.0 10.0 6.0 8.0 10.0 3.0 10.0 7.0 11.0 11.0 6.0 9.0 10.0 7.0 3.0 6.0 5.0 8.0 8.0 7.0 1.0 6.0 7.0 5.0 5.0 5.0 7.0 2.0 2.0 7.0 6.0 4.0 2.0 4.0 3.0 6.0 5.0 3.0 4.0 5.0 0.0 2.0 3.0 4.0 4.0 2.0 3.0 3.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 0.0 2.0 0.0 1.0 3.0 4.0 2.0 3.0 4.0 1.0 3.0 4.0 3.0 0.0 4.0 1.0 1.0 3.0 3.0 4.0 5.0 8.0 4.0 2.0 1.0 12.0 2.0 6.0 7.0 7.0 5.0 6.0 10.0 8.0 5.0 3.0 7.0 6.0 7.0 3.0 8.0 6.0 7.0 3.0 5.0 4.0 6.0 7.0 6.0 4.0 11.0 6.0 6.0 3.0 9.0 3.0 5.0 11.0 3.0 7.0 7.0 6.0 3.0 3.0 2.0 2.0 12.0 7.0 2.0 2.0 6.0 2.0 3.0 4.0 2.0 2.0 1.0 1.0 5.0 3.0 1.0 1.0 1.0 4.0 2.0 1.0 3.0 3.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 3.0 2.0 1.0 0.0 0.0 0.0 3.0 1.0 3.0 0.0 4.0 2.0 4.0 3.0 1.0 4.0 3.0 5.0 1.0 6.0 3.0 2.0 6.0 1.0 2.0 4.0 7.0 2.0 4.0 4.0 6.0 5.0 4.0 3.0 4.0 9.0 10.0 2.0 3.0 3.0 0.0 11.0 8.0 6.0 6.0 10.0 10.0 11.0 9.0 6.0 5.0 8.0 6.0 5.0 7.0 5.0 6.0 10.0 8.0 8.0 4.0 7.0 5.0 6.0 8.0 5.0 7.0 5.0 2.0 6.0 8.0 2.0 6.0 4.0 3.0 1.0 3.0 5.0 3.0 2.0 1.0 3.0 5.0 1.0 2.0 1.0 1.0 2.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 3.0 1.0 4.0 3.0 1.0 5.0 5.0 1.0 4.0 4.0 2.0 3.0 1.0 4.0 3.0 4.0 8.0 4.0 4.0 4.0 4.0 7.0 1.0 6.0 6.0 4.0 6.0 3.0 3.0 4.0 4.0 8.0 8.0 4.0 12.0 5.0 6.0 5.0 10.0 12.0 8.0 4.0 5.0 4.0 7.0 9.0 8.0 7.0 4.0 5.0 7.0 3.0 7.0 9.0 5.0 5.0 7.0 4.0 8.0 2.0 5.0 4.0 6.0 2.0 5.0 3.0 2.0 6.0 4.0 3.0 0.0 2.0 2.0 1.0 2.0 4.0 2.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 3.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 2.0 1.0 3.0 1.0 1.0 1.0 1.0 1.0 2.0 1.0 4.0 4.0 3.0 1.0 2.0 2.0 0.0 1.0 3.0 4.0 0.0 6.0 5.0 7.0 8.0 3.0 8.0 8.0 12.0 3.0 3.0 7.0 5.0 5.0 8.0 11.0 8.0 8.0 4.0 4.0 7.0 13.0 5.0 8.0 6.0 6.0 3.0 3.0 8.0 9.0 14.0 10.0 7.0 6.0 4.0 8.0 8.0 5.0 3.0 2.0 2.0 4.0 4.0 2.0 2.0 2.0 3.0 4.0 4.0 4.0 6.0 4.0 3.0 0.0 1.0 3.0 4.0 7.0 6.0 3.0 3.0 4.0 3.0 0.0 2.0 3.0 1.0 2.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 3.0 1.0 1.0 1.0 1.0 5.0 5.0 2.0 4.0 4.0 4.0 6.0 5.0 4.0 6.0 5.0 2.0 5.0 3.0 6.0 4.0 6.0 6.0 6.0 7.0 8.0 3.0 2.0 9.0 8.0 3.0 6.0 10.0 5.0 6.0 5.0 9.0 9.0 13.0 8.0 9.0 14.0 4.0 9.0 6.0 7.0 8.0 7.0 9.0 6.0 6.0 5.0 9.0 8.0 9.0 7.0 12.0 7.0 10.0 3.0 6.0 7.0 6.0 7.0 2.0 6.0 2.0 8.0 3.0 2.0 8.0 0.0 2.0 7.0 2.0 4.0 2.0 3.0 3.0 1.0 3.0 1.0 1.0 1.0 1.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 1.0 2.0 2.0 2.0 2.0 1.0 0.0 0.0 4.0 2.0 2.0 2.0 1.0 6.0 6.0 3.0 4.0 3.0 0.0 2.0 9.0 6.0 5.0 5.0 5.0 6.0 5.0 5.0 10.0 9.0 10.0 10.0 9.0 13.0 8.0 7.0 6.0 3.0 5.0 5.0 6.0 4.0 11.0 10.0 14.0 9.0 9.0 6.0 8.0 7.0 7.0 4.0 8.0 5.0 9.0 3.0 5.0 7.0 7.0 7.0 6.0 4.0 6.0 5.0 4.0 3.0 3.0 2.0 4.0 5.0 4.0 3.0 7.0 5.0 2.0 3.0 4.0 3.0 2.0 3.0 5.0 2.0 0.0 2.0 3.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 2.0 2.0 0.0 2.0 1.0 1.0 2.0 3.0 3.0 2.0 6.0 2.0 2.0 4.0 2.0 2.0 3.0 5.0 8.0 7.0 1.0 6.0 3.0 3.0 7.0 6.0 4.0 8.0 11.0 9.0 10.0 2.0 6.0 13.0 5.0 8.0 10.0 4.0 9.0 5.0 8.0 7.0 7.0 4.0 5.0 5.0 5.0 2.0 8.0 11.0 5.0 12.0 5.0 11.0 9.0 9.0 6.0 5.0 4.0 7.0 5.0 7.0 9.0 4.0 12.0 6.0 5.0 6.0 4.0 2.0 3.0 3.0 4.0 2.0 1.0 7.0 1.0 4.0 2.0 2.0 0.0 4.0 2.0 1.0 1.0 2.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 3.0 1.0 0.0 3.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 3.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 2.0 4.0 1.0 0.0 2.0 3.0 3.0 5.0 4.0 4.0 1.0 3.0 5.0 5.0 5.0 5.0 2.0 9.0 2.0 6.0 3.0 4.0 7.0 8.0 4.0 11.0 5.0 9.0 8.0 6.0 9.0 15.0 10.0 5.0 5.0 3.0 10.0 4.0 9.0 12.0 8.0 13.0 6.0 4.0 3.0 5.0 4.0 5.0 5.0 8.0 3.0 6.0 12.0 2.0 5.0 8.0 7.0 2.0 0.0 5.0 7.0 7.0 5.0 5.0 3.0 4.0 7.0 8.0 2.0 3.0 2.0 0.0 0.0 3.0 1.0 2.0 0.0 1.0 1.0 2.0 2.0 0.0 1.0 3.0 2.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 3.0 1.0 3.0 0.0 2.0 2.0 5.0 1.0 1.0 6.0 3.0 3.0 6.0 2.0 2.0 4.0 4.0 8.0 1.0 6.0 5.0 11.0 3.0 3.0 8.0 7.0 6.0 10.0 8.0 7.0 5.0 6.0 4.0 7.0 6.0 7.0 1.0 7.0 10.0 8.0 8.0 9.0 8.0 5.0 11.0 8.0 7.0 9.0 7.0 6.0 8.0 12.0 7.0 10.0 10.0 8.0 8.0 10.0 4.0 4.0 10.0 7.0 4.0 6.0 5.0 7.0 8.0 2.0 6.0 4.0 7.0 5.0 2.0 7.0 3.0 3.0 6.0 2.0 2.0 1.0 1.0 0.0 4.0 1.0 0.0 0.0 3.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 2.0 1.0 2.0 3.0 1.0 1.0 2.0 2.0 4.0 2.0 3.0 5.0 3.0 2.0 5.0 3.0 8.0 5.0 3.0 4.0 3.0 6.0 6.0 8.0 7.0 7.0 3.0 8.0 8.0 7.0 8.0 6.0 12.0 8.0 6.0 10.0 10.0 5.0 3.0 5.0 7.0 2.0 8.0 7.0 3.0 11.0 10.0 5.0 10.0 9.0 11.0 13.0 6.0 7.0 8.0 6.0 9.0 5.0 6.0 6.0 5.0 9.0 5.0 7.0 3.0 8.0 5.0 6.0 2.0 4.0 7.0 6.0 3.0 3.0 3.0 1.0 3.0 2.0 0.0 2.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 3.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 4.0 0.0 4.0 1.0 2.0 1.0 2.0 4.0 2.0 3.0 3.0 6.0 5.0 0.0 8.0 3.0 0.0 6.0 3.0 2.0 4.0 2.0 5.0 6.0 6.0 5.0 6.0 11.0 10.0 5.0 11.0 4.0 8.0 7.0 5.0 9.0 9.0 5.0 10.0 10.0 6.0 10.0 5.0 7.0 6.0 5.0 8.0 8.0 4.0 9.0 5.0 3.0 9.0 4.0 4.0 1.0 8.0 7.0 2.0 4.0 4.0 12.0 7.0 6.0 5.0 3.0 3.0 6.0 1.0 3.0 4.0 4.0 4.0 3.0 2.0 4.0 3.0 5.0 2.0 0.0 2.0 4.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 2.0 1.0 2.0 1.0 2.0 1.0 2.0 1.0 3.0 0.0 8.0 1.0 2.0 6.0 1.0 3.0 2.0 4.0 4.0 5.0 7.0 8.0 3.0 9.0 3.0 4.0 5.0 7.0 3.0 9.0 7.0 8.0 6.0 8.0 13.0 8.0 7.0 11.0 9.0 10.0 12.0 9.0 10.0 8.0 8.0 7.0 6.0 8.0 6.0 12.0 5.0 4.0 7.0 7.0 4.0 7.0 7.0 5.0 6.0 7.0 4.0 6.0 9.0 8.0 9.0 6.0 5.0 10.0 3.0 6.0 6.0 5.0 3.0 1.0 4.0 3.0 7.0 4.0 1.0 2.0 1.0 2.0 0.0 4.0 2.0 0.0 4.0 2.0 1.0 3.0 0.0 1.0 0.0 0.0 3.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 3.0 3.0 2.0 2.0 2.0 1.0 2.0 1.0 3.0 1.0 2.0 5.0 4.0 2.0 3.0 5.0 3.0 4.0 5.0 3.0 3.0 2.0 3.0 4.0 5.0 4.0 5.0 6.0 9.0 6.0 3.0 8.0 5.0 6.0 7.0 6.0 6.0 7.0 8.0 8.0 7.0 7.0 12.0 10.0 7.0 13.0 7.0 5.0 2.0 12.0 11.0 9.0 9.0 8.0 3.0 8.0 7.0 3.0 13.0 1.0 5.0 8.0 4.0 6.0 5.0 3.0 5.0 3.0 3.0 7.0 3.0 5.0 5.0 6.0 2.0 4.0 4.0 3.0 2.0 2.0 5.0 1.0 2.0 0.0 1.0 2.0 1.0 3.0 0.0 1.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 2.0 5.0 2.0 3.0 3.0 1.0 3.0 1.0 4.0 3.0 3.0 2.0 4.0 3.0 5.0 5.0 6.0 5.0 6.0 6.0 7.0 5.0 5.0 2.0 3.0 6.0 10.0 6.0 7.0 14.0 11.0 11.0 7.0 8.0 4.0 9.0 4.0 7.0 9.0 7.0 5.0 7.0 2.0 9.0 7.0 10.0 7.0 6.0 11.0 12.0 7.0 11.0 8.0 4.0 8.0 3.0 3.0 5.0 5.0 2.0 6.0 7.0 4.0 6.0 6.0 5.0 4.0 1.0 2.0 3.0 2.0 2.0 4.0 5.0 5.0 3.0 1.0 1.0 0.0 0.0 2.0 1.0 4.0 1.0 0.0 1.0 1.0 1.0 0.0 3.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 2.0 3.0 0.0 1.0 0.0 0.0 1.0 3.0 0.0 2.0 2.0 3.0 2.0 3.0 2.0 5.0 5.0 4.0 5.0 4.0 4.0 4.0 6.0 3.0 8.0 7.0 4.0 6.0 5.0 4.0 7.0 11.0 7.0 7.0 5.0 11.0 13.0 6.0 5.0 5.0 8.0 3.0 12.0 7.0 7.0 3.0 8.0 7.0 6.0 8.0 7.0 7.0 5.0 8.0 7.0 7.0 9.0 9.0 8.0 4.0 7.0 9.0 7.0 3.0 8.0 7.0 5.0 3.0 6.0 1.0 3.0 5.0 6.0 4.0 4.0 7.0 1.0 5.0 1.0 4.0 2.0 2.0 0.0 3.0 1.0 0.0 0.0 2.0 3.0 3.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 2.0 1.0 1.0 1.0 1.0 2.0 2.0 2.0 2.0 3.0 4.0 2.0 0.0 3.0 3.0 5.0 4.0 4.0 6.0 6.0 4.0 5.0 3.0 9.0 5.0 2.0 10.0 6.0 4.0 9.0 6.0 4.0 6.0 5.0 5.0 4.0 1.0 3.0 7.0 3.0 10.0 8.0 8.0 3.0 9.0 4.0 9.0 3.0 9.0 14.0 7.0 5.0 14.0 8.0 2.0 11.0 2.0 7.0 4.0 5.0 7.0 3.0 4.0 6.0 8.0 2.0 4.0 4.0 2.0 4.0 7.0 5.0 7.0 5.0 7.0 4.0 1.0 1.0 2.0 4.0 5.0 3.0 1.0 2.0 3.0 0.0 1.0 4.0 2.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 3.0 1.0 1.0 0.0 2.0 1.0 2.0 2.0 0.0 1.0 2.0 4.0 2.0 1.0 4.0 3.0 2.0 4.0 2.0 5.0 4.0 7.0 4.0 1.0 4.0 1.0 3.0 12.0 6.0 4.0 6.0 7.0 14.0 6.0 4.0 9.0 10.0 4.0 6.0 6.0 3.0 5.0 10.0 4.0 6.0 8.0 5.0 9.0 5.0 6.0 6.0 6.0 12.0 8.0 4.0 8.0 10.0 6.0 4.0 9.0 3.0 13.0 4.0 4.0 6.0 5.0 6.0 3.0 7.0 1.0 3.0 1.0 5.0 4.0 4.0 3.0 2.0 6.0 1.0 3.0 2.0 2.0 3.0 2.0 2.0 3.0 1.0 3.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 2.0 2.0 1.0 1.0 0.0 2.0 1.0 1.0 3.0 4.0 0.0 2.0 1.0 2.0 1.0 5.0 4.0 4.0 5.0 7.0 4.0 7.0 4.0 6.0 3.0 5.0 4.0 5.0 3.0 9.0 7.0 6.0 7.0 5.0 9.0 6.0 4.0 6.0 5.0 10.0 6.0 11.0 5.0 7.0 6.0 9.0 7.0 6.0 6.0 6.0 4.0 7.0 7.0 4.0 6.0 5.0 11.0 10.0 2.0 9.0 7.0 9.0 8.0 3.0 2.0 4.0 3.0 8.0 5.0 4.0 3.0 7.0 5.0 5.0 1.0 2.0 4.0 4.0 2.0 2.0 0.0 4.0 1.0 1.0 4.0 1.0 3.0 2.0 4.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 1.0 1.0 1.0 0.0 3.0 1.0 5.0 5.0 0.0 0.0 2.0 3.0 3.0 2.0 2.0 6.0 2.0 4.0 3.0 4.0 7.0 5.0 4.0 4.0 6.0 4.0 4.0 3.0 6.0 9.0 6.0 4.0 4.0 12.0 10.0 11.0 5.0 11.0 5.0 6.0 7.0 9.0 4.0 10.0 2.0 7.0 8.0 7.0 4.0 2.0 9.0 6.0 4.0 12.0 7.0 12.0 7.0 4.0 4.0 1.0 3.0 1.0 5.0 4.0 7.0 4.0 2.0 2.0 4.0 6.0 7.0 2.0 3.0 2.0 3.0 3.0 6.0 2.0 1.0 1.0 0.0 2.0 1.0 2.0 0.0 1.0 1.0 1.0 2.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 5.0 2.0 2.0 3.0 0.0 0.0 3.0 2.0 3.0 1.0 5.0 5.0 4.0 3.0 4.0 5.0 7.0 3.0 6.0 3.0 3.0 3.0 5.0 2.0 4.0 8.0 3.0 10.0 10.0 4.0 6.0 7.0 10.0 8.0 6.0 9.0 7.0 6.0 12.0 6.0 8.0 9.0 7.0 10.0 2.0 11.0 8.0 6.0 6.0 8.0 9.0 8.0 6.0 7.0 5.0 6.0 4.0 2.0 7.0 7.0 5.0 8.0 6.0 3.0 7.0 1.0 6.0 4.0 5.0 5.0 5.0 2.0 3.0 3.0 1.0 1.0 2.0 6.0 2.0 1.0 0.0 3.0 4.0 0.0 4.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 0.0 1.0 0.0 1.0 2.0 0.0 2.0 1.0 1.0 3.0 1.0 0.0 1.0 2.0 2.0 2.0 1.0 5.0 3.0 5.0 4.0 6.0 3.0 2.0 6.0 4.0 2.0 2.0 7.0 4.0 8.0 5.0 4.0 6.0 9.0 3.0 8.0 6.0 7.0 4.0 5.0 8.0 6.0 9.0 2.0 7.0 6.0 8.0 3.0 4.0 5.0 9.0 6.0 8.0 5.0 10.0 3.0 3.0 9.0 6.0 4.0 3.0 3.0 1.0 4.0 6.0 3.0 6.0 4.0 4.0 8.0 6.0 3.0 5.0 5.0 1.0 3.0 5.0 1.0 4.0 2.0 3.0 1.0 1.0 4.0 3.0 1.0 2.0 0.0 0.0 1.0 0.0 2.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 3.0 2.0 3.0 1.0 4.0 6.0 2.0 4.0 2.0 4.0 7.0 4.0 6.0 3.0 3.0 1.0 3.0 3.0 8.0 6.0 6.0 4.0 2.0 3.0 3.0 3.0 7.0 1.0 7.0 5.0 10.0 6.0 3.0 12.0 9.0 4.0 4.0 6.0 2.0 4.0 11.0 4.0 4.0 6.0 12.0 6.0 4.0 7.0 7.0 5.0 3.0 5.0 4.0 7.0 2.0 5.0 3.0 9.0 4.0 6.0 6.0 3.0 2.0 3.0 3.0 3.0 3.0 1.0 2.0 4.0 1.0 3.0 1.0 1.0 3.0 4.0 2.0 3.0 2.0 1.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 2.0 2.0 2.0 3.0 1.0 3.0 6.0 3.0 3.0 3.0 0.0 3.0 7.0 1.0 2.0 4.0 7.0 3.0 5.0 5.0 5.0 5.0 9.0 9.0 6.0 4.0 7.0 2.0 3.0 5.0 9.0 5.0 15.0 8.0 7.0 9.0 11.0 4.0 5.0 10.0 2.0 5.0 6.0 7.0 5.0 8.0 14.0 5.0 9.0 8.0 4.0 5.0 5.0 4.0 2.0 6.0 4.0 5.0 3.0 4.0 5.0 3.0 4.0 6.0 2.0 9.0 5.0 6.0 2.0 2.0 0.0 0.0 4.0 1.0 4.0 3.0 2.0 3.0 3.0 2.0 0.0 0.0 3.0 0.0 2.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 1.0 4.0 3.0 3.0 2.0 0.0 2.0 1.0 3.0 3.0 4.0 2.0 2.0 3.0 8.0 2.0 7.0 4.0 5.0 6.0 2.0 5.0 6.0 0.0 3.0 1.0 3.0 6.0 7.0 5.0 4.0 6.0 9.0 8.0 3.0 6.0 6.0 4.0 6.0 7.0 10.0 4.0 6.0 9.0 5.0 8.0 2.0 5.0 2.0 6.0 10.0 9.0 5.0 6.0 5.0 5.0 6.0 4.0 6.0 7.0 0.0 5.0 1.0 4.0 4.0 7.0 2.0 3.0 2.0 5.0 3.0 2.0 3.0 5.0 5.0 1.0 3.0 1.0 3.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 2.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 3.0 1.0 1.0 3.0 1.0 2.0 1.0 5.0 1.0 4.0 2.0 4.0 3.0 8.0 1.0 1.0 3.0 2.0 4.0 4.0 4.0 0.0 10.0 4.0 4.0 3.0 2.0 6.0 6.0 5.0 6.0 9.0 6.0 5.0 6.0 9.0 6.0 6.0 7.0 5.0 5.0 10.0 6.0 5.0 6.0 1.0 7.0 6.0 4.0 3.0 6.0 6.0 2.0 1.0 2.0 2.0 5.0 8.0 4.0 4.0 3.0 4.0 2.0 3.0 5.0 2.0 6.0 5.0 2.0 1.0 0.0 0.0 3.0 2.0 2.0 0.0 2.0 1.0 0.0 1.0 3.0 0.0 0.0 0.0 2.0 3.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 3.0 1.0 1.0 0.0 0.0 2.0 2.0 4.0 0.0 5.0 4.0 3.0 4.0 4.0 3.0 4.0 0.0 3.0 6.0 1.0 3.0 8.0 3.0 8.0 3.0 4.0 3.0 5.0 5.0 6.0 6.0 5.0 8.0 9.0 1.0 7.0 1.0 7.0 4.0 3.0 4.0 5.0 9.0 7.0 4.0 3.0 5.0 9.0 7.0 3.0 8.0 7.0 9.0 5.0 3.0 7.0 6.0 3.0 6.0 5.0 2.0 9.0 4.0 4.0 3.0 2.0 4.0 3.0 2.0 2.0 4.0 2.0 2.0 0.0 1.0 3.0 0.0 3.0 0.0 3.0 0.0 2.0 2.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 3.0 1.0 3.0 1.0 3.0 2.0 6.0 2.0 2.0 3.0 1.0 3.0 7.0 2.0 4.0 3.0 5.0 1.0 5.0 4.0 6.0 6.0 7.0 7.0 4.0 4.0 3.0 8.0 5.0 6.0 4.0 9.0 4.0 3.0 9.0 5.0 1.0 0.0 1.0 1.0 4.0 3.0 5.0 5.0 9.0 9.0 5.0 4.0 8.0 4.0 3.0 7.0 4.0 2.0 3.0 5.0 6.0 5.0 5.0 5.0 5.0 3.0 6.0 4.0 1.0 3.0 1.0 2.0 3.0 4.0 3.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 2.0 3.0 3.0 3.0 1.0 2.0 1.0 2.0 5.0 3.0 3.0 1.0 0.0 2.0 4.0 2.0 6.0 3.0 3.0 2.0 5.0 5.0 1.0 5.0 4.0 2.0 4.0 5.0 5.0 8.0 8.0 8.0 2.0 4.0 2.0 2.0 7.0 5.0 10.0 8.0 6.0 11.0 9.0 1.0 3.0 4.0 2.0 5.0 9.0 4.0 6.0 5.0 5.0 0.0 5.0 3.0 4.0 2.0 4.0 3.0 6.0 4.0 7.0 2.0 4.0 5.0 4.0 1.0 2.0 4.0 2.0 2.0 2.0 3.0 1.0 2.0 1.0 2.0 2.0 0.0 2.0 0.0 4.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 4.0 0.0 0.0 0.0 2.0 1.0 4.0 2.0 3.0 4.0 2.0 5.0 2.0 5.0 2.0 5.0 3.0 7.0 3.0 2.0 3.0 4.0 3.0 6.0 3.0 4.0 5.0 5.0 11.0 5.0 3.0 2.0 5.0 9.0 3.0 10.0 3.0 7.0 6.0 2.0 9.0 2.0 7.0 5.0 5.0 2.0 5.0 3.0 3.0 10.0 7.0 4.0 3.0 2.0 3.0 7.0 1.0 4.0 7.0 1.0 5.0 2.0 7.0 2.0 2.0 1.0 2.0 0.0 3.0 4.0 2.0 2.0 0.0 6.0 2.0 2.0 0.0 1.0 2.0 1.0 0.0 0.0 3.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 2.0 2.0 3.0 1.0 1.0 5.0 1.0 1.0 6.0 2.0 2.0 4.0 7.0 1.0 8.0 2.0 4.0 8.0 3.0 4.0 6.0 6.0 8.0 2.0 1.0 5.0 1.0 4.0 7.0 1.0 3.0 6.0 5.0 5.0 3.0 6.0 3.0 2.0 5.0 8.0 2.0 8.0 5.0 9.0 5.0 5.0 1.0 4.0 6.0 3.0 7.0 1.0 7.0 4.0 3.0 4.0 7.0 7.0 5.0 3.0 2.0 1.0 4.0 2.0 2.0 3.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 3.0 0.0 0.0 0.0 2.0 2.0 1.0 0.0 4.0 2.0 5.0 1.0 0.0 0.0 2.0 4.0 6.0 3.0 3.0 2.0 7.0 2.0 4.0 1.0 5.0 6.0 6.0 3.0 7.0 5.0 4.0 6.0 5.0 4.0 4.0 6.0 6.0 3.0 3.0 6.0 6.0 2.0 3.0 3.0 5.0 2.0 7.0 3.0 4.0 6.0 2.0 9.0 6.0 4.0 2.0 12.0 5.0 2.0 5.0 4.0 7.0 3.0 3.0 2.0 0.0 3.0 5.0 1.0 3.0 7.0 3.0 4.0 1.0 2.0 1.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 2.0 1.0 1.0 3.0 2.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 3.0 1.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 1.0 2.0 3.0 3.0 2.0 4.0 2.0 3.0 1.0 4.0 1.0 4.0 5.0 3.0 3.0 4.0 4.0 3.0 6.0 10.0 7.0 4.0 1.0 1.0 10.0 5.0 8.0 2.0 2.0 8.0 8.0 2.0 5.0 4.0 6.0 1.0 5.0 4.0 6.0 4.0 11.0 7.0 2.0 3.0 2.0 1.0 2.0 3.0 1.0 3.0 5.0 4.0 7.0 3.0 3.0 6.0 5.0 4.0 6.0 5.0 4.0 3.0 1.0 2.0 3.0 4.0 1.0 0.0 3.0 1.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 0.0 1.0 1.0 5.0 0.0 2.0 0.0 1.0 1.0 3.0 3.0 1.0 0.0 6.0 3.0 3.0 4.0 2.0 3.0 7.0 5.0 0.0 4.0 3.0 0.0 5.0 4.0 2.0 2.0 5.0 6.0 1.0 3.0 3.0 3.0 2.0 5.0 3.0 1.0 3.0 6.0 3.0 12.0 5.0 5.0 5.0 2.0 0.0 1.0 1.0 1.0 2.0 8.0 4.0 3.0 4.0 2.0 6.0 3.0 4.0 6.0 5.0 4.0 1.0 3.0 2.0 5.0 3.0 1.0 1.0 2.0 1.0 0.0 4.0 4.0 2.0 2.0 4.0 1.0 1.0 3.0 2.0 2.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 0.0 3.0 3.0 0.0 2.0 2.0 0.0 1.0 1.0 4.0 2.0 1.0 3.0 3.0 3.0 3.0 4.0 0.0 1.0 3.0 3.0 7.0 5.0 7.0 4.0 7.0 7.0 3.0 4.0 2.0 6.0 6.0 3.0 4.0 2.0 6.0 6.0 9.0 7.0 3.0 5.0 3.0 4.0 8.0 5.0 8.0 6.0 4.0 7.0 3.0 5.0 3.0 5.0 3.0 1.0 4.0 6.0 3.0 3.0 1.0 1.0 2.0 5.0 0.0 2.0 0.0 2.0 2.0 3.0 0.0 3.0 2.0 2.0 1.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 2.0 5.0 0.0 3.0 1.0 2.0 2.0 4.0 1.0 4.0 3.0 4.0 1.0 7.0 6.0 5.0 4.0 4.0 0.0 7.0 6.0 3.0 4.0 7.0 2.0 8.0 4.0 5.0 6.0 3.0 3.0 6.0 0.0 4.0 3.0 5.0 5.0 4.0 3.0 4.0 5.0 3.0 4.0 2.0 3.0 3.0 2.0 2.0 2.0 2.0 2.0 3.0 4.0 7.0 0.0 4.0 0.0 6.0 2.0 0.0 2.0 0.0 2.0 1.0 4.0 3.0 2.0 0.0 3.0 2.0 2.0 1.0 4.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 3.0 0.0 3.0 1.0 4.0 2.0 0.0 2.0 4.0 1.0 6.0 4.0 1.0 1.0 1.0 6.0 6.0 1.0 6.0 6.0 2.0 2.0 3.0 4.0 1.0 3.0 5.0 3.0 3.0 6.0 3.0 4.0 3.0 1.0 6.0 3.0 3.0 4.0 1.0 3.0 3.0 5.0 3.0 1.0 4.0 2.0 8.0 0.0 2.0 4.0 8.0 2.0 4.0 7.0 6.0 3.0 6.0 3.0 0.0 2.0 4.0 2.0 3.0 1.0 1.0 0.0 3.0 1.0 2.0 2.0 4.0 0.0 2.0 2.0 1.0 1.0 3.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 3.0 1.0 3.0 3.0 0.0 3.0 4.0 2.0 1.0 0.0 2.0 4.0 4.0 3.0 1.0 3.0 4.0 3.0 3.0 5.0 3.0 1.0 6.0 6.0 2.0 6.0 3.0 4.0 2.0 0.0 5.0 7.0 4.0 9.0 4.0 6.0 3.0 4.0 6.0 2.0 2.0 3.0 0.0 1.0 3.0 6.0 2.0 4.0 1.0 2.0 1.0 1.0 4.0 2.0 2.0 1.0 6.0 4.0 0.0 5.0 1.0 1.0 4.0 4.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 3.0 1.0 2.0 2.0 0.0 0.0 2.0 1.0 0.0 3.0 4.0 0.0 0.0 4.0 4.0 1.0 0.0 2.0 1.0 1.0 6.0 6.0 6.0 2.0 2.0 2.0 1.0 3.0 2.0 3.0 3.0 7.0 1.0 3.0 3.0 1.0 3.0 6.0 4.0 3.0 5.0 5.0 6.0 0.0 4.0 2.0 4.0 5.0 1.0 3.0 3.0 5.0 5.0 5.0 4.0 1.0 3.0 0.0 3.0 4.0 3.0 2.0 3.0 2.0 0.0 2.0 5.0 2.0 2.0 2.0 1.0 1.0 1.0 5.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 3.0 2.0 1.0 1.0 2.0 2.0 2.0 1.0 1.0 0.0 0.0 1.0 2.0 3.0 6.0 3.0 1.0 0.0 2.0 1.0 4.0 8.0 4.0 1.0 0.0 3.0 1.0 3.0 5.0 0.0 5.0 5.0 3.0 3.0 2.0 2.0 2.0 1.0 2.0 5.0 2.0 1.0 5.0 2.0 3.0 3.0 2.0 6.0 5.0 1.0 4.0 3.0 4.0 4.0 3.0 3.0 1.0 4.0 4.0 4.0 2.0 4.0 2.0 0.0 2.0 1.0 1.0 0.0 2.0 1.0 2.0 3.0 2.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 1.0 2.0 1.0 2.0 1.0 2.0 2.0 1.0 1.0 0.0 1.0 4.0 1.0 3.0 2.0 1.0 0.0 5.0 1.0 5.0 3.0 4.0 3.0 7.0 3.0 2.0 1.0 3.0 4.0 4.0 3.0 3.0 3.0 4.0 4.0 2.0 1.0 1.0 7.0 1.0 0.0 3.0 6.0 1.0 4.0 2.0 2.0 1.0 1.0 3.0 3.0 2.0 2.0 1.0 2.0 3.0 3.0 2.0 2.0 3.0 1.0 2.0 0.0 1.0 1.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 3.0 1.0 0.0 1.0 2.0 1.0 4.0 0.0 5.0 3.0 1.0 3.0 3.0 4.0 2.0 0.0 2.0 1.0 0.0 2.0 1.0 4.0 4.0 2.0 4.0 4.0 2.0 3.0 0.0 2.0 3.0 3.0 2.0 4.0 3.0 2.0 2.0 5.0 2.0 1.0 5.0 2.0 1.0 3.0 2.0 1.0 0.0 4.0 2.0 2.0 2.0 2.0 5.0 4.0 0.0 1.0 2.0 0.0 2.0 2.0 3.0 3.0 1.0 2.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 0.0 2.0 1.0 2.0 4.0 0.0 2.0 2.0 2.0 1.0 2.0 2.0 3.0 1.0 4.0 5.0 5.0 4.0 4.0 4.0 1.0 1.0 3.0 0.0 8.0 4.0 4.0 5.0 3.0 6.0 1.0 2.0 3.0 3.0 4.0 6.0 9.0 2.0 5.0 2.0 1.0 2.0 2.0 1.0 2.0 0.0 5.0 0.0 2.0 1.0 3.0 2.0 0.0 2.0 2.0 0.0 3.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 4.0 5.0 2.0 4.0 0.0 0.0 2.0 2.0 4.0 0.0 2.0 5.0 6.0 5.0 5.0 4.0 2.0 4.0 1.0 4.0 3.0 3.0 3.0 3.0 3.0 3.0 1.0 3.0 1.0 3.0 3.0 2.0 2.0 2.0 0.0 3.0 3.0 4.0 5.0 3.0 2.0 1.0 2.0 3.0 1.0 1.0 1.0 1.0 1.0 3.0 6.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 3.0 4.0 5.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 1.0 2.0 1.0 4.0 2.0 2.0 2.0 6.0 2.0 4.0 2.0 2.0 4.0 0.0 3.0 1.0 2.0 3.0 3.0 2.0 2.0 2.0 2.0 0.0 1.0 4.0 4.0 1.0 2.0 0.0 1.0 1.0 2.0 4.0 0.0 0.0 4.0 4.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 3.0 0.0 0.0 1.0 1.0 3.0 0.0 1.0 1.0 3.0 5.0 2.0 5.0 2.0 0.0 3.0 2.0 0.0 3.0 5.0 3.0 3.0 1.0 3.0 1.0 1.0 3.0 1.0 3.0 2.0 4.0 2.0 1.0 3.0 1.0 2.0 2.0 0.0 1.0 2.0 2.0 0.0 3.0 2.0 0.0 4.0 2.0 2.0 2.0 1.0 1.0 1.0 1.0 2.0 0.0 2.0 0.0 2.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 3.0 0.0 1.0 2.0 1.0 0.0 1.0 2.0 3.0 5.0 1.0 2.0 3.0 1.0 4.0 3.0 3.0 3.0 3.0 1.0 1.0 3.0 6.0 5.0 2.0 1.0 3.0 1.0 1.0 0.0 1.0 4.0 1.0 1.0 3.0 4.0 3.0 0.0 3.0 2.0 0.0 3.0 1.0 1.0 1.0 1.0 1.0 3.0 2.0 1.0 1.0 1.0 2.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 2.0 3.0 3.0 4.0 1.0 0.0 2.0 1.0 2.0 3.0 5.0 4.0 1.0 0.0 6.0 4.0 2.0 6.0 2.0 3.0 2.0 2.0 3.0 3.0 5.0 3.0 2.0 2.0 5.0 4.0 3.0 3.0 1.0 2.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 2.0 1.0 0.0 3.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 0.0 2.0 1.0 2.0 1.0 3.0 0.0 2.0 1.0 1.0 0.0 2.0 0.0 2.0 1.0 1.0 2.0 2.0 3.0 3.0 1.0 5.0 0.0 0.0 2.0 1.0 3.0 2.0 1.0 1.0 1.0 2.0 2.0 1.0 3.0 0.0 0.0 2.0 3.0 1.0 3.0 4.0 0.0 2.0 1.0 3.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 2.0 0.0 1.0 1.0 1.0 0.0 3.0 1.0 2.0 2.0 0.0 2.0 2.0 1.0 2.0 1.0 2.0 2.0 2.0 0.0 0.0 1.0 2.0 1.0 2.0 1.0 0.0 2.0 2.0 0.0 2.0 1.0 2.0 2.0 2.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 0.0 2.0 2.0 1.0 0.0 0.0 2.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 0.0 0.0 0.0 1.0 3.0 0.0 0.0 1.0 3.0 0.0 0.0 3.0 1.0 2.0 1.0 0.0 1.0 2.0 3.0 0.0 0.0 1.0 2.0 5.0 0.0 2.0 1.0 2.0 2.0 3.0 2.0 2.0 3.0 6.0 1.0 5.0 3.0 1.0 2.0 0.0 2.0 0.0 2.0 1.0 2.0 1.0 1.0 2.0 2.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 3.0 5.0 2.0 0.0 2.0 2.0 1.0 1.0 1.0 3.0 0.0 1.0 2.0 6.0 0.0 1.0 0.0 1.0 1.0 3.0 2.0 1.0 2.0 0.0 3.0 2.0 1.0 0.0 1.0 2.0 1.0 2.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 3.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 0.0 1.0 0.0 4.0 2.0 0.0 1.0 1.0 0.0 4.0 3.0 3.0 1.0 2.0 0.0 2.0 3.0 1.0 3.0 2.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 6.0 1.0 1.0 2.0 4.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 3.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 1.0 2.0 2.0 2.0 1.0 2.0 0.0 1.0 0.0 1.0 3.0 2.0 3.0 0.0 0.0 0.0 1.0 2.0 3.0 3.0 1.0 1.0 0.0 0.0 2.0 3.0 2.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 3.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 1.0 1.0 3.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 1.0 2.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 2.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 2.0 1.0 4.0 1.0 3.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 2.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 2.0 2.0 1.0 0.0 2.0 1.0 0.0 3.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 4.0 1.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 3.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 2.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 5.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 4.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 3.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 2.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 3.0 1.0 0.0 3.0 2.0 2.0 2.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 0.0 0.0 1.0 1.0 2.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 1.0 2.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 4.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 2.0 0.0 0.0 1.0 3.0 0.0 0.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 3.0 1.0 1.0 1.0 0.0 0.0 2.0 2.0 1.0 2.0 0.0 0.0 2.0 1.0 3.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 4.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 3.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 3.0 2.0 0.0 1.0 1.0 2.0 1.0 4.0 1.0 0.0 2.0 2.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 4.0 1.0 1.0 0.0 0.0 3.0 0.0 2.0 0.0 1.0 0.0 4.0 3.0 0.0 2.0 0.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 3.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 2.0 0.0 3.0 1.0 1.0 2.0 1.0 0.0 2.0 0.0 3.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 1.0 3.0 2.0 3.0 2.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 3.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 5.0 2.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 2.0 0.0 1.0 4.0 3.0 1.0 2.0 1.0 2.0 0.0 1.0 2.0 2.0 0.0 1.0 2.0 4.0 2.0 0.0 2.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 4.0 1.0 1.0 2.0 1.0 4.0 0.0 0.0 1.0 1.0 1.0 0.0 3.0 4.0 1.0 2.0 1.0 2.0 2.0 4.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 4.0 0.0 4.0 2.0 0.0 4.0 1.0 3.0 0.0 2.0 0.0 2.0 0.0 0.0 4.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 4.0 0.0 3.0 1.0 1.0 2.0 2.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 3.0 0.0 0.0 4.0 0.0 1.0 1.0 3.0 2.0 0.0 0.0 1.0 4.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 2.0 2.0 1.0 0.0 0.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 2.0 0.0 5.0 1.0 0.0 4.0 0.0 3.0 0.0 2.0 2.0 3.0 6.0 2.0 4.0 1.0 4.0 2.0 0.0 3.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 1.0 2.0 1.0 3.0 3.0 0.0 1.0 2.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 3.0 0.0 0.0 4.0 0.0 1.0 2.0 1.0 2.0 0.0 3.0 1.0 1.0 1.0 2.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 1.0 2.0 2.0 0.0 1.0 0.0 2.0 4.0 1.0 2.0 3.0 1.0 1.0 4.0 0.0 2.0 0.0 2.0 3.0 1.0 3.0 2.0 2.0 1.0 2.0 0.0 1.0 2.0 3.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 3.0 0.0 1.0 0.0 1.0 1.0 0.0 3.0 1.0 0.0 1.0 1.0 3.0 3.0 2.0 1.0 0.0 1.0 4.0 2.0 3.0 3.0 2.0 1.0 0.0 0.0 1.0 2.0 3.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 1.0 2.0 3.0 3.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 3.0 0.0 4.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 2.0 2.0 2.0 3.0 1.0 2.0 2.0 1.0 2.0 3.0 2.0 2.0 0.0 0.0 2.0 3.0 1.0 0.0 1.0 5.0 0.0 1.0 1.0 1.0 5.0 2.0 2.0 2.0 3.0 0.0 1.0 1.0 1.0 4.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 3.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 1.0 3.0 1.0 1.0 2.0 1.0 3.0 0.0 1.0 1.0 1.0 0.0 1.0 2.0 3.0 0.0 2.0 0.0 0.0 1.0 4.0 2.0 0.0 5.0 2.0 2.0 4.0 1.0 1.0 3.0 2.0 2.0 1.0 3.0 2.0 2.0 1.0 0.0 2.0 0.0 2.0 2.0 5.0 0.0 0.0 3.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 4.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 3.0 0.0 1.0 2.0 2.0 1.0 0.0 0.0 1.0 3.0 0.0 2.0 1.0 0.0 1.0 0.0 3.0 1.0 0.0 1.0 1.0 3.0 2.0 1.0 1.0 1.0 5.0 1.0 5.0 0.0 0.0 1.0 3.0 3.0 1.0 0.0 4.0 0.0 2.0 1.0 3.0 0.0 1.0 1.0 2.0 2.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 2.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 1.0 3.0 1.0 4.0 3.0 1.0 3.0 3.0 1.0 3.0 4.0 2.0 2.0 2.0 1.0 7.0 2.0 6.0 1.0 4.0 2.0 0.0 3.0 0.0 4.0 1.0 2.0 1.0 4.0 2.0 3.0 3.0 3.0 2.0 1.0 1.0 1.0 1.0 3.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 2.0 1.0 1.0 3.0 1.0 1.0 1.0 4.0 2.0 1.0 2.0 2.0 2.0 3.0 2.0 3.0 0.0 3.0 3.0 1.0 1.0 4.0 3.0 1.0 3.0 2.0 2.0 0.0 2.0 0.0 3.0 1.0 1.0 2.0 3.0 2.0 2.0 2.0 2.0 1.0 2.0 1.0 0.0 0.0 1.0 2.0 1.0 2.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 3.0 1.0 1.0 1.0 1.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 2.0 0.0 2.0 1.0 1.0 1.0 0.0 3.0 2.0 4.0 1.0 0.0 1.0 1.0 5.0 1.0 1.0 0.0 0.0 0.0 3.0 1.0 1.0 2.0 1.0 3.0 0.0 5.0 3.0 2.0 2.0 4.0 3.0 1.0 0.0 0.0 2.0 0.0 6.0 3.0 1.0 3.0 5.0 2.0 0.0 2.0 1.0 0.0 3.0 3.0 1.0 2.0 1.0 2.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 3.0 1.0 0.0 2.0 4.0 2.0 5.0 2.0 0.0 3.0 4.0 5.0 1.0 2.0 1.0 2.0 0.0 0.0 3.0 2.0 3.0 3.0 0.0 1.0 1.0 2.0 2.0 3.0 4.0 3.0 1.0 3.0 3.0 0.0 2.0 4.0 1.0 3.0 1.0 1.0 1.0 2.0 1.0 2.0 1.0 3.0 2.0 1.0 0.0 1.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 2.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 2.0 4.0 1.0 1.0 1.0 1.0 2.0 0.0 5.0 2.0 1.0 3.0 2.0 1.0 3.0 1.0 0.0 2.0 4.0 4.0 0.0 4.0 0.0 1.0 1.0 4.0 3.0 2.0 3.0 2.0 4.0 3.0 2.0 1.0 4.0 1.0 1.0 1.0 3.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 1.0 2.0 1.0 2.0 0.0 0.0 2.0 1.0 3.0 1.0 2.0 0.0 4.0 0.0 0.0 3.0 1.0 0.0 3.0 4.0 2.0 1.0 1.0 1.0 1.0 4.0 2.0 6.0 3.0 2.0 1.0 2.0 0.0 2.0 2.0 1.0 1.0 0.0 0.0 1.0 4.0 3.0 1.0 2.0 0.0 4.0 2.0 0.0 1.0 1.0 5.0 0.0 2.0 1.0 2.0 3.0 4.0 1.0 2.0 2.0 2.0 1.0 1.0 1.0 0.0 1.0 3.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 0.0 2.0 1.0 0.0 1.0 2.0 2.0 0.0 0.0 1.0 2.0 0.0 5.0 1.0 0.0 3.0 0.0 4.0 1.0 0.0 1.0 1.0 3.0 2.0 5.0 3.0 3.0 2.0 1.0 1.0 3.0 1.0 5.0 4.0 2.0 1.0 3.0 2.0 2.0 0.0 6.0 3.0 3.0 3.0 1.0 3.0 3.0 1.0 0.0 3.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 4.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 2.0 0.0 3.0 4.0 1.0 0.0 1.0 2.0 1.0 1.0 2.0 2.0 2.0 2.0 0.0 0.0 1.0 3.0 0.0 2.0 2.0 3.0 5.0 2.0 2.0 1.0 2.0 4.0 5.0 1.0 5.0 6.0 3.0 2.0 2.0 2.0 1.0 5.0 3.0 5.0 4.0 2.0 3.0 1.0 2.0 3.0 2.0 2.0 1.0 1.0 2.0 0.0 0.0 2.0 1.0 1.0 1.0 3.0 0.0 0.0 1.0 0.0 0.0 4.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 1.0 1.0 4.0 2.0 2.0 2.0 1.0 3.0 2.0 0.0 4.0 5.0 5.0 3.0 2.0 3.0 3.0 3.0 4.0 2.0 2.0 2.0 6.0 1.0 3.0 2.0 1.0 3.0 1.0 3.0 3.0 4.0 1.0 2.0 1.0 2.0 3.0 3.0 2.0 2.0 0.0 2.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 2.0 0.0 3.0 0.0 1.0 0.0 2.0 3.0 5.0 3.0 1.0 3.0 3.0 2.0 3.0 1.0 2.0 5.0 1.0 2.0 1.0 2.0 8.0 0.0 4.0 3.0 0.0 3.0 2.0 4.0 0.0 1.0 3.0 5.0 4.0 1.0 4.0 1.0 2.0 2.0 1.0 5.0 5.0 6.0 0.0 3.0 3.0 1.0 0.0 0.0 1.0 4.0 1.0 1.0 1.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 4.0 2.0 1.0 6.0 1.0 1.0 3.0 4.0 2.0 2.0 2.0 0.0 5.0 1.0 4.0 1.0 1.0 1.0 0.0 3.0 2.0 1.0 3.0 2.0 5.0 2.0 5.0 2.0 1.0 1.0 0.0 3.0 2.0 3.0 1.0 0.0 0.0 3.0 2.0 6.0 2.0 4.0 1.0 2.0 2.0 1.0 0.0 1.0 3.0 3.0 3.0 2.0 2.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 3.0 1.0 2.0 3.0 3.0 4.0 1.0 3.0 2.0 3.0 1.0 2.0 1.0 4.0 0.0 0.0 5.0 3.0 2.0 1.0 5.0 2.0 1.0 5.0 1.0 1.0 2.0 2.0 3.0 1.0 3.0 1.0 2.0 5.0 1.0 0.0 3.0 0.0 3.0 1.0 2.0 3.0 1.0 3.0 1.0 2.0 6.0 1.0 2.0 0.0 2.0 1.0 0.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 0.0 2.0 1.0 1.0 1.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 1.0 3.0 4.0 5.0 4.0 4.0 2.0 2.0 3.0 3.0 2.0 2.0 0.0 5.0 5.0 2.0 3.0 1.0 2.0 3.0 1.0 4.0 6.0 1.0 3.0 3.0 2.0 4.0 1.0 2.0 3.0 2.0 0.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 2.0 1.0 1.0 0.0 4.0 0.0 2.0 5.0 3.0 1.0 3.0 3.0 4.0 1.0 1.0 3.0 2.0 4.0 2.0 2.0 2.0 4.0 3.0 3.0 2.0 4.0 0.0 4.0 2.0 0.0 2.0 1.0 4.0 4.0 1.0 6.0 5.0 5.0 1.0 3.0 0.0 2.0 3.0 0.0 2.0 2.0 2.0 2.0 3.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 3.0 2.0 1.0 0.0 2.0 0.0 0.0 1.0 2.0 2.0 4.0 4.0 3.0 1.0 2.0 3.0 3.0 3.0 1.0 0.0 2.0 3.0 1.0 2.0 2.0 2.0 1.0 2.0 2.0 5.0 0.0 4.0 1.0 6.0 6.0 3.0 4.0 4.0 2.0 2.0 2.0 2.0 5.0 4.0 5.0 3.0 0.0 5.0 3.0 3.0 2.0 3.0 1.0 1.0 2.0 0.0 3.0 4.0 2.0 0.0 0.0 2.0 1.0 0.0 2.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 3.0 0.0 1.0 0.0 1.0 0.0 2.0 2.0 0.0 1.0 1.0 2.0 2.0 2.0 1.0 5.0 4.0 1.0 4.0 1.0 6.0 3.0 5.0 1.0 2.0 1.0 3.0 2.0 2.0 3.0 4.0 5.0 4.0 3.0 4.0 2.0 3.0 1.0 3.0 2.0 1.0 3.0 3.0 6.0 6.0 0.0 1.0 2.0 0.0 3.0 3.0 2.0 4.0 2.0 3.0 0.0 5.0 0.0 1.0 2.0 1.0 3.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 4.0 4.0 0.0 1.0 3.0 4.0 4.0 1.0 0.0 3.0 5.0 0.0 2.0 3.0 1.0 1.0 4.0 0.0 5.0 7.0 1.0 1.0 4.0 5.0 3.0 1.0 2.0 5.0 1.0 3.0 1.0 5.0 1.0 1.0 1.0 2.0 6.0 1.0 2.0 5.0 1.0 4.0 3.0 2.0 3.0 2.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 3.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 2.0 2.0 1.0 3.0 2.0 0.0 0.0 1.0 3.0 1.0 2.0 0.0 5.0 2.0 3.0 2.0 1.0 6.0 0.0 3.0 2.0 3.0 3.0 4.0 1.0 5.0 0.0 1.0 1.0 2.0 1.0 4.0 4.0 3.0 2.0 2.0 4.0 1.0 2.0 3.0 0.0 1.0 2.0 1.0 3.0 3.0 1.0 0.0 2.0 1.0 0.0 2.0 3.0 0.0 2.0 1.0 2.0 1.0 2.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 3.0 3.0 2.0 0.0 3.0 0.0 3.0 2.0 3.0 0.0 2.0 4.0 1.0 3.0 1.0 3.0 5.0 1.0 4.0 2.0 1.0 1.0 1.0 3.0 2.0 4.0 4.0 1.0 3.0 2.0 2.0 3.0 3.0 4.0 5.0 4.0 2.0 2.0 2.0 3.0 1.0 2.0 2.0 2.0 2.0 4.0 0.0 0.0 4.0 1.0 0.0 0.0 3.0 2.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 1.0 3.0 2.0 4.0 3.0 1.0 1.0 1.0 2.0 2.0 3.0 2.0 1.0 2.0 0.0 0.0 4.0 2.0 1.0 1.0 4.0 3.0 3.0 1.0 2.0 2.0 3.0 3.0 2.0 2.0 3.0 2.0 4.0 3.0 3.0 5.0 3.0 1.0 1.0 4.0 3.0 7.0 0.0 1.0 1.0 3.0 1.0 1.0 1.0 1.0 1.0 2.0 0.0 1.0 1.0 0.0 2.0 0.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 2.0 4.0 0.0 1.0 2.0 1.0 2.0 2.0 3.0 2.0 0.0 0.0 0.0 1.0 2.0 1.0 3.0 2.0 1.0 4.0 4.0 2.0 3.0 5.0 1.0 3.0 3.0 3.0 2.0 6.0 3.0 2.0 3.0 3.0 3.0 3.0 2.0 1.0 2.0 4.0 2.0 2.0 4.0 2.0 3.0 2.0 3.0 1.0 4.0 6.0 0.0 3.0 2.0 1.0 3.0 1.0 2.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 2.0 0.0 0.0 3.0 1.0 0.0 2.0 0.0 0.0 3.0 1.0 2.0 3.0 3.0 1.0 3.0 1.0 2.0 0.0 1.0 2.0 0.0 2.0 3.0 2.0 2.0 3.0 5.0 5.0 5.0 2.0 4.0 6.0 3.0 4.0 3.0 2.0 2.0 3.0 1.0 1.0 2.0 2.0 0.0 1.0 2.0 1.0 0.0 3.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 2.0 2.0 0.0 1.0 0.0 1.0 1.0 3.0 1.0 0.0 0.0 0.0 3.0 2.0 2.0 0.0 4.0 0.0 0.0 0.0 5.0 1.0 3.0 1.0 5.0 0.0 2.0 1.0 4.0 2.0 2.0 2.0 1.0 3.0 2.0 2.0 5.0 6.0 4.0 2.0 3.0 2.0 5.0 6.0 2.0 4.0 1.0 1.0 4.0 1.0 1.0 1.0 4.0 5.0 1.0 2.0 2.0 0.0 2.0 1.0 0.0 2.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 3.0 3.0 1.0 3.0 2.0 1.0 2.0 6.0 3.0 4.0 4.0 2.0 5.0 5.0 5.0 3.0 6.0 1.0 0.0 2.0 1.0 3.0 1.0 2.0 1.0 0.0 2.0 1.0 4.0 3.0 1.0 2.0 1.0 4.0 4.0 2.0 2.0 2.0 4.0 4.0 1.0 3.0 4.0 0.0 3.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 4.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 3.0 2.0 2.0 4.0 3.0 0.0 0.0 2.0 3.0 2.0 3.0 1.0 4.0 2.0 1.0 3.0 3.0 6.0 2.0 4.0 1.0 4.0 1.0 4.0 2.0 0.0 3.0 4.0 2.0 2.0 0.0 1.0 0.0 4.0 2.0 2.0 4.0 2.0 2.0 4.0 1.0 1.0 3.0 1.0 1.0 3.0 2.0 3.0 3.0 1.0 1.0 1.0 0.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 0.0 0.0 2.0 1.0 2.0 1.0 1.0 6.0 1.0 1.0 0.0 0.0 4.0 1.0 0.0 1.0 3.0 2.0 3.0 3.0 2.0 2.0 0.0 1.0 4.0 1.0 1.0 1.0 3.0 4.0 2.0 2.0 2.0 2.0 2.0 2.0 2.0 3.0 0.0 3.0 2.0 1.0 1.0 3.0 4.0 0.0 1.0 2.0 1.0 1.0 2.0 0.0 0.0 1.0 4.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 3.0 0.0 2.0 0.0 2.0 1.0 2.0 0.0 2.0 2.0 2.0 2.0 3.0 6.0 2.0 1.0 2.0 0.0 6.0 3.0 5.0 2.0 2.0 3.0 1.0 4.0 1.0 1.0 2.0 1.0 2.0 3.0 4.0 2.0 3.0 2.0 1.0 3.0 3.0 3.0 4.0 2.0 2.0 3.0 0.0 3.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 2.0 1.0 1.0 2.0 1.0 3.0 4.0 4.0 0.0 0.0 2.0 5.0 4.0 2.0 1.0 0.0 3.0 2.0 2.0 3.0 3.0 2.0 0.0 1.0 0.0 2.0 5.0 5.0 0.0 1.0 1.0 4.0 2.0 2.0 4.0 2.0 3.0 2.0 3.0 2.0 2.0 2.0 5.0 2.0 1.0 2.0 2.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 1.0 0.0 1.0 0.0 2.0 2.0 2.0 3.0 5.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 3.0 6.0 2.0 4.0 1.0 2.0 2.0 4.0 2.0 2.0 4.0 0.0 0.0 6.0 3.0 1.0 1.0 2.0 2.0 2.0 2.0 0.0 1.0 4.0 0.0 3.0 0.0 2.0 0.0 2.0 1.0 1.0 0.0 2.0 2.0 0.0 1.0 2.0 2.0 0.0 3.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 2.0 0.0 1.0 2.0 1.0 1.0 1.0 2.0 1.0 0.0 2.0 0.0 1.0 3.0 2.0 4.0 3.0 3.0 0.0 4.0 2.0 2.0 1.0 4.0 5.0 3.0 3.0 3.0 2.0 2.0 0.0 1.0 2.0 3.0 5.0 3.0 1.0 0.0 0.0 0.0 2.0 3.0 2.0 2.0 2.0 2.0 0.0 1.0 1.0 0.0 2.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 2.0 2.0 2.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 4.0 1.0 3.0 2.0 2.0 0.0 3.0 0.0 1.0 1.0 3.0 4.0 2.0 4.0 2.0 0.0 2.0 1.0 1.0 1.0 4.0 1.0 3.0 2.0 5.0 4.0 4.0 2.0 1.0 1.0 1.0 3.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 1.0 0.0 2.0 0.0 0.0 3.0 1.0 1.0 1.0 2.0 2.0 0.0 3.0 1.0 0.0 2.0 2.0 5.0 0.0 2.0 3.0 4.0 3.0 1.0 1.0 3.0 2.0 0.0 4.0 1.0 2.0 3.0 2.0 0.0 3.0 1.0 0.0 2.0 2.0 3.0 0.0 5.0 1.0 1.0 2.0 0.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 2.0 2.0 1.0 2.0 2.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 3.0 1.0 1.0 1.0 1.0 0.0 2.0 4.0 2.0 1.0 2.0 1.0 4.0 1.0 6.0 1.0 0.0 3.0 1.0 0.0 3.0 3.0 0.0 3.0 2.0 3.0 2.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 3.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 3.0 1.0 4.0 1.0 1.0 2.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 2.0 3.0 1.0 2.0 3.0 0.0 2.0 3.0 3.0 1.0 2.0 4.0 3.0 1.0 0.0 1.0 2.0 4.0 2.0 2.0 6.0 0.0 2.0 3.0 5.0 1.0 0.0 1.0 3.0 3.0 1.0 7.0 2.0 2.0 6.0 2.0 4.0 1.0 2.0 4.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 4.0 1.0 2.0 1.0 0.0 1.0 3.0 2.0 3.0 1.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 2.0 4.0 2.0 2.0 1.0 0.0 2.0 1.0 0.0 1.0 4.0 3.0 2.0 3.0 2.0 1.0 1.0 4.0 3.0 2.0 3.0 3.0 5.0 0.0 1.0 0.0 0.0 0.0 0.0 5.0 1.0 2.0 3.0 0.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 1.0 1.0 2.0 3.0 2.0 1.0 1.0 2.0 2.0 2.0 1.0 2.0 3.0 2.0 3.0 1.0 2.0 2.0 2.0 1.0 1.0 3.0 1.0 4.0 1.0 2.0 1.0 2.0 1.0 1.0 2.0 0.0 2.0 2.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 2.0 3.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 4.0 0.0 2.0 2.0 2.0 3.0 4.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 2.0 0.0 3.0 1.0 1.0 2.0 1.0 1.0 1.0 2.0 0.0 3.0 0.0 4.0 6.0 0.0 5.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 3.0 2.0 0.0 1.0 2.0 2.0 0.0 2.0 2.0 3.0 1.0 1.0 1.0 1.0 2.0 2.0 4.0 1.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 4.0 2.0 0.0 1.0 0.0 3.0 2.0 1.0 2.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 2.0 1.0 3.0 1.0 3.0 0.0 2.0 1.0 3.0 3.0 0.0 4.0 1.0 1.0 2.0 1.0 1.0 0.0 2.0 3.0 4.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 2.0 2.0 2.0 3.0 1.0 2.0 2.0 1.0 2.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 3.0 0.0 1.0 2.0 2.0 2.0 1.0 1.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 4.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 2.0 1.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 3.0 0.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 3.0 2.0 1.0 0.0 2.0 0.0 3.0 1.0 1.0 2.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 4.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 2.0 0.0 1.0 2.0 5.0 2.0 1.0 1.0 2.0 1.0 2.0 3.0 4.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 3.0 0.0 0.0 2.0 1.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 3.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 1.0 0.0 3.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 3.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 4.0 4.0 0.0 2.0 2.0 1.0 0.0 0.0 3.0 1.0 2.0 2.0 2.0 3.0 0.0 3.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 3.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 3.0 1.0 1.0 1.0 4.0 0.0 0.0 1.0 3.0 0.0 0.0 0.0 0.0 2.0 0.0 4.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 2.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 4.0 0.0 1.0 0.0 1.0 2.0 0.0 2.0 1.0 3.0 0.0 2.0 2.0 0.0 0.0 1.0 2.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 3.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 2.0 1.0 1.0 1.0 3.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 3.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 2.0 1.0 1.0 0.0 1.0 3.0 3.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 4.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 3.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 3.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 4.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 1.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 3.0 0.0 0.0 3.0 1.0 0.0 0.0 1.0 1.0 3.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 1.0 0.0 1.0 1.0 4.0 1.0 2.0 2.0 2.0 1.0 2.0 2.0 0.0 1.0 1.0 3.0 2.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 3.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 1.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 2.0 0.0 3.0 1.0 1.0 1.0 1.0 0.0 3.0 1.0 1.0 0.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 2.0 2.0 1.0 1.0 0.0 2.0 2.0 1.0 2.0 6.0 1.0 4.0 0.0 1.0 2.0 2.0 0.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 4.0 2.0 0.0 1.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 3.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 3.0 3.0 2.0 1.0 2.0 3.0 1.0 0.0 2.0 1.0 0.0 1.0 2.0 1.0 2.0 4.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 3.0 0.0 3.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 2.0 3.0 1.0 1.0 3.0 0.0 4.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 2.0 2.0 3.0 4.0 0.0 3.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 2.0 1.0 3.0 1.0 3.0 2.0 0.0 1.0 2.0 1.0 2.0 2.0 3.0 0.0 1.0 2.0 1.0 1.0 5.0 2.0 3.0 0.0 4.0 3.0 3.0 0.0 1.0 4.0 5.0 1.0 2.0 2.0 2.0 1.0 4.0 0.0 1.0 1.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 2.0 0.0 3.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 3.0 2.0 1.0 1.0 0.0 3.0 1.0 3.0 4.0 1.0 0.0 3.0 1.0 2.0 0.0 3.0 2.0 2.0 5.0 2.0 3.0 1.0 2.0 1.0 3.0 0.0 3.0 1.0 2.0 3.0 3.0 1.0 1.0 4.0 2.0 4.0 3.0 3.0 1.0 1.0 1.0 1.0 2.0 0.0 4.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 2.0 1.0 3.0 2.0 2.0 1.0 2.0 1.0 3.0 5.0 3.0 2.0 2.0 3.0 5.0 3.0 2.0 2.0 4.0 1.0 2.0 0.0 2.0 3.0 3.0 2.0 1.0 3.0 1.0 4.0 0.0 2.0 1.0 2.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 1.0 1.0 4.0 0.0 3.0 3.0 3.0 2.0 1.0 2.0 4.0 1.0 1.0 2.0 3.0 3.0 5.0 1.0 1.0 1.0 3.0 2.0 4.0 3.0 1.0 2.0 4.0 2.0 2.0 2.0 1.0 1.0 0.0 1.0 2.0 2.0 1.0 0.0 2.0 4.0 1.0 4.0 0.0 0.0 4.0 0.0 0.0 1.0 3.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 2.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 2.0 1.0 3.0 3.0 3.0 4.0 2.0 1.0 3.0 3.0 0.0 5.0 4.0 3.0 2.0 6.0 1.0 2.0 1.0 1.0 5.0 2.0 4.0 1.0 4.0 0.0 4.0 2.0 2.0 0.0 1.0 2.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 1.0 4.0 0.0 0.0 2.0 3.0 2.0 0.0 1.0 0.0 5.0 0.0 1.0 4.0 2.0 6.0 3.0 3.0 2.0 3.0 1.0 1.0 4.0 3.0 4.0 1.0 7.0 7.0 2.0 2.0 2.0 2.0 1.0 3.0 2.0 1.0 7.0 2.0 6.0 0.0 6.0 3.0 1.0 0.0 1.0 5.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 2.0 3.0 0.0 0.0 2.0 3.0 2.0 1.0 6.0 1.0 1.0 0.0 2.0 3.0 1.0 2.0 2.0 0.0 7.0 0.0 1.0 1.0 5.0 2.0 4.0 2.0 1.0 3.0 6.0 2.0 5.0 6.0 5.0 3.0 3.0 1.0 3.0 1.0 3.0 1.0 1.0 0.0 4.0 1.0 3.0 0.0 0.0 0.0 0.0 1.0 6.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 3.0 2.0 2.0 4.0 3.0 1.0 5.0 3.0 0.0 1.0 1.0 2.0 3.0 6.0 3.0 5.0 3.0 1.0 1.0 4.0 3.0 7.0 4.0 4.0 2.0 5.0 0.0 2.0 3.0 5.0 3.0 5.0 3.0 4.0 1.0 1.0 5.0 2.0 0.0 2.0 1.0 1.0 0.0 1.0 4.0 3.0 0.0 2.0 0.0 0.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 1.0 0.0 1.0 3.0 0.0 0.0 1.0 2.0 4.0 1.0 1.0 2.0 2.0 1.0 1.0 3.0 1.0 3.0 5.0 0.0 2.0 5.0 2.0 5.0 2.0 2.0 5.0 4.0 1.0 4.0 5.0 1.0 7.0 5.0 4.0 3.0 5.0 2.0 1.0 6.0 3.0 3.0 4.0 2.0 4.0 2.0 3.0 3.0 2.0 0.0 2.0 4.0 2.0 5.0 1.0 1.0 2.0 2.0 2.0 1.0 2.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 1.0 2.0 5.0 1.0 1.0 2.0 1.0 3.0 3.0 3.0 1.0 2.0 2.0 5.0 3.0 6.0 3.0 3.0 7.0 1.0 3.0 6.0 5.0 6.0 3.0 3.0 1.0 6.0 2.0 3.0 5.0 7.0 9.0 1.0 6.0 4.0 6.0 1.0 4.0 6.0 1.0 2.0 4.0 1.0 2.0 5.0 2.0 1.0 0.0 2.0 1.0 0.0 3.0 2.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 2.0 0.0 1.0 1.0 1.0 4.0 1.0 3.0 3.0 4.0 1.0 2.0 2.0 3.0 2.0 3.0 3.0 1.0 5.0 5.0 2.0 3.0 4.0 6.0 2.0 6.0 4.0 4.0 6.0 6.0 6.0 3.0 4.0 5.0 3.0 1.0 2.0 5.0 4.0 6.0 3.0 4.0 2.0 1.0 2.0 2.0 8.0 3.0 4.0 1.0 0.0 1.0 1.0 2.0 4.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 1.0 2.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 2.0 5.0 6.0 2.0 1.0 2.0 2.0 1.0 0.0 3.0 2.0 1.0 3.0 5.0 3.0 4.0 4.0 2.0 4.0 4.0 6.0 3.0 5.0 4.0 4.0 4.0 7.0 3.0 0.0 5.0 4.0 3.0 6.0 4.0 5.0 3.0 3.0 4.0 2.0 4.0 2.0 2.0 4.0 2.0 2.0 1.0 4.0 2.0 2.0 1.0 2.0 2.0 2.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 3.0 4.0 1.0 0.0 2.0 2.0 3.0 2.0 7.0 2.0 3.0 1.0 5.0 8.0 3.0 5.0 1.0 2.0 1.0 8.0 7.0 2.0 2.0 6.0 3.0 3.0 8.0 3.0 8.0 6.0 2.0 5.0 2.0 9.0 3.0 7.0 5.0 7.0 6.0 5.0 2.0 5.0 1.0 4.0 3.0 3.0 4.0 1.0 4.0 6.0 3.0 3.0 2.0 2.0 1.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 3.0 1.0 6.0 1.0 1.0 2.0 2.0 1.0 3.0 1.0 2.0 3.0 5.0 7.0 2.0 2.0 2.0 5.0 2.0 5.0 4.0 5.0 12.0 9.0 8.0 6.0 3.0 5.0 9.0 1.0 8.0 2.0 4.0 6.0 4.0 2.0 5.0 4.0 4.0 5.0 3.0 6.0 3.0 4.0 6.0 4.0 3.0 3.0 1.0 1.0 1.0 3.0 5.0 1.0 2.0 5.0 1.0 0.0 4.0 0.0 1.0 1.0 3.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 2.0 1.0 1.0 1.0 2.0 2.0 1.0 1.0 1.0 0.0 2.0 2.0 2.0 3.0 3.0 3.0 5.0 6.0 7.0 4.0 4.0 4.0 4.0 4.0 11.0 4.0 9.0 6.0 4.0 6.0 4.0 5.0 3.0 8.0 3.0 5.0 9.0 4.0 3.0 4.0 7.0 2.0 5.0 6.0 5.0 6.0 3.0 2.0 3.0 4.0 4.0 3.0 4.0 6.0 6.0 3.0 5.0 5.0 1.0 1.0 2.0 0.0 3.0 3.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 4.0 0.0 0.0 1.0 4.0 2.0 4.0 4.0 4.0 4.0 2.0 4.0 4.0 3.0 5.0 7.0 2.0 5.0 8.0 5.0 3.0 8.0 0.0 7.0 13.0 12.0 5.0 7.0 7.0 5.0 8.0 5.0 2.0 3.0 1.0 5.0 2.0 2.0 3.0 1.0 4.0 5.0 5.0 3.0 3.0 2.0 2.0 4.0 0.0 2.0 0.0 3.0 5.0 5.0 4.0 1.0 3.0 1.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 4.0 0.0 0.0 1.0 0.0 1.0 3.0 3.0 2.0 2.0 4.0 1.0 6.0 4.0 4.0 5.0 7.0 3.0 2.0 4.0 7.0 6.0 4.0 5.0 7.0 10.0 6.0 4.0 7.0 4.0 5.0 4.0 8.0 9.0 8.0 6.0 2.0 4.0 6.0 4.0 3.0 4.0 3.0 6.0 2.0 4.0 4.0 1.0 2.0 3.0 1.0 5.0 4.0 6.0 4.0 1.0 1.0 2.0 1.0 5.0 4.0 3.0 2.0 3.0 0.0 2.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 3.0 2.0 0.0 3.0 2.0 2.0 3.0 0.0 3.0 2.0 4.0 3.0 3.0 5.0 8.0 12.0 3.0 7.0 4.0 4.0 4.0 5.0 5.0 9.0 3.0 5.0 11.0 3.0 4.0 4.0 8.0 6.0 3.0 8.0 12.0 8.0 12.0 6.0 5.0 6.0 5.0 6.0 3.0 8.0 3.0 3.0 4.0 3.0 6.0 4.0 2.0 3.0 4.0 3.0 4.0 2.0 1.0 1.0 1.0 3.0 4.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 2.0 3.0 1.0 1.0 1.0 3.0 0.0 3.0 2.0 9.0 3.0 2.0 7.0 6.0 3.0 2.0 6.0 7.0 4.0 4.0 5.0 9.0 7.0 6.0 8.0 7.0 5.0 8.0 9.0 7.0 4.0 7.0 7.0 7.0 9.0 6.0 6.0 10.0 4.0 9.0 6.0 11.0 10.0 11.0 7.0 3.0 6.0 2.0 5.0 6.0 4.0 4.0 2.0 1.0 4.0 5.0 5.0 3.0 0.0 3.0 3.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 2.0 1.0 2.0 1.0 1.0 2.0 3.0 6.0 4.0 1.0 1.0 3.0 4.0 8.0 4.0 2.0 4.0 8.0 7.0 7.0 3.0 6.0 2.0 6.0 8.0 5.0 5.0 8.0 8.0 4.0 6.0 9.0 5.0 5.0 9.0 9.0 8.0 7.0 3.0 5.0 11.0 6.0 5.0 10.0 2.0 6.0 4.0 6.0 3.0 4.0 1.0 3.0 2.0 2.0 3.0 1.0 1.0 2.0 3.0 3.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 1.0 1.0 1.0 3.0 1.0 2.0 0.0 3.0 3.0 2.0 3.0 1.0 3.0 3.0 4.0 4.0 4.0 2.0 4.0 4.0 2.0 6.0 7.0 4.0 3.0 17.0 7.0 4.0 3.0 4.0 3.0 7.0 8.0 5.0 12.0 4.0 6.0 10.0 13.0 4.0 2.0 4.0 10.0 7.0 4.0 7.0 5.0 8.0 4.0 4.0 4.0 6.0 5.0 3.0 4.0 2.0 1.0 3.0 1.0 3.0 3.0 3.0 1.0 5.0 1.0 1.0 3.0 3.0 1.0 4.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 3.0 2.0 2.0 0.0 2.0 4.0 3.0 4.0 6.0 3.0 3.0 2.0 3.0 1.0 4.0 5.0 6.0 4.0 5.0 6.0 1.0 5.0 8.0 8.0 4.0 10.0 5.0 9.0 5.0 7.0 6.0 7.0 13.0 10.0 12.0 9.0 5.0 8.0 3.0 8.0 8.0 4.0 5.0 9.0 1.0 4.0 4.0 5.0 7.0 9.0 5.0 6.0 5.0 2.0 6.0 5.0 4.0 1.0 5.0 1.0 2.0 1.0 1.0 2.0 0.0 2.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 2.0 2.0 1.0 2.0 2.0 3.0 3.0 6.0 3.0 2.0 5.0 3.0 7.0 1.0 2.0 7.0 7.0 6.0 9.0 0.0 4.0 6.0 5.0 9.0 6.0 4.0 4.0 9.0 8.0 6.0 11.0 6.0 13.0 6.0 7.0 8.0 8.0 8.0 6.0 8.0 12.0 8.0 7.0 8.0 7.0 3.0 4.0 3.0 3.0 8.0 4.0 1.0 6.0 2.0 2.0 4.0 0.0 4.0 5.0 3.0 3.0 2.0 2.0 4.0 2.0 4.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 3.0 2.0 1.0 5.0 7.0 1.0 2.0 3.0 4.0 4.0 5.0 7.0 4.0 2.0 6.0 4.0 6.0 5.0 5.0 7.0 5.0 5.0 8.0 3.0 3.0 6.0 11.0 11.0 5.0 6.0 8.0 4.0 5.0 5.0 9.0 3.0 6.0 5.0 4.0 5.0 9.0 2.0 5.0 3.0 2.0 7.0 5.0 4.0 8.0 7.0 4.0 6.0 1.0 1.0 4.0 0.0 3.0 4.0 2.0 0.0 2.0 1.0 3.0 0.0 2.0 1.0 1.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 3.0 2.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 4.0 5.0 2.0 3.0 7.0 2.0 2.0 5.0 4.0 4.0 3.0 4.0 5.0 4.0 6.0 5.0 6.0 8.0 10.0 11.0 4.0 14.0 5.0 5.0 10.0 6.0 7.0 11.0 8.0 8.0 10.0 8.0 5.0 10.0 7.0 7.0 7.0 7.0 1.0 7.0 3.0 5.0 2.0 5.0 4.0 4.0 6.0 4.0 3.0 3.0 6.0 6.0 3.0 2.0 1.0 1.0 0.0 0.0 2.0 1.0 4.0 1.0 1.0 3.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 3.0 3.0 0.0 3.0 1.0 3.0 2.0 0.0 1.0 3.0 5.0 2.0 4.0 4.0 6.0 6.0 1.0 5.0 4.0 5.0 4.0 3.0 5.0 8.0 4.0 11.0 7.0 6.0 7.0 11.0 7.0 9.0 4.0 6.0 12.0 11.0 5.0 8.0 7.0 9.0 2.0 11.0 9.0 3.0 6.0 7.0 11.0 8.0 2.0 5.0 10.0 6.0 10.0 3.0 3.0 6.0 1.0 5.0 2.0 5.0 1.0 3.0 2.0 2.0 0.0 1.0 2.0 2.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 3.0 0.0 2.0 1.0 3.0 1.0 4.0 3.0 4.0 1.0 6.0 4.0 4.0 4.0 4.0 6.0 5.0 10.0 10.0 4.0 7.0 10.0 9.0 2.0 9.0 11.0 7.0 8.0 11.0 5.0 4.0 10.0 1.0 9.0 5.0 10.0 11.0 6.0 4.0 7.0 4.0 10.0 3.0 10.0 6.0 7.0 4.0 4.0 2.0 5.0 3.0 4.0 7.0 3.0 4.0 6.0 2.0 3.0 1.0 5.0 3.0 1.0 4.0 1.0 2.0 2.0 2.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 2.0 1.0 0.0 1.0 3.0 3.0 1.0 2.0 0.0 2.0 4.0 4.0 5.0 4.0 5.0 4.0 9.0 3.0 5.0 6.0 4.0 5.0 9.0 7.0 9.0 8.0 5.0 10.0 6.0 9.0 3.0 6.0 8.0 7.0 6.0 8.0 14.0 8.0 3.0 6.0 8.0 7.0 8.0 4.0 4.0 7.0 5.0 4.0 8.0 0.0 6.0 5.0 8.0 5.0 3.0 7.0 7.0 2.0 3.0 2.0 1.0 0.0 2.0 3.0 4.0 0.0 2.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 2.0 1.0 0.0 1.0 0.0 3.0 0.0 2.0 1.0 2.0 6.0 0.0 3.0 0.0 3.0 3.0 7.0 0.0 7.0 5.0 4.0 4.0 5.0 7.0 3.0 15.0 5.0 3.0 1.0 7.0 6.0 5.0 8.0 7.0 3.0 4.0 9.0 8.0 5.0 7.0 6.0 6.0 9.0 9.0 8.0 7.0 5.0 4.0 9.0 3.0 6.0 5.0 4.0 3.0 5.0 6.0 4.0 7.0 6.0 2.0 6.0 4.0 1.0 6.0 2.0 3.0 2.0 2.0 5.0 1.0 1.0 0.0 3.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 2.0 0.0 0.0 3.0 2.0 3.0 2.0 1.0 4.0 5.0 2.0 3.0 5.0 6.0 0.0 5.0 6.0 3.0 6.0 6.0 5.0 8.0 4.0 4.0 9.0 6.0 12.0 12.0 7.0 7.0 7.0 7.0 11.0 4.0 7.0 2.0 9.0 8.0 9.0 7.0 11.0 6.0 6.0 3.0 5.0 12.0 6.0 7.0 8.0 3.0 5.0 6.0 2.0 4.0 5.0 2.0 1.0 2.0 3.0 2.0 5.0 1.0 0.0 1.0 0.0 2.0 3.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 2.0 2.0 1.0 1.0 2.0 3.0 2.0 1.0 1.0 0.0 2.0 7.0 6.0 2.0 3.0 4.0 4.0 5.0 4.0 5.0 6.0 4.0 9.0 7.0 11.0 6.0 16.0 7.0 5.0 5.0 8.0 8.0 9.0 14.0 1.0 5.0 5.0 5.0 12.0 9.0 12.0 6.0 10.0 4.0 5.0 8.0 8.0 5.0 7.0 9.0 10.0 5.0 5.0 7.0 4.0 3.0 3.0 2.0 1.0 1.0 0.0 1.0 4.0 2.0 3.0 2.0 1.0 2.0 2.0 3.0 0.0 2.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 1.0 2.0 0.0 1.0 2.0 4.0 1.0 2.0 3.0 1.0 3.0 3.0 3.0 6.0 7.0 6.0 7.0 2.0 4.0 4.0 6.0 2.0 6.0 6.0 1.0 5.0 10.0 9.0 9.0 8.0 2.0 6.0 7.0 10.0 3.0 13.0 10.0 3.0 6.0 9.0 12.0 5.0 10.0 9.0 13.0 8.0 5.0 7.0 4.0 10.0 3.0 7.0 7.0 8.0 7.0 8.0 3.0 6.0 6.0 1.0 5.0 2.0 2.0 1.0 1.0 0.0 1.0 2.0 0.0 3.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 3.0 0.0 2.0 1.0 1.0 0.0 6.0 6.0 3.0 2.0 3.0 3.0 6.0 8.0 2.0 10.0 13.0 1.0 4.0 5.0 6.0 9.0 6.0 7.0 9.0 9.0 10.0 5.0 9.0 9.0 10.0 7.0 7.0 6.0 5.0 8.0 5.0 13.0 5.0 9.0 6.0 6.0 10.0 7.0 9.0 6.0 7.0 3.0 2.0 6.0 3.0 5.0 5.0 5.0 5.0 4.0 3.0 3.0 4.0 2.0 2.0 1.0 2.0 0.0 1.0 2.0 2.0 1.0 0.0 5.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 1.0 0.0 1.0 2.0 1.0 2.0 5.0 0.0 3.0 4.0 4.0 5.0 3.0 5.0 5.0 11.0 5.0 8.0 4.0 11.0 8.0 9.0 7.0 6.0 4.0 10.0 12.0 9.0 14.0 2.0 7.0 9.0 11.0 6.0 13.0 10.0 6.0 8.0 9.0 6.0 7.0 7.0 11.0 6.0 6.0 2.0 4.0 4.0 5.0 6.0 2.0 3.0 4.0 6.0 6.0 2.0 2.0 5.0 2.0 1.0 3.0 1.0 5.0 4.0 2.0 1.0 1.0 3.0 2.0 0.0 1.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 1.0 4.0 1.0 5.0 2.0 0.0 3.0 4.0 1.0 3.0 9.0 7.0 12.0 2.0 3.0 6.0 3.0 13.0 4.0 10.0 7.0 6.0 8.0 5.0 8.0 6.0 8.0 10.0 14.0 6.0 6.0 1.0 7.0 5.0 6.0 7.0 4.0 10.0 8.0 6.0 7.0 10.0 8.0 6.0 4.0 5.0 5.0 9.0 4.0 9.0 1.0 5.0 7.0 3.0 4.0 2.0 4.0 3.0 3.0 4.0 1.0 4.0 0.0 3.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 2.0 0.0 3.0 2.0 0.0 1.0 1.0 2.0 0.0 1.0 2.0 4.0 0.0 7.0 2.0 3.0 5.0 2.0 5.0 3.0 4.0 3.0 8.0 8.0 4.0 3.0 5.0 8.0 11.0 7.0 5.0 7.0 11.0 8.0 5.0 8.0 7.0 6.0 8.0 6.0 7.0 9.0 5.0 7.0 2.0 8.0 5.0 14.0 7.0 7.0 8.0 6.0 4.0 4.0 6.0 9.0 5.0 5.0 1.0 5.0 7.0 3.0 4.0 4.0 0.0 6.0 5.0 1.0 2.0 1.0 2.0 2.0 1.0 1.0 2.0 1.0 3.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 2.0 1.0 3.0 1.0 3.0 4.0 6.0 3.0 2.0 3.0 4.0 2.0 5.0 6.0 6.0 6.0 8.0 6.0 7.0 10.0 8.0 3.0 1.0 10.0 8.0 5.0 5.0 11.0 7.0 4.0 5.0 7.0 3.0 7.0 8.0 5.0 6.0 4.0 8.0 7.0 3.0 5.0 6.0 7.0 2.0 7.0 10.0 3.0 4.0 6.0 3.0 3.0 3.0 2.0 1.0 5.0 2.0 3.0 2.0 2.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 1.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 1.0 0.0 3.0 2.0 1.0 2.0 4.0 1.0 4.0 1.0 5.0 1.0 4.0 2.0 4.0 2.0 7.0 2.0 2.0 3.0 6.0 3.0 7.0 6.0 4.0 8.0 6.0 9.0 6.0 6.0 5.0 10.0 9.0 14.0 15.0 16.0 5.0 7.0 8.0 6.0 9.0 7.0 6.0 8.0 3.0 3.0 7.0 6.0 1.0 5.0 5.0 4.0 6.0 4.0 4.0 3.0 0.0 4.0 4.0 3.0 2.0 4.0 0.0 0.0 5.0 2.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 3.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 2.0 3.0 2.0 1.0 2.0 3.0 1.0 0.0 7.0 2.0 3.0 3.0 2.0 5.0 1.0 3.0 7.0 4.0 4.0 5.0 5.0 4.0 6.0 7.0 3.0 3.0 6.0 7.0 7.0 6.0 6.0 9.0 4.0 8.0 5.0 7.0 5.0 9.0 4.0 9.0 8.0 4.0 8.0 5.0 10.0 4.0 5.0 5.0 2.0 7.0 1.0 4.0 7.0 3.0 6.0 2.0 4.0 3.0 0.0 2.0 2.0 0.0 0.0 3.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 2.0 1.0 2.0 3.0 2.0 4.0 3.0 2.0 4.0 3.0 6.0 4.0 3.0 0.0 6.0 2.0 2.0 2.0 3.0 2.0 6.0 3.0 6.0 7.0 6.0 8.0 5.0 7.0 11.0 6.0 4.0 8.0 8.0 7.0 11.0 7.0 6.0 8.0 5.0 7.0 4.0 11.0 6.0 4.0 6.0 6.0 8.0 5.0 6.0 7.0 4.0 6.0 5.0 10.0 1.0 2.0 3.0 1.0 1.0 2.0 3.0 2.0 1.0 1.0 0.0 0.0 1.0 1.0 2.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 3.0 1.0 2.0 1.0 2.0 1.0 3.0 1.0 1.0 5.0 1.0 5.0 2.0 3.0 3.0 1.0 7.0 0.0 0.0 5.0 7.0 8.0 6.0 5.0 10.0 9.0 6.0 5.0 6.0 4.0 5.0 6.0 4.0 9.0 6.0 8.0 10.0 7.0 8.0 10.0 7.0 6.0 6.0 5.0 6.0 7.0 4.0 6.0 3.0 10.0 6.0 3.0 4.0 3.0 3.0 2.0 5.0 4.0 3.0 4.0 3.0 2.0 2.0 3.0 1.0 2.0 0.0 2.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 4.0 1.0 4.0 0.0 2.0 3.0 5.0 3.0 4.0 5.0 5.0 5.0 6.0 5.0 4.0 2.0 6.0 2.0 3.0 5.0 6.0 7.0 5.0 4.0 4.0 11.0 8.0 5.0 3.0 5.0 7.0 6.0 3.0 10.0 4.0 8.0 7.0 5.0 3.0 8.0 5.0 4.0 7.0 1.0 9.0 10.0 3.0 7.0 4.0 4.0 3.0 7.0 2.0 3.0 1.0 2.0 6.0 1.0 3.0 3.0 4.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 2.0 0.0 3.0 0.0 3.0 2.0 7.0 5.0 6.0 3.0 4.0 2.0 5.0 2.0 5.0 4.0 3.0 8.0 3.0 2.0 5.0 1.0 4.0 7.0 6.0 6.0 8.0 8.0 2.0 11.0 8.0 7.0 9.0 5.0 5.0 13.0 10.0 6.0 6.0 3.0 7.0 7.0 6.0 3.0 2.0 3.0 4.0 6.0 2.0 3.0 1.0 3.0 0.0 2.0 3.0 3.0 2.0 1.0 2.0 2.0 1.0 0.0 4.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 4.0 7.0 5.0 0.0 3.0 2.0 3.0 6.0 5.0 4.0 4.0 4.0 5.0 4.0 6.0 8.0 7.0 4.0 5.0 2.0 8.0 7.0 8.0 5.0 6.0 7.0 9.0 5.0 3.0 5.0 4.0 3.0 4.0 3.0 5.0 1.0 9.0 3.0 4.0 6.0 3.0 2.0 3.0 6.0 2.0 5.0 3.0 1.0 5.0 1.0 3.0 2.0 3.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 2.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 2.0 2.0 1.0 1.0 1.0 1.0 2.0 1.0 2.0 2.0 2.0 1.0 1.0 2.0 0.0 2.0 4.0 6.0 1.0 2.0 2.0 7.0 1.0 3.0 2.0 3.0 4.0 3.0 2.0 0.0 3.0 6.0 7.0 0.0 4.0 6.0 5.0 7.0 7.0 5.0 4.0 3.0 7.0 4.0 16.0 4.0 2.0 6.0 9.0 3.0 3.0 11.0 2.0 1.0 3.0 3.0 1.0 6.0 2.0 1.0 3.0 2.0 4.0 5.0 3.0 5.0 2.0 2.0 3.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 3.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 2.0 0.0 2.0 3.0 2.0 3.0 4.0 2.0 4.0 7.0 0.0 5.0 4.0 3.0 6.0 5.0 6.0 5.0 1.0 3.0 3.0 6.0 8.0 6.0 7.0 9.0 10.0 6.0 6.0 5.0 6.0 4.0 3.0 5.0 6.0 7.0 5.0 8.0 3.0 6.0 4.0 3.0 8.0 6.0 5.0 2.0 1.0 1.0 3.0 4.0 3.0 1.0 4.0 2.0 4.0 2.0 0.0 2.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 3.0 0.0 3.0 2.0 3.0 1.0 1.0 2.0 2.0 3.0 3.0 4.0 4.0 4.0 4.0 3.0 8.0 10.0 5.0 1.0 4.0 3.0 5.0 4.0 2.0 3.0 6.0 7.0 3.0 5.0 6.0 6.0 7.0 7.0 8.0 2.0 4.0 8.0 7.0 5.0 4.0 5.0 5.0 5.0 5.0 1.0 1.0 4.0 0.0 1.0 3.0 8.0 5.0 8.0 2.0 3.0 1.0 2.0 1.0 2.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 1.0 0.0 3.0 1.0 0.0 0.0 2.0 4.0 3.0 2.0 1.0 2.0 4.0 3.0 1.0 5.0 4.0 4.0 2.0 3.0 7.0 5.0 6.0 3.0 1.0 4.0 4.0 9.0 5.0 6.0 9.0 6.0 3.0 8.0 4.0 6.0 1.0 4.0 5.0 4.0 4.0 4.0 1.0 3.0 2.0 5.0 2.0 6.0 4.0 1.0 1.0 0.0 7.0 3.0 2.0 1.0 1.0 2.0 3.0 0.0 0.0 3.0 1.0 1.0 2.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 0.0 1.0 0.0 1.0 4.0 0.0 1.0 1.0 1.0 4.0 3.0 1.0 4.0 3.0 2.0 7.0 3.0 6.0 2.0 3.0 4.0 3.0 9.0 8.0 8.0 3.0 4.0 6.0 7.0 2.0 7.0 6.0 1.0 9.0 4.0 5.0 1.0 6.0 5.0 4.0 4.0 7.0 5.0 4.0 4.0 1.0 0.0 3.0 1.0 5.0 2.0 0.0 0.0 1.0 2.0 1.0 0.0 1.0 3.0 1.0 1.0 1.0 4.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 4.0 1.0 0.0 6.0 2.0 2.0 3.0 3.0 2.0 2.0 3.0 6.0 5.0 4.0 5.0 1.0 5.0 2.0 5.0 4.0 3.0 6.0 2.0 2.0 2.0 4.0 7.0 7.0 7.0 4.0 2.0 1.0 1.0 7.0 2.0 7.0 2.0 1.0 1.0 3.0 3.0 5.0 3.0 4.0 2.0 1.0 0.0 0.0 3.0 0.0 0.0 0.0 3.0 2.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 3.0 1.0 3.0 1.0 2.0 3.0 3.0 4.0 8.0 3.0 2.0 6.0 4.0 6.0 4.0 6.0 4.0 7.0 7.0 4.0 1.0 4.0 3.0 5.0 7.0 4.0 2.0 6.0 4.0 0.0 6.0 3.0 4.0 2.0 3.0 1.0 5.0 2.0 7.0 1.0 5.0 1.0 3.0 1.0 4.0 4.0 3.0 1.0 2.0 1.0 2.0 2.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 1.0 3.0 2.0 2.0 1.0 3.0 0.0 2.0 2.0 6.0 2.0 2.0 3.0 3.0 6.0 5.0 2.0 5.0 4.0 4.0 3.0 3.0 4.0 7.0 2.0 1.0 5.0 3.0 5.0 5.0 7.0 2.0 2.0 7.0 3.0 4.0 2.0 2.0 1.0 5.0 1.0 1.0 3.0 4.0 2.0 0.0 2.0 2.0 0.0 2.0 1.0 1.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 2.0 4.0 1.0 1.0 2.0 0.0 2.0 3.0 2.0 1.0 3.0 1.0 1.0 1.0 1.0 3.0 3.0 0.0 1.0 4.0 2.0 2.0 2.0 4.0 0.0 3.0 1.0 5.0 0.0 7.0 1.0 4.0 3.0 1.0 4.0 3.0 2.0 2.0 2.0 0.0 2.0 1.0 1.0 1.0 2.0 2.0 3.0 2.0 1.0 4.0 0.0 1.0 0.0 0.0 2.0 0.0 2.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 4.0 1.0 1.0 1.0 3.0 6.0 1.0 5.0 3.0 4.0 9.0 4.0 2.0 1.0 5.0 6.0 4.0 3.0 4.0 6.0 5.0 6.0 2.0 2.0 3.0 1.0 0.0 4.0 4.0 2.0 2.0 3.0 2.0 3.0 1.0 2.0 5.0 3.0 2.0 2.0 2.0 2.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 2.0 2.0 0.0 1.0 0.0 1.0 3.0 1.0 1.0 2.0 1.0 2.0 0.0 6.0 3.0 4.0 3.0 6.0 0.0 0.0 2.0 1.0 5.0 6.0 2.0 0.0 2.0 4.0 3.0 4.0 1.0 4.0 0.0 3.0 2.0 2.0 2.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 3.0 0.0 2.0 1.0 3.0 2.0 1.0 1.0 1.0 2.0 2.0 4.0 3.0 2.0 5.0 4.0 2.0 6.0 5.0 2.0 3.0 2.0 2.0 4.0 1.0 2.0 3.0 3.0 2.0 2.0 4.0 4.0 2.0 1.0 3.0 2.0 3.0 5.0 3.0 0.0 2.0 4.0 2.0 2.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 2.0 0.0 2.0 4.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 2.0 3.0 1.0 1.0 1.0 4.0 1.0 1.0 3.0 3.0 2.0 2.0 4.0 2.0 3.0 3.0 3.0 2.0 3.0 3.0 4.0 2.0 1.0 2.0 2.0 2.0 3.0 2.0 2.0 2.0 2.0 3.0 1.0 1.0 0.0 2.0 3.0 2.0 3.0 1.0 0.0 3.0 2.0 0.0 1.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 3.0 5.0 1.0 1.0 1.0 3.0 2.0 2.0 4.0 2.0 1.0 5.0 3.0 4.0 2.0 1.0 4.0 2.0 2.0 2.0 2.0 1.0 0.0 0.0 1.0 2.0 1.0 2.0 2.0 5.0 1.0 2.0 5.0 2.0 2.0 3.0 2.0 1.0 3.0 1.0 0.0 2.0 1.0 0.0 1.0 2.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 3.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 3.0 1.0 1.0 1.0 2.0 2.0 4.0 0.0 2.0 0.0 2.0 2.0 1.0 2.0 2.0 2.0 0.0 1.0 0.0 3.0 0.0 0.0 1.0 0.0 3.0 2.0 2.0 1.0 3.0 2.0 4.0 6.0 6.0 0.0 0.0 1.0 2.0 0.0 3.0 2.0 0.0 0.0 4.0 1.0 1.0 4.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 2.0 2.0 1.0 2.0 3.0 1.0 2.0 2.0 2.0 0.0 2.0 1.0 4.0 3.0 2.0 1.0 5.0 1.0 2.0 1.0 1.0 3.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 2.0 2.0 4.0 2.0 1.0 2.0 0.0 4.0 2.0 4.0 2.0 4.0 0.0 0.0 4.0 0.0 2.0 1.0 0.0 2.0 0.0 1.0 2.0 1.0 3.0 2.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 1.0 2.0 1.0 2.0 1.0 1.0 1.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 2.0 3.0 1.0 1.0 2.0 1.0 2.0 3.0 1.0 1.0 2.0 2.0 2.0 2.0 2.0 1.0 2.0 3.0 2.0 2.0 1.0 1.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 3.0 3.0 1.0 2.0 1.0 0.0 2.0 2.0 1.0 1.0 1.0 4.0 2.0 5.0 0.0 2.0 0.0 1.0 0.0 0.0 2.0 0.0 2.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 2.0 0.0 1.0 1.0 2.0 2.0 5.0 1.0 1.0 2.0 1.0 2.0 2.0 0.0 0.0 1.0 1.0 2.0 3.0 1.0 0.0 3.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 3.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 1.0 1.0 2.0 0.0 1.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 2.0 1.0 1.0 0.0 1.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 2.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 2.0 1.0 1.0 0.0 3.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 4.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 1.0 1.0 0.0 3.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 3.0 2.0 4.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 2.0 1.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 3.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 

0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 4.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 3.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 0.0 0.0 2.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 3.0 1.0 4.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 3.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 3.0 1.0 2.0 1.0 1.0 2.0 2.0 1.0 2.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 0.0 2.0 0.0 3.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 0.0 2.0 1.0 4.0 3.0 1.0 1.0 2.0 1.0 2.0 2.0 2.0 1.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 1.0 2.0 2.0 0.0 0.0 2.0 0.0 3.0 2.0 2.0 1.0 2.0 0.0 1.0 1.0 2.0 1.0 0.0 2.0 3.0 2.0 1.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 0.0 3.0 3.0 1.0 0.0 2.0 1.0 1.0 3.0 1.0 0.0 1.0 0.0 3.0 2.0 2.0 0.0 2.0 0.0 1.0 2.0 0.0 3.0 1.0 4.0 2.0 1.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 1.0 0.0 0.0 3.0 1.0 2.0 1.0 2.0 1.0 1.0 2.0 1.0 2.0 3.0 2.0 0.0 0.0 1.0 3.0 0.0 1.0 1.0 1.0 1.0 2.0 3.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 3.0 3.0 2.0 4.0 3.0 1.0 1.0 2.0 1.0 3.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 1.0 2.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 1.0 2.0 1.0 1.0 0.0 0.0 8.0 5.0 1.0 1.0 2.0 5.0 2.0 2.0 3.0 4.0 3.0 6.0 4.0 1.0 0.0 2.0 2.0 3.0 1.0 1.0 1.0 2.0 2.0 1.0 3.0 1.0 2.0 1.0 1.0 1.0 1.0 2.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 3.0 1.0 0.0 0.0 1.0 3.0 2.0 3.0 2.0 3.0 1.0 0.0 0.0 5.0 2.0 0.0 2.0 2.0 4.0 6.0 0.0 6.0 4.0 0.0 2.0 4.0 1.0 2.0 1.0 1.0 0.0 1.0 3.0 3.0 5.0 1.0 2.0 1.0 2.0 0.0 2.0 1.0 2.0 2.0 0.0 1.0 1.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 0.0 4.0 1.0 1.0 4.0 4.0 1.0 2.0 2.0 1.0 2.0 1.0 3.0 2.0 2.0 2.0 4.0 4.0 4.0 4.0 3.0 4.0 3.0 6.0 3.0 3.0 4.0 0.0 3.0 0.0 2.0 3.0 1.0 1.0 2.0 1.0 1.0 0.0 2.0 4.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 4.0 0.0 1.0 1.0 3.0 1.0 1.0 1.0 1.0 3.0 1.0 2.0 5.0 3.0 3.0 3.0 0.0 3.0 3.0 1.0 4.0 2.0 3.0 1.0 4.0 2.0 3.0 1.0 2.0 3.0 1.0 1.0 2.0 1.0 1.0 1.0 3.0 0.0 2.0 2.0 0.0 2.0 2.0 0.0 0.0 0.0 1.0 1.0 2.0 1.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 3.0 1.0 1.0 1.0 2.0 0.0 4.0 2.0 6.0 4.0 1.0 4.0 2.0 6.0 7.0 7.0 2.0 3.0 4.0 2.0 5.0 3.0 3.0 2.0 5.0 5.0 5.0 4.0 2.0 3.0 5.0 3.0 2.0 3.0 1.0 0.0 2.0 1.0 0.0 2.0 2.0 0.0 2.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 2.0 3.0 2.0 2.0 1.0 2.0 3.0 2.0 2.0 3.0 2.0 2.0 9.0 2.0 4.0 2.0 5.0 6.0 8.0 2.0 4.0 8.0 7.0 1.0 5.0 3.0 5.0 3.0 2.0 7.0 4.0 2.0 7.0 1.0 1.0 2.0 0.0 0.0 4.0 3.0 1.0 4.0 1.0 3.0 0.0 2.0 1.0 1.0 0.0 2.0 1.0 1.0 2.0 1.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 1.0 4.0 1.0 1.0 1.0 0.0 0.0 1.0 4.0 2.0 2.0 3.0 3.0 2.0 3.0 2.0 6.0 2.0 0.0 3.0 3.0 5.0 3.0 2.0 3.0 3.0 8.0 1.0 6.0 6.0 4.0 4.0 2.0 1.0 5.0 5.0 1.0 3.0 4.0 2.0 1.0 3.0 3.0 1.0 1.0 0.0 1.0 0.0 4.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 1.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 2.0 1.0 2.0 3.0 2.0 5.0 2.0 4.0 1.0 1.0 4.0 2.0 4.0 1.0 6.0 3.0 7.0 8.0 5.0 4.0 4.0 5.0 3.0 3.0 3.0 3.0 5.0 6.0 2.0 5.0 1.0 4.0 3.0 8.0 4.0 3.0 1.0 0.0 4.0 3.0 1.0 1.0 4.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 2.0 1.0 0.0 2.0 0.0 3.0 4.0 1.0 2.0 6.0 2.0 0.0 1.0 3.0 6.0 3.0 3.0 7.0 6.0 4.0 3.0 6.0 5.0 5.0 4.0 5.0 5.0 4.0 7.0 4.0 6.0 0.0 8.0 8.0 3.0 4.0 3.0 3.0 3.0 2.0 4.0 3.0 5.0 1.0 3.0 2.0 4.0 1.0 1.0 1.0 2.0 1.0 1.0 3.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 1.0 0.0 1.0 2.0 1.0 1.0 0.0 5.0 2.0 5.0 1.0 3.0 3.0 0.0 8.0 6.0 5.0 5.0 5.0 3.0 7.0 7.0 9.0 5.0 4.0 5.0 7.0 3.0 4.0 2.0 4.0 5.0 3.0 4.0 6.0 3.0 10.0 3.0 4.0 5.0 4.0 3.0 4.0 1.0 2.0 2.0 3.0 5.0 3.0 6.0 0.0 2.0 5.0 2.0 1.0 2.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 3.0 2.0 3.0 2.0 4.0 4.0 5.0 4.0 3.0 2.0 2.0 4.0 3.0 6.0 5.0 7.0 2.0 6.0 6.0 10.0 7.0 4.0 6.0 5.0 8.0 9.0 7.0 2.0 4.0 10.0 4.0 4.0 3.0 3.0 3.0 5.0 5.0 5.0 6.0 6.0 3.0 6.0 7.0 2.0 5.0 4.0 3.0 2.0 1.0 1.0 1.0 0.0 2.0 2.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 3.0 1.0 0.0 1.0 2.0 1.0 1.0 0.0 3.0 1.0 1.0 0.0 5.0 6.0 8.0 10.0 7.0 5.0 4.0 5.0 11.0 5.0 9.0 5.0 5.0 6.0 7.0 7.0 11.0 7.0 5.0 4.0 8.0 9.0 7.0 3.0 7.0 2.0 6.0 2.0 9.0 3.0 8.0 7.0 7.0 2.0 3.0 3.0 1.0 1.0 2.0 2.0 0.0 1.0 2.0 3.0 1.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 3.0 3.0 3.0 2.0 0.0 2.0 1.0 2.0 2.0 4.0 5.0 4.0 6.0 2.0 5.0 3.0 4.0 4.0 8.0 6.0 6.0 11.0 5.0 9.0 2.0 11.0 5.0 2.0 8.0 11.0 6.0 7.0 13.0 8.0 9.0 6.0 4.0 6.0 2.0 5.0 7.0 8.0 6.0 5.0 5.0 1.0 7.0 4.0 4.0 1.0 2.0 3.0 3.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 0.0 1.0 2.0 3.0 3.0 4.0 1.0 7.0 3.0 1.0 5.0 4.0 5.0 3.0 5.0 12.0 3.0 9.0 5.0 7.0 7.0 8.0 7.0 13.0 8.0 7.0 8.0 11.0 9.0 4.0 6.0 6.0 6.0 13.0 7.0 8.0 3.0 6.0 4.0 6.0 4.0 9.0 6.0 4.0 3.0 8.0 4.0 3.0 4.0 4.0 2.0 2.0 3.0 3.0 2.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 3.0 0.0 4.0 3.0 1.0 4.0 3.0 3.0 3.0 6.0 2.0 4.0 6.0 3.0 14.0 7.0 7.0 4.0 6.0 8.0 6.0 6.0 4.0 8.0 2.0 2.0 11.0 9.0 6.0 12.0 7.0 12.0 13.0 7.0 10.0 7.0 7.0 5.0 9.0 2.0 6.0 6.0 3.0 8.0 8.0 8.0 2.0 2.0 4.0 5.0 4.0 2.0 4.0 0.0 2.0 3.0 1.0 4.0 0.0 2.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 1.0 3.0 1.0 6.0 2.0 1.0 3.0 5.0 8.0 5.0 5.0 3.0 3.0 10.0 3.0 8.0 7.0 9.0 6.0 6.0 6.0 4.0 10.0 5.0 7.0 9.0 6.0 11.0 12.0 7.0 7.0 9.0 9.0 3.0 7.0 8.0 9.0 4.0 10.0 8.0 4.0 4.0 7.0 7.0 4.0 7.0 1.0 8.0 5.0 3.0 3.0 2.0 1.0 0.0 4.0 3.0 2.0 1.0 2.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 1.0 0.0 4.0 6.0 4.0 4.0 4.0 5.0 6.0 5.0 3.0 8.0 4.0 3.0 5.0 6.0 6.0 8.0 8.0 12.0 11.0 12.0 13.0 7.0 9.0 6.0 3.0 15.0 4.0 14.0 7.0 11.0 9.0 12.0 9.0 9.0 9.0 9.0 8.0 6.0 7.0 7.0 5.0 6.0 7.0 8.0 3.0 5.0 5.0 8.0 2.0 7.0 5.0 5.0 4.0 1.0 4.0 3.0 2.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 2.0 3.0 1.0 2.0 3.0 4.0 4.0 3.0 1.0 3.0 4.0 2.0 0.0 6.0 7.0 4.0 5.0 2.0 9.0 8.0 5.0 3.0 9.0 7.0 6.0 7.0 9.0 9.0 8.0 10.0 14.0 13.0 13.0 8.0 9.0 9.0 9.0 13.0 8.0 7.0 8.0 8.0 8.0 8.0 5.0 9.0 7.0 7.0 6.0 3.0 5.0 0.0 9.0 2.0 5.0 1.0 0.0 4.0 3.0 4.0 1.0 2.0 1.0 4.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 4.0 2.0 2.0 3.0 2.0 0.0 4.0 2.0 2.0 3.0 6.0 2.0 2.0 5.0 2.0 5.0 7.0 4.0 9.0 5.0 10.0 7.0 7.0 8.0 9.0 15.0 8.0 9.0 6.0 9.0 14.0 9.0 11.0 16.0 9.0 12.0 12.0 5.0 9.0 18.0 15.0 13.0 11.0 9.0 6.0 6.0 4.0 2.0 7.0 9.0 4.0 5.0 3.0 1.0 5.0 6.0 3.0 5.0 3.0 1.0 2.0 1.0 3.0 2.0 0.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 2.0 1.0 3.0 2.0 0.0 1.0 2.0 2.0 6.0 6.0 7.0 7.0 5.0 7.0 11.0 3.0 6.0 6.0 8.0 8.0 11.0 7.0 6.0 9.0 6.0 13.0 3.0 16.0 8.0 16.0 9.0 7.0 7.0 18.0 7.0 10.0 6.0 6.0 4.0 11.0 5.0 10.0 5.0 3.0 5.0 5.0 6.0 6.0 4.0 5.0 6.0 4.0 6.0 4.0 2.0 2.0 2.0 1.0 0.0 1.0 3.0 1.0 1.0 5.0 1.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 1.0 5.0 1.0 2.0 3.0 1.0 1.0 3.0 5.0 3.0 2.0 7.0 3.0 3.0 6.0 5.0 14.0 10.0 10.0 4.0 6.0 9.0 11.0 10.0 5.0 13.0 11.0 4.0 5.0 15.0 12.0 13.0 9.0 11.0 10.0 14.0 7.0 13.0 10.0 8.0 8.0 8.0 11.0 4.0 9.0 6.0 9.0 14.0 8.0 6.0 6.0 7.0 4.0 3.0 2.0 4.0 4.0 3.0 3.0 4.0 0.0 2.0 3.0 2.0 1.0 2.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 2.0 2.0 2.0 1.0 3.0 1.0 4.0 7.0 3.0 3.0 4.0 2.0 7.0 7.0 5.0 6.0 6.0 8.0 9.0 3.0 8.0 13.0 9.0 10.0 6.0 7.0 13.0 18.0 8.0 14.0 9.0 16.0 12.0 18.0 11.0 10.0 13.0 6.0 12.0 14.0 7.0 12.0 11.0 10.0 5.0 8.0 12.0 6.0 5.0 6.0 7.0 2.0 6.0 2.0 6.0 3.0 3.0 3.0 5.0 4.0 1.0 2.0 4.0 1.0 1.0 1.0 1.0 3.0 0.0 3.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 4.0 0.0 1.0 1.0 2.0 1.0 1.0 4.0 6.0 5.0 3.0 3.0 6.0 4.0 4.0 1.0 3.0 8.0 8.0 14.0 5.0 12.0 9.0 13.0 9.0 12.0 11.0 6.0 13.0 8.0 9.0 7.0 10.0 6.0 10.0 11.0 16.0 14.0 14.0 18.0 7.0 11.0 19.0 9.0 14.0 8.0 6.0 10.0 7.0 7.0 7.0 5.0 1.0 2.0 3.0 4.0 4.0 1.0 3.0 0.0 4.0 1.0 4.0 3.0 2.0 4.0 0.0 0.0 1.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 2.0 2.0 4.0 1.0 1.0 4.0 2.0 1.0 4.0 4.0 2.0 12.0 5.0 8.0 11.0 11.0 5.0 14.0 11.0 11.0 11.0 10.0 13.0 10.0 13.0 14.0 12.0 11.0 10.0 19.0 16.0 14.0 12.0 11.0 18.0 13.0 16.0 12.0 8.0 11.0 8.0 12.0 10.0 4.0 4.0 5.0 9.0 2.0 11.0 9.0 4.0 8.0 5.0 1.0 4.0 7.0 5.0 7.0 0.0 3.0 3.0 2.0 2.0 2.0 0.0 2.0 2.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 3.0 1.0 1.0 1.0 2.0 1.0 1.0 2.0 0.0 2.0 0.0 5.0 3.0 2.0 1.0 3.0 1.0 3.0 4.0 3.0 8.0 8.0 3.0 9.0 4.0 7.0 10.0 6.0 6.0 4.0 7.0 10.0 6.0 11.0 19.0 14.0 13.0 7.0 12.0 9.0 15.0 5.0 9.0 14.0 14.0 14.0 15.0 10.0 7.0 14.0 11.0 13.0 11.0 17.0 10.0 10.0 7.0 4.0 3.0 3.0 6.0 6.0 3.0 1.0 3.0 1.0 4.0 1.0 3.0 1.0 0.0 0.0 2.0 1.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 4.0 0.0 0.0 2.0 5.0 5.0 3.0 1.0 5.0 5.0 2.0 7.0 6.0 4.0 8.0 12.0 9.0 6.0 10.0 11.0 4.0 11.0 6.0 11.0 9.0 13.0 8.0 11.0 12.0 8.0 17.0 15.0 11.0 15.0 18.0 16.0 14.0 15.0 15.0 14.0 6.0 9.0 5.0 4.0 14.0 7.0 7.0 9.0 10.0 5.0 5.0 5.0 10.0 7.0 7.0 2.0 2.0 9.0 6.0 3.0 1.0 3.0 0.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 3.0 1.0 1.0 1.0 3.0 1.0 1.0 3.0 2.0 6.0 4.0 2.0 4.0 8.0 3.0 3.0 6.0 8.0 6.0 15.0 7.0 9.0 6.0 8.0 12.0 8.0 7.0 10.0 11.0 9.0 18.0 11.0 11.0 8.0 13.0 12.0 10.0 13.0 10.0 9.0 11.0 14.0 8.0 7.0 11.0 13.0 17.0 10.0 14.0 15.0 6.0 4.0 4.0 11.0 5.0 6.0 5.0 4.0 3.0 3.0 5.0 3.0 4.0 1.0 1.0 4.0 1.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 2.0 0.0 2.0 1.0 0.0 1.0 1.0 6.0 2.0 1.0 3.0 2.0 3.0 3.0 12.0 5.0 3.0 6.0 2.0 9.0 4.0 6.0 7.0 11.0 7.0 14.0 9.0 11.0 18.0 10.0 11.0 10.0 9.0 13.0 13.0 10.0 17.0 18.0 13.0 8.0 16.0 10.0 9.0 14.0 15.0 12.0 13.0 12.0 8.0 9.0 8.0 6.0 8.0 3.0 6.0 5.0 11.0 2.0 6.0 3.0 6.0 1.0 3.0 1.0 2.0 4.0 1.0 2.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 2.0 2.0 2.0 1.0 0.0 2.0 3.0 2.0 4.0 5.0 2.0 1.0 4.0 6.0 9.0 4.0 7.0 4.0 9.0 11.0 4.0 11.0 4.0 11.0 13.0 14.0 12.0 12.0 13.0 10.0 15.0 19.0 9.0 17.0 12.0 12.0 7.0 15.0 9.0 17.0 12.0 14.0 13.0 19.0 10.0 5.0 12.0 7.0 4.0 11.0 16.0 6.0 5.0 5.0 4.0 6.0 1.0 2.0 5.0 2.0 9.0 2.0 3.0 2.0 0.0 4.0 2.0 1.0 1.0 1.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 1.0 1.0 3.0 3.0 3.0 3.0 0.0 1.0 1.0 1.0 3.0 2.0 4.0 3.0 6.0 4.0 7.0 8.0 5.0 5.0 10.0 8.0 10.0 5.0 7.0 11.0 8.0 7.0 5.0 16.0 11.0 5.0 10.0 16.0 11.0 9.0 12.0 20.0 12.0 11.0 9.0 14.0 14.0 11.0 9.0 18.0 10.0 12.0 9.0 8.0 9.0 6.0 6.0 13.0 6.0 8.0 5.0 9.0 5.0 4.0 2.0 3.0 6.0 5.0 1.0 2.0 2.0 1.0 1.0 0.0 1.0 3.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 3.0 1.0 0.0 2.0 4.0 0.0 1.0 5.0 3.0 1.0 7.0 1.0 2.0 7.0 8.0 1.0 4.0 8.0 7.0 8.0 10.0 7.0 15.0 19.0 14.0 7.0 13.0 7.0 12.0 14.0 14.0 16.0 8.0 14.0 17.0 10.0 20.0 9.0 14.0 11.0 10.0 12.0 9.0 13.0 8.0 8.0 18.0 9.0 11.0 4.0 6.0 11.0 7.0 8.0 6.0 7.0 4.0 7.0 5.0 6.0 3.0 3.0 2.0 4.0 2.0 3.0 2.0 2.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 4.0 4.0 2.0 0.0 0.0 4.0 3.0 4.0 2.0 2.0 2.0 5.0 1.0 2.0 0.0 3.0 7.0 8.0 3.0 7.0 7.0 6.0 8.0 11.0 6.0 7.0 11.0 8.0 12.0 20.0 13.0 9.0 15.0 9.0 9.0 17.0 14.0 20.0 9.0 6.0 19.0 12.0 16.0 15.0 13.0 8.0 9.0 15.0 12.0 12.0 12.0 8.0 7.0 12.0 7.0 4.0 5.0 6.0 3.0 7.0 4.0 3.0 3.0 4.0 5.0 1.0 2.0 1.0 2.0 5.0 1.0 2.0 0.0 2.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 2.0 3.0 3.0 2.0 6.0 6.0 2.0 6.0 10.0 7.0 4.0 4.0 9.0 9.0 7.0 8.0 8.0 7.0 6.0 7.0 10.0 11.0 10.0 6.0 13.0 9.0 10.0 14.0 19.0 18.0 13.0 10.0 9.0 14.0 13.0 11.0 12.0 8.0 8.0 9.0 15.0 13.0 10.0 11.0 9.0 7.0 5.0 6.0 6.0 7.0 3.0 4.0 5.0 3.0 3.0 5.0 2.0 4.0 1.0 1.0 3.0 2.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 5.0 0.0 2.0 1.0 1.0 1.0 2.0 3.0 3.0 5.0 4.0 2.0 3.0 4.0 7.0 5.0 10.0 4.0 6.0 12.0 9.0 8.0 8.0 9.0 17.0 8.0 10.0 12.0 9.0 19.0 13.0 11.0 9.0 8.0 12.0 12.0 11.0 9.0 12.0 13.0 13.0 13.0 12.0 9.0 17.0 11.0 9.0 12.0 9.0 9.0 8.0 9.0 7.0 6.0 7.0 4.0 5.0 4.0 4.0 4.0 0.0 1.0 1.0 1.0 2.0 1.0 2.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 2.0 0.0 0.0 3.0 1.0 0.0 3.0 1.0 2.0 2.0 1.0 2.0 2.0 5.0 4.0 5.0 3.0 8.0 5.0 8.0 6.0 7.0 12.0 7.0 5.0 6.0 7.0 14.0 6.0 11.0 12.0 16.0 14.0 10.0 17.0 14.0 10.0 18.0 12.0 13.0 12.0 13.0 9.0 13.0 10.0 10.0 11.0 16.0 11.0 5.0 7.0 7.0 9.0 4.0 9.0 3.0 4.0 8.0 3.0 6.0 2.0 5.0 10.0 3.0 1.0 2.0 2.0 1.0 1.0 0.0 1.0 4.0 0.0 0.0 2.0 1.0 1.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 4.0 3.0 4.0 2.0 6.0 5.0 6.0 5.0 4.0 8.0 9.0 5.0 10.0 10.0 5.0 2.0 8.0 8.0 13.0 9.0 13.0 10.0 12.0 16.0 13.0 17.0 6.0 18.0 19.0 20.0 18.0 20.0 7.0 11.0 11.0 11.0 18.0 8.0 15.0 8.0 7.0 11.0 7.0 7.0 6.0 5.0 9.0 8.0 5.0 5.0 9.0 5.0 6.0 9.0 6.0 2.0 4.0 2.0 0.0 1.0 2.0 2.0 3.0 4.0 0.0 1.0 0.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 1.0 3.0 1.0 1.0 0.0 3.0 3.0 3.0 3.0 1.0 3.0 5.0 2.0 7.0 4.0 5.0 10.0 2.0 13.0 6.0 5.0 6.0 9.0 7.0 7.0 12.0 11.0 9.0 13.0 7.0 12.0 7.0 17.0 9.0 10.0 16.0 8.0 15.0 16.0 11.0 7.0 9.0 4.0 14.0 13.0 7.0 4.0 10.0 9.0 8.0 6.0 7.0 7.0 2.0 7.0 5.0 4.0 2.0 3.0 6.0 4.0 3.0 3.0 4.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 2.0 2.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 2.0 3.0 3.0 5.0 2.0 5.0 2.0 1.0 4.0 2.0 2.0 2.0 9.0 5.0 5.0 4.0 4.0 8.0 9.0 6.0 13.0 3.0 9.0 11.0 6.0 9.0 11.0 14.0 9.0 11.0 8.0 12.0 16.0 9.0 7.0 8.0 8.0 16.0 9.0 9.0 4.0 10.0 13.0 13.0 4.0 5.0 5.0 6.0 2.0 1.0 5.0 4.0 3.0 5.0 2.0 3.0 1.0 8.0 3.0 4.0 2.0 0.0 0.0 2.0 0.0 0.0 4.0 2.0 1.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 3.0 3.0 3.0 3.0 1.0 5.0 5.0 4.0 5.0 4.0 6.0 5.0 9.0 4.0 3.0 12.0 8.0 6.0 10.0 14.0 7.0 15.0 16.0 20.0 6.0 10.0 6.0 10.0 10.0 14.0 10.0 15.0 9.0 12.0 22.0 11.0 9.0 15.0 9.0 7.0 4.0 9.0 8.0 5.0 5.0 4.0 3.0 6.0 10.0 8.0 4.0 1.0 3.0 4.0 3.0 1.0 3.0 1.0 2.0 0.0 2.0 1.0 0.0 1.0 1.0 3.0 0.0 3.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 1.0 0.0 2.0 2.0 0.0 1.0 3.0 1.0 3.0 1.0 7.0 3.0 4.0 4.0 6.0 2.0 5.0 5.0 5.0 11.0 8.0 8.0 6.0 7.0 14.0 11.0 15.0 8.0 4.0 5.0 12.0 11.0 13.0 5.0 9.0 13.0 13.0 13.0 9.0 11.0 12.0 8.0 7.0 8.0 12.0 3.0 9.0 8.0 10.0 6.0 9.0 7.0 10.0 5.0 8.0 7.0 5.0 8.0 3.0 7.0 3.0 5.0 2.0 0.0 1.0 0.0 0.0 3.0 1.0 0.0 0.0 1.0 2.0 2.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 0.0 3.0 2.0 1.0 2.0 2.0 2.0 2.0 2.0 3.0 3.0 3.0 2.0 3.0 3.0 7.0 5.0 3.0 5.0 4.0 7.0 7.0 13.0 4.0 14.0 11.0 7.0 7.0 15.0 13.0 13.0 6.0 14.0 10.0 10.0 10.0 16.0 12.0 8.0 8.0 12.0 7.0 7.0 5.0 17.0 7.0 7.0 7.0 8.0 8.0 3.0 3.0 5.0 4.0 9.0 5.0 2.0 3.0 4.0 4.0 4.0 1.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 3.0 4.0 5.0 1.0 1.0 5.0 3.0 4.0 2.0 2.0 9.0 6.0 6.0 6.0 4.0 5.0 9.0 10.0 11.0 3.0 4.0 7.0 17.0 11.0 15.0 8.0 12.0 7.0 9.0 14.0 11.0 9.0 6.0 4.0 11.0 7.0 13.0 10.0 12.0 4.0 10.0 3.0 8.0 7.0 3.0 5.0 11.0 1.0 7.0 5.0 3.0 1.0 4.0 3.0 5.0 1.0 2.0 0.0 0.0 0.0 2.0 0.0 2.0 2.0 0.0 0.0 3.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 1.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 6.0 0.0 3.0 1.0 3.0 1.0 1.0 5.0 4.0 3.0 0.0 2.0 5.0 3.0 4.0 8.0 8.0 5.0 1.0 6.0 8.0 8.0 13.0 5.0 11.0 13.0 11.0 7.0 8.0 9.0 8.0 7.0 10.0 11.0 15.0 8.0 10.0 14.0 13.0 7.0 11.0 11.0 10.0 10.0 7.0 8.0 8.0 16.0 5.0 4.0 4.0 5.0 6.0 2.0 5.0 3.0 3.0 1.0 1.0 1.0 0.0 0.0 1.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 3.0 3.0 3.0 3.0 4.0 5.0 2.0 3.0 7.0 2.0 7.0 8.0 5.0 9.0 11.0 9.0 11.0 4.0 4.0 9.0 8.0 8.0 7.0 6.0 11.0 8.0 7.0 4.0 2.0 7.0 10.0 8.0 7.0 10.0 11.0 7.0 6.0 6.0 5.0 6.0 7.0 5.0 2.0 2.0 4.0 10.0 3.0 0.0 3.0 0.0 2.0 0.0 3.0 1.0 0.0 4.0 2.0 2.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 0.0 2.0 1.0 3.0 1.0 0.0 1.0 6.0 2.0 2.0 7.0 5.0 3.0 3.0 5.0 4.0 3.0 6.0 5.0 8.0 7.0 11.0 12.0 4.0 6.0 5.0 13.0 8.0 6.0 10.0 12.0 7.0 2.0 8.0 6.0 10.0 7.0 7.0 9.0 4.0 8.0 7.0 8.0 7.0 7.0 1.0 5.0 4.0 2.0 5.0 5.0 5.0 1.0 3.0 2.0 2.0 3.0 2.0 5.0 3.0 2.0 4.0 1.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 2.0 2.0 2.0 1.0 3.0 2.0 1.0 1.0 1.0 1.0 1.0 3.0 2.0 3.0 1.0 5.0 10.0 3.0 5.0 3.0 2.0 5.0 3.0 7.0 9.0 9.0 6.0 7.0 10.0 7.0 8.0 6.0 4.0 10.0 4.0 7.0 6.0 11.0 8.0 7.0 15.0 7.0 6.0 4.0 11.0 5.0 9.0 4.0 5.0 4.0 4.0 5.0 4.0 3.0 2.0 8.0 3.0 0.0 6.0 3.0 4.0 2.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 1.0 0.0 1.0 1.0 2.0 1.0 2.0 4.0 1.0 2.0 1.0 1.0 1.0 3.0 6.0 2.0 3.0 4.0 4.0 2.0 2.0 8.0 4.0 5.0 6.0 7.0 9.0 5.0 8.0 10.0 6.0 13.0 13.0 7.0 6.0 4.0 8.0 8.0 6.0 9.0 9.0 10.0 3.0 9.0 7.0 1.0 7.0 6.0 8.0 3.0 3.0 3.0 4.0 4.0 2.0 1.0 3.0 3.0 0.0 2.0 0.0 1.0 2.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 3.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 4.0 2.0 1.0 2.0 3.0 2.0 0.0 3.0 3.0 1.0 4.0 2.0 4.0 3.0 7.0 5.0 6.0 7.0 4.0 3.0 7.0 6.0 4.0 6.0 4.0 2.0 4.0 6.0 9.0 5.0 7.0 10.0 6.0 3.0 6.0 10.0 12.0 7.0 8.0 7.0 10.0 8.0 6.0 1.0 10.0 3.0 6.0 5.0 5.0 3.0 3.0 3.0 4.0 6.0 1.0 2.0 0.0 2.0 5.0 1.0 3.0 0.0 1.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 1.0 3.0 1.0 1.0 0.0 2.0 3.0 2.0 3.0 2.0 2.0 4.0 1.0 6.0 8.0 7.0 6.0 10.0 8.0 4.0 6.0 3.0 11.0 3.0 5.0 6.0 4.0 6.0 5.0 6.0 8.0 4.0 4.0 5.0 8.0 8.0 9.0 3.0 8.0 4.0 4.0 6.0 6.0 6.0 5.0 3.0 4.0 3.0 3.0 0.0 0.0 2.0 4.0 1.0 0.0 3.0 1.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 2.0 1.0 2.0 1.0 3.0 3.0 2.0 1.0 3.0 6.0 5.0 3.0 4.0 7.0 3.0 3.0 3.0 4.0 3.0 7.0 2.0 7.0 7.0 3.0 9.0 8.0 4.0 10.0 7.0 8.0 7.0 6.0 8.0 6.0 3.0 2.0 4.0 1.0 4.0 2.0 2.0 7.0 3.0 7.0 6.0 0.0 1.0 1.0 4.0 2.0 0.0 4.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 3.0 1.0 1.0 1.0 1.0 1.0 3.0 2.0 6.0 1.0 2.0 5.0 3.0 3.0 4.0 6.0 3.0 7.0 4.0 2.0 6.0 8.0 6.0 3.0 7.0 4.0 4.0 5.0 4.0 9.0 4.0 12.0 2.0 11.0 4.0 3.0 7.0 4.0 3.0 6.0 2.0 3.0 4.0 3.0 6.0 4.0 6.0 4.0 1.0 6.0 1.0 7.0 3.0 2.0 1.0 1.0 3.0 0.0 1.0 1.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 0.0 0.0 1.0 1.0 1.0 4.0 1.0 2.0 0.0 1.0 1.0 1.0 2.0 3.0 3.0 4.0 2.0 2.0 4.0 1.0 6.0 2.0 7.0 7.0 3.0 6.0 2.0 3.0 4.0 1.0 6.0 4.0 6.0 4.0 5.0 6.0 8.0 11.0 5.0 5.0 4.0 4.0 4.0 1.0 6.0 3.0 2.0 2.0 2.0 1.0 1.0 4.0 3.0 2.0 2.0 4.0 4.0 1.0 2.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 2.0 1.0 1.0 1.0 1.0 1.0 0.0 2.0 0.0 2.0 0.0 0.0 4.0 0.0 3.0 1.0 1.0 2.0 4.0 4.0 2.0 3.0 4.0 3.0 5.0 6.0 5.0 1.0 3.0 7.0 5.0 3.0 3.0 5.0 4.0 1.0 2.0 4.0 4.0 2.0 1.0 6.0 1.0 3.0 4.0 4.0 1.0 0.0 0.0 4.0 2.0 0.0 3.0 3.0 1.0 0.0 2.0 2.0 0.0 2.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 3.0 3.0 3.0 2.0 2.0 4.0 2.0 4.0 3.0 4.0 3.0 5.0 4.0 0.0 2.0 8.0 3.0 4.0 2.0 2.0 5.0 5.0 0.0 1.0 4.0 4.0 2.0 6.0 9.0 5.0 3.0 1.0 4.0 6.0 1.0 5.0 3.0 6.0 3.0 0.0 6.0 1.0 4.0 4.0 2.0 0.0 2.0 1.0 2.0 1.0 2.0 0.0 0.0 0.0 2.0 0.0 0.0 3.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 2.0 1.0 2.0 2.0 1.0 4.0 1.0 3.0 3.0 6.0 2.0 6.0 3.0 2.0 1.0 1.0 3.0 5.0 3.0 4.0 6.0 2.0 4.0 5.0 5.0 4.0 3.0 4.0 2.0 6.0 6.0 4.0 2.0 2.0 3.0 5.0 1.0 4.0 3.0 1.0 1.0 4.0 1.0 2.0 2.0 1.0 6.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 0.0 3.0 4.0 2.0 3.0 1.0 3.0 1.0 0.0 4.0 1.0 0.0 0.0 2.0 3.0 5.0 7.0 1.0 2.0 1.0 2.0 3.0 1.0 2.0 7.0 3.0 2.0 2.0 5.0 3.0 3.0 1.0 3.0 3.0 3.0 1.0 3.0 2.0 3.0 3.0 4.0 2.0 2.0 3.0 1.0 3.0 1.0 0.0 0.0 1.0 4.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 2.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 2.0 1.0 2.0 0.0 2.0 0.0 2.0 3.0 1.0 0.0 2.0 0.0 3.0 3.0 2.0 3.0 1.0 3.0 0.0 3.0 2.0 5.0 3.0 2.0 5.0 1.0 2.0 1.0 2.0 7.0 4.0 2.0 4.0 1.0 3.0 4.0 3.0 4.0 2.0 0.0 4.0 3.0 2.0 0.0 1.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 2.0 1.0 2.0 1.0 1.0 1.0 1.0 1.0 0.0 0.0 1.0 3.0 4.0 2.0 2.0 2.0 1.0 3.0 1.0 1.0 3.0 2.0 2.0 2.0 4.0 2.0 1.0 1.0 3.0 2.0 1.0 3.0 1.0 2.0 1.0 5.0 1.0 3.0 0.0 0.0 2.0 5.0 2.0 0.0 0.0 2.0 0.0 3.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 3.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 2.0 1.0 0.0 1.0 0.0 1.0 0.0 2.0 4.0 3.0 0.0 0.0 0.0 2.0 1.0 2.0 2.0 3.0 2.0 1.0 1.0 3.0 4.0 3.0 3.0 4.0 3.0 1.0 3.0 2.0 3.0 2.0 3.0 2.0 2.0 1.0 3.0 0.0 2.0 4.0 3.0 2.0 1.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 2.0 1.0 1.0 0.0 2.0 3.0 2.0 2.0 2.0 0.0 1.0 0.0 1.0 3.0 3.0 1.0 2.0 3.0 3.0 3.0 4.0 2.0 2.0 1.0 0.0 2.0 2.0 0.0 5.0 2.0 0.0 1.0 3.0 0.0 2.0 3.0 4.0 1.0 1.0 0.0 1.0 1.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 1.0 1.0 1.0 0.0 0.0 3.0 1.0 1.0 2.0 0.0 0.0 2.0 2.0 4.0 1.0 2.0 3.0 3.0 3.0 3.0 3.0 1.0 5.0 0.0 1.0 4.0 1.0 1.0 0.0 3.0 2.0 2.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 3.0 1.0 0.0 2.0 0.0 1.0 1.0 4.0 1.0 0.0 0.0 1.0 3.0 2.0 1.0 2.0 2.0 1.0 0.0 2.0 1.0 3.0 2.0 0.0 0.0 1.0 1.0 1.0 2.0 1.0 0.0 0.0 1.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 1.0 1.0 3.0 2.0 3.0 1.0 0.0 1.0 2.0 0.0 1.0 2.0 3.0 1.0 1.0 1.0 1.0 1.0 1.0 3.0 1.0 2.0 1.0 1.0 2.0 2.0 1.0 0.0 1.0 0.0 1.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 1.0 1.0 3.0 2.0 1.0 2.0 2.0 1.0 3.0 2.0 1.0 1.0 0.0 0.0 2.0 0.0 0.0 2.0 0.0 1.0 3.0 0.0 2.0 2.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 3.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 2.0 0.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 2.0 1.0 1.0 4.0 0.0 5.0 3.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 3.0 0.0 3.0 3.0 2.0 2.0 2.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 2.0 0.0 2.0 2.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 1.0 2.0 0.0 0.0 1.0 1.0 3.0 1.0 1.0 1.0 1.0 1.0 2.0 1.0 1.0 0.0 0.0 2.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 3.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 5.0 0.0 1.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 2.0 1.0 0.0 0.0 2.0 0.0 1.0 0.0 0.0 1.0 1.0 0.0 2.0 1.0 3.0 1.0 2.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 2.0 1.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 1.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 2.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 1.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 
0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/README.md <==
# Ancillary
======
Contain separate text files with the data to reproduce the figures. In the following we outline how the files are to be read:

**2d_histograms_delta**: Fig.2. The first line contains the bin edges in the direction of sigma (and pi). It is followed by the bin data for every temperature in ascending order, stored in arrays. The direction corresponding to sigma (pi) is written along the first (second) dimension.

**hysteresis**: Fig.3. The first (second) [third] three blocks of data correspond to the frozen (independent) [heated] results, in ascending order in mu, respectively.

**sigma_configuration**: Fig.4. Lines correspond to the time direction, the first line to t=0.

**pd**: Figs.5a,9,10. The first block corresponds to the Nf8 phase diagram (Fig.5a). The second, third and fourth blocks correspond to Fig.9 from left to right. The second, fifth and sixth blocks correspond to Fig.10 from left to right.

**correlators**: Figs.5b,7. The first three blocks contain the Nf=8 results in the order they are listed in Fig.5b. The last two blocks correspond to Figs.7c and 7b respectively.

**numax**: Figs.5c (first block) and Fig.8 (second block).

**kmax_histogram**: Fig.6. The first (second) [third] three blocks correspond to the low (intermediate) [high] mu, in ascending order in T, respectively.

**rho**: Fig.11 upper plot. 

**correlator_configs**: Fig.11 lower plots.

**fourpoint**: Fig.12.

**theta**: Fig.13. Blocks in ascending order in mu.

**scalesetting**: Fig.14. The first (second) [third] block corresponds to Fig.14 a (b) [c].

**autocorrelation**: Fig.15. Fig.16 can then be obtained from the data as well.

 


==> anc/correlator_configs.dat <==
# x Re_2604 Im_2604 Re_3856 Im_3856
0 2.4976456 0.0 2.5099049 0.0
1 0.69473701 -0.021486411499999997 0.68786539 0.0009680283999999994
2 0.39999829 -0.0008369669999999992 0.39384136999999997 -0.004780388599999999
3 0.2979064 -0.0034295626999999995 0.32691703 -0.002525919999999999
4 0.269280837 0.0030077839999999995 0.30359745 0.0143237402
5 0.223670945 -0.018709036999999998 0.27919124 -0.0020959970000000022
6 0.222133363 -0.015889505300000002 0.231747209 -0.02468957328
7 0.21072710299999997 -0.017594662 0.22989622799999998 -0.0068874005
8 0.171667464 -0.007541976000000001 0.218471685 -0.012982465299999999
9 0.175016868 -0.0129713218 0.199634829 0.0142243
10 0.194886385 -0.015094019500000002 0.204117912 0.0056839907000000005
11 0.200627088 -0.014855867799999999 0.193083255 0.0222790611
12 0.187291526 -0.0291131507 0.19572878500000002 0.026546499600000002
13 0.165998647 -0.007549027999999999 0.191504322 0.007871461
14 0.165919886 -0.012690365000000002 0.168648737 0.0158511309
15 0.168347772 0.0003817770000000033 0.155680257 0.0066427497
16 0.15359188099999999 -0.024435489000000005 0.167098559 0.0131290327
17 0.14730570099999998 -0.025352431 0.18192388399999998 0.0073877208
18 0.16145379299999998 -0.0029883180000000002 0.17801493000000002 -0.0022673610000000007
19 0.150771088 -0.0014942559999999994 0.164676757 -0.0133595096
20 0.152316356 -0.002451822999999999 0.15407093 0.00575301651
21 0.1361137754 0.0015909300000000043 0.140251328 0.0164820586
22 0.140564623 0.01847123 0.144794535 0.0052499898
23 0.135318551 0.002610878000000004 0.139681389 0.021404005599999998
24 0.13225263369999998 0.004267067999999999 0.144413825 0.0050257657
25 0.1197826008 -0.006396457000000001 0.112512179 0.0157468385
26 0.13600095339999999 0.008718851 0.132356663 0.0340021862
27 0.130995911 0.012771752999999997 0.107605549 0.035451641
28 0.130684629 0.011333134999999998 0.104059585 0.0242033317
29 0.131527637 -0.001047158999999999 0.11467323 0.0209324864
30 0.119017627 -0.020018130999999998 0.091541169 0.039159702000000005
31 0.111123492 -0.023159146 0.108239262 0.042019939
32 0.114057885 -0.022647926 0.10674260399999999 0.053540105
33 0.128455029 -0.029788474999999995 0.10705634 0.046690889
34 0.129204814 -0.0022148719999999997 0.105502286 0.022655322800000002
35 0.133220707 8.753999999999706e-06 0.0846515549 0.033437538
36 0.14088097057 -0.0031011480000000015 0.0629570434 0.0335797177
37 0.1572405852 -0.0013147010000000015 0.06800497200000001 0.038226629
38 0.1423113567 0.004705516999999999 0.084344652 0.060848722
39 0.120155803 0.013552222300000001 0.075052892 0.05730274
40 0.1361088745 0.004265766000000001 0.061052024999999996 0.045887296
41 0.12111411229999999 -0.001101770000000002 0.067080313 0.033226773
42 0.12179245229999999 0.006211142999999999 0.049433490000000004 0.0220452682
43 0.1218330669 0.0005384790000000014 0.056614064000000006 0.049764787
44 0.149235846 0.008213110000000003 0.048531856119999994 0.055178023
45 0.166736632 0.008309221000000002 0.0474871192 0.052547356
46 0.140766758 0.006334069000000001 0.0460155223 0.044882824800000005
47 0.147268194 0.0011693299999999997 0.053998054000000004 0.057656498
48 0.14112344500000001 0.007406463000000002 0.057804767 0.0468824604
49 0.140139339 0.0038211200000000008 0.053011983 0.042265023
50 0.162871459 0.008965849000000001 0.056162349 0.026048817000000002
51 0.157125156 -0.006055405999999999 0.036042362 0.029328275
52 0.153005707 0.004250856000000001 0.0357988078 0.040767081
53 0.164585528 -0.011839501000000002 0.01194402596 0.046067422999999996
54 0.161633545 -0.009110166999999999 0.029922867000000002 0.04816401
55 0.17707239800000002 -0.02500205 0.0271407683 0.049403719
56 0.158006339 -0.013162093000000003 0.027520179 0.055659231
57 0.177483037 -0.023867799999999998 0.0100187255 0.082775716
58 0.178008784 -0.013520461999999999 -0.007327348799999999 0.051684613000000004
59 0.17474347099999998 -0.017561855 0.017160662400000002 0.041645919
60 0.15639783399999999 -0.026554186 0.020549808699999998 0.051158814
61 0.144559606 -0.004873956999999998 0.029782211399999998 0.069061958
62 0.14425517159999998 -0.018923484999999997 0.0054615263 0.065666277
63 0.1323133462 0.006026471999999998 -0.0041745500999999996 0.056970495
64 0.1342201535 0.0046335890000000005 0.005590288299999999 0.070303321
65 0.141253595 0.020970557000000004 0.0139162981 0.047156050000000005
66 0.1239580246 0.022878648000000005 -0.0015286184 0.067464441
67 0.1227882567 -0.0006776310000000015 -0.002078389 0.073209395
68 0.13701196100000002 -0.011104405000000001 0.0058610442 0.07169357700000001
69 0.1250421278 -0.025928516000000002 0.0106052012 0.041672831
70 0.14140449100000002 -0.0125966514 0.0095603109 0.054643891
71 0.140397185 -0.003974544 -0.00993003087 0.070231383
72 0.1304923359 -0.0002907630000000029 -0.0274343888 0.061421153000000006
73 0.127877957 0.021087498000000003 -0.03928972847 0.066715554
74 0.133089099 0.018761487 -0.031888624 0.095424177
75 0.13527075500000002 -0.006207665000000001 -0.041878394900000004 0.084536576
76 0.131343779 -0.005392388000000001 -0.0424997081 0.068447049
77 0.130775793 -0.014821153 -0.055017247000000005 0.054271863
78 0.113568928 -0.014089314000000002 -0.060367364 0.103429523
79 0.10542935040000001 0.001382866 -0.044387492 0.082970284
80 0.1074767282 0.004006896999999999 -0.062017301999999996 0.059618386999999995
81 0.134427451 0.011269413000000002 -0.0591573485 0.058266179
82 0.14564328699999998 0.009331107000000002 -0.040213647699999994 0.07770302600000001
83 0.1319887268 -0.0022452620000000013 -0.0467137872 0.060018657999999996
84 0.12191868260000001 0.011177452999999999 -0.04836752812 0.079676922
85 0.13508768 -0.015118910000000003 -0.06917499099999999 0.063527229
86 0.13429755300000001 -0.0002935770000000032 -0.041415019500000004 0.068757182
87 0.132936979 -0.010786551999999998 -0.046192054 0.047989083
88 0.162521243 0.0030026860000000044 -0.03357212 0.077375037
89 0.1375002287 -0.005051491999999998 -0.0336828247 0.053391231
90 0.14872750599999998 -0.015955240999999995 -0.044389407 0.053814493
91 0.133972294 -0.008878429999999996 -0.062037255799999996 0.043895105
92 0.16271179300000002 -0.0061818729999999975 -0.0833229242 0.054931917
93 0.16219499399999998 -0.004280152999999998 -0.09748059660000001 0.06362444
94 0.169794693 0.002274729999999999 -0.0649372 0.041454111
95 0.15285761399999998 -0.014595582999999995 -0.0938198985 0.041156854
96 0.16980552299999999 -0.003284936000000002 -0.0905962877 0.048925462
97 0.163632264 0.013549650999999996 -0.0813065115 0.055258582
98 0.141922418 0.010418503999999995 -0.076466849 0.063436099
99 0.133430746 0.0020001889999999994 -0.078745683 0.064721223
100 0.152987867 0.005045131000000001 -0.122369486 0.055966769
101 0.157547355 0.014002005000000005 -0.102192358 0.060636349
102 0.15632791299999999 0.006793833999999999 -0.10292386889999999 0.06280712299999999
103 0.147414472 0.0043869040000000005 -0.099617196 0.056259948
104 0.134624076 0.009432962 -0.1002942112 0.053438287
105 0.138822512 0.014734704000000001 -0.087031878 0.055628300000000006
106 0.151103688 0.023855281 -0.081842316 0.047071458999999996
107 0.14363664710000001 0.014702646999999996 -0.087235361 0.051830662
108 0.164594717 0.01305814 -0.077539095 0.05931237
109 0.15862830619999999 -0.0017639579999999995 -0.056444699 0.065706391
110 0.172730422 0.013683595 -0.053124614 0.02356635
111 0.13780772527000001 0.009772574 -0.054748441 0.040940013
112 0.1534842435 -0.009294103000000001 -0.06733018900000001 0.0223664206
113 0.15200222800000002 0.006920769 -0.08141623 0.021984784
114 0.156668297 0.0002892450000000005 -0.068989457 0.0246301832
115 0.12476005859 -0.00754467 -0.061760963 0.024033147
116 0.1401715483 -0.018135274000000003 -0.080822964 0.038739066
117 0.151590137 -0.008905714000000002 -0.076864396 0.042925277
118 0.172973682 0.0008866369999999991 -0.08844608699999999 0.0274969994
119 0.145164288 -0.018316751 -0.066845135 0.023315634199999997
120 0.1418032117 -0.025157317999999998 -0.077844607 0.0023182209999999988
121 0.134305134027 -0.017469602600000002 -0.07807022999999999 0.0124696453
122 0.12613959289999999 -0.024679001 -0.07886631499999999 0.0291263938
123 0.14206973 -0.0325731079 -0.076320551 0.02943619401
124 0.1405739929 -0.014686004000000003 -0.08409601500000001 -0.006964698700000001
125 0.1425868872 -0.0447145616 -0.064614405 0.01394542748
126 0.13782134195999998 -0.019914824 -0.044804599 0.009624128
127 0.13607015779999998 -0.018121866 -0.053440996000000004 0.007252596
128 0.13607015779999998 0.018121866 -0.053440996000000004 -0.007252596
129 0.13782134195999998 0.019914824 -0.044804599 -0.009624128
130 0.1425868872 0.0447145616 -0.064614405 -0.01394542748
131 0.1405739929 0.014686004000000003 -0.08409601500000001 0.006964698700000001
132 0.14206973 0.0325731079 -0.076320551 -0.02943619401
133 0.12613959289999999 0.024679001 -0.07886631499999999 -0.0291263938
134 0.134305134027 0.017469602600000002 -0.07807022999999999 -0.0124696453
135 0.1418032117 0.025157317999999998 -0.077844607 -0.0023182209999999988
136 0.145164288 0.018316751 -0.066845135 -0.023315634199999997
137 0.172973682 -0.0008866369999999991 -0.08844608699999999 -0.0274969994
138 0.151590137 0.008905714000000002 -0.076864396 -0.042925277
139 0.1401715483 0.018135274000000003 -0.080822964 -0.038739066
140 0.12476005859 0.00754467 -0.061760963 -0.024033147
141 0.156668297 -0.0002892450000000005 -0.068989457 -0.0246301832
142 0.15200222800000002 -0.006920769 -0.08141623 -0.021984784
143 0.1534842435 0.009294103000000001 -0.06733018900000001 -0.0223664206
144 0.13780772527000001 -0.009772574 -0.054748441 -0.040940013
145 0.172730422 -0.013683595 -0.053124614 -0.02356635
146 0.15862830619999999 0.0017639579999999995 -0.056444699 -0.065706391
147 0.164594717 -0.01305814 -0.077539095 -0.05931237
148 0.14363664710000001 -0.014702646999999996 -0.087235361 -0.051830662
149 0.151103688 -0.023855281 -0.081842316 -0.047071458999999996
150 0.138822512 -0.014734704000000001 -0.087031878 -0.055628300000000006
151 0.134624076 -0.009432962 -0.1002942112 -0.053438287
152 0.147414472 -0.0043869040000000005 -0.099617196 -0.056259948
153 0.15632791299999999 -0.006793833999999999 -0.10292386889999999 -0.06280712299999999
154 0.157547355 -0.014002005000000005 -0.102192358 -0.060636349
155 0.152987867 -0.005045131000000001 -0.122369486 -0.055966769
156 0.133430746 -0.0020001889999999994 -0.078745683 -0.064721223
157 0.141922418 -0.010418503999999995 -0.076466849 -0.063436099
158 0.163632264 -0.013549650999999996 -0.0813065115 -0.055258582
159 0.16980552299999999 0.003284936000000002 -0.0905962877 -0.048925462
160 0.15285761399999998 0.014595582999999995 -0.0938198985 -0.041156854
161 0.169794693 -0.002274729999999999 -0.0649372 -0.041454111
162 0.16219499399999998 0.004280152999999998 -0.09748059660000001 -0.06362444
163 0.16271179300000002 0.0061818729999999975 -0.0833229242 -0.054931917
164 0.133972294 0.008878429999999996 -0.062037255799999996 -0.043895105
165 0.14872750599999998 0.015955240999999995 -0.044389407 -0.053814493
166 0.1375002287 0.005051491999999998 -0.0336828247 -0.053391231
167 0.162521243 -0.0030026860000000044 -0.03357212 -0.077375037
168 0.132936979 0.010786551999999998 -0.046192054 -0.047989083
169 0.13429755300000001 0.0002935770000000032 -0.041415019500000004 -0.068757182
170 0.13508768 0.015118910000000003 -0.06917499099999999 -0.063527229
171 0.12191868260000001 -0.011177452999999999 -0.04836752812 -0.079676922
172 0.1319887268 0.0022452620000000013 -0.0467137872 -0.060018657999999996
173 0.14564328699999998 -0.009331107000000002 -0.040213647699999994 -0.07770302600000001
174 0.134427451 -0.011269413000000002 -0.0591573485 -0.058266179
175 0.1074767282 -0.004006896999999999 -0.062017301999999996 -0.059618386999999995
176 0.10542935040000001 -0.001382866 -0.044387492 -0.082970284
177 0.113568928 0.014089314000000002 -0.060367364 -0.103429523
178 0.130775793 0.014821153 -0.055017247000000005 -0.054271863
179 0.131343779 0.005392388000000001 -0.0424997081 -0.068447049
180 0.13527075500000002 0.006207665000000001 -0.041878394900000004 -0.084536576
181 0.133089099 -0.018761487 -0.031888624 -0.095424177
182 0.127877957 -0.021087498000000003 -0.03928972847 -0.066715554
183 0.1304923359 0.0002907630000000029 -0.0274343888 -0.061421153000000006
184 0.140397185 0.003974544 -0.00993003087 -0.070231383
185 0.14140449100000002 0.0125966514 0.0095603109 -0.054643891
186 0.1250421278 0.025928516000000002 0.0106052012 -0.041672831
187 0.13701196100000002 0.011104405000000001 0.0058610442 -0.07169357700000001
188 0.1227882567 0.0006776310000000015 -0.002078389 -0.073209395
189 0.1239580246 -0.022878648000000005 -0.0015286184 -0.067464441
190 0.141253595 -0.020970557000000004 0.0139162981 -0.047156050000000005
191 0.1342201535 -0.0046335890000000005 0.005590288299999999 -0.070303321
192 0.1323133462 -0.006026471999999998 -0.0041745500999999996 -0.056970495
193 0.14425517159999998 0.018923484999999997 0.0054615263 -0.065666277
194 0.144559606 0.004873956999999998 0.029782211399999998 -0.069061958
195 0.15639783399999999 0.026554186 0.020549808699999998 -0.051158814
196 0.17474347099999998 0.017561855 0.017160662400000002 -0.041645919
197 0.178008784 0.013520461999999999 -0.007327348799999999 -0.051684613000000004
198 0.177483037 0.023867799999999998 0.0100187255 -0.082775716
199 0.158006339 0.013162093000000003 0.027520179 -0.055659231
200 0.17707239800000002 0.02500205 0.0271407683 -0.049403719
201 0.161633545 0.009110166999999999 0.029922867000000002 -0.04816401
202 0.164585528 0.011839501000000002 0.01194402596 -0.046067422999999996
203 0.153005707 -0.004250856000000001 0.0357988078 -0.040767081
204 0.157125156 0.006055405999999999 0.036042362 -0.029328275
205 0.162871459 -0.008965849000000001 0.056162349 -0.026048817000000002
206 0.140139339 -0.0038211200000000008 0.053011983 -0.042265023
207 0.14112344500000001 -0.007406463000000002 0.057804767 -0.0468824604
208 0.147268194 -0.0011693299999999997 0.053998054000000004 -0.057656498
209 0.140766758 -0.006334069000000001 0.0460155223 -0.044882824800000005
210 0.166736632 -0.008309221000000002 0.0474871192 -0.052547356
211 0.149235846 -0.008213110000000003 0.048531856119999994 -0.055178023
212 0.1218330669 -0.0005384790000000014 0.056614064000000006 -0.049764787
213 0.12179245229999999 -0.006211142999999999 0.049433490000000004 -0.0220452682
214 0.12111411229999999 0.001101770000000002 0.067080313 -0.033226773
215 0.1361088745 -0.004265766000000001 0.061052024999999996 -0.045887296
216 0.120155803 -0.013552222300000001 0.075052892 -0.05730274
217 0.1423113567 -0.004705516999999999 0.084344652 -0.060848722
218 0.1572405852 0.0013147010000000015 0.06800497200000001 -0.038226629
219 0.14088097057 0.0031011480000000015 0.0629570434 -0.0335797177
220 0.133220707 -8.753999999999706e-06 0.0846515549 -0.033437538
221 0.129204814 0.0022148719999999997 0.105502286 -0.022655322800000002
222 0.128455029 0.029788474999999995 0.10705634 -0.046690889
223 0.114057885 0.022647926 0.10674260399999999 -0.053540105
224 0.111123492 0.023159146 0.108239262 -0.042019939
225 0.119017627 0.020018130999999998 0.091541169 -0.039159702000000005
226 0.131527637 0.001047158999999999 0.11467323 -0.0209324864
227 0.130684629 -0.011333134999999998 0.104059585 -0.0242033317
228 0.130995911 -0.012771752999999997 0.107605549 -0.035451641
229 0.13600095339999999 -0.008718851 0.132356663 -0.0340021862
230 0.1197826008 0.006396457000000001 0.112512179 -0.0157468385
231 0.13225263369999998 -0.004267067999999999 0.144413825 -0.0050257657
232 0.135318551 -0.002610878000000004 0.139681389 -0.021404005599999998
233 0.140564623 -0.01847123 0.144794535 -0.0052499898
234 0.1361137754 -0.0015909300000000043 0.140251328 -0.0164820586
235 0.152316356 0.002451822999999999 0.15407093 -0.00575301651
236 0.150771088 0.0014942559999999994 0.164676757 0.0133595096
237 0.16145379299999998 0.0029883180000000002 0.17801493000000002 0.0022673610000000007
238 0.14730570099999998 0.025352431 0.18192388399999998 -0.0073877208
239 0.15359188099999999 0.024435489000000005 0.167098559 -0.0131290327
240 0.168347772 -0.0003817770000000033 0.155680257 -0.0066427497
241 0.165919886 0.012690365000000002 0.168648737 -0.0158511309
242 0.165998647 0.007549027999999999 0.191504322 -0.007871461
243 0.187291526 0.0291131507 0.19572878500000002 -0.026546499600000002
244 0.200627088 0.014855867799999999 0.193083255 -0.0222790611
245 0.194886385 0.015094019500000002 0.204117912 -0.0056839907000000005
246 0.175016868 0.0129713218 0.199634829 -0.0142243
247 0.171667464 0.007541976000000001 0.218471685 0.012982465299999999
248 0.21072710299999997 0.017594662 0.22989622799999998 0.0068874005
249 0.222133363 0.015889505300000002 0.231747209 0.02468957328
250 0.223670945 0.018709036999999998 0.27919124 0.0020959970000000022
251 0.269280837 -0.0030077839999999995 0.30359745 -0.0143237402
252 0.2979064 0.0034295626999999995 0.32691703 0.002525919999999999
253 0.39999829 0.0008369669999999992 0.39384136999999997 0.004780388599999999
254 0.69473701 0.021486411499999997 0.68786539 -0.0009680283999999994


==> anc/correlators.dat <==
# xrho_0 C_sigmasigma/rho_0^2 error C_sigmapi/rho_0^2 error
0.0 -0.01268989348787671 0.013579016332007896 1.9028008009467718 0.012106676827075832
0.41235 -0.014166953266249402 0.015251522837344251 0.826749423775678 0.013548046962603876
0.8247 -0.01509183338734506 0.0168157771111112 0.6516553325849765 0.014955442421316781
1.23705 -0.016615760082016075 0.01793780069339382 0.6062477841555283 0.015895286150330448
1.6494 -0.017211313794394837 0.018815326932528454 0.5720886485113459 0.016604403431114186
2.06175 -0.018083176999270832 0.019300245927951813 0.5532003443635319 0.01717732911949242
2.4741 -0.018561199666963714 0.019834528420879013 0.5369669381926625 0.01766256334872642
2.88645 -0.019417364698568182 0.020270467374851775 0.5254654620559429 0.01803749162163962
3.2988 -0.018777193051405797 0.020597591263753674 0.5161371584074453 0.018412239928981822
3.71115 -0.019454611690537027 0.020961358142528294 0.5083547766575068 0.018693467304174118
4.1235 -0.019826621110087924 0.02118893519326575 0.501771689001438 0.01883505551121845
4.53585 -0.019985671270624127 0.0214753162883883 0.4965794176228845 0.019079918666736244
4.9482 -0.0203832634430275 0.021657843134098066 0.4915436339539102 0.019218038713740778
5.36055 -0.02032978602667028 0.02176613418177102 0.4867519976950292 0.019308421422731054
5.7729 -0.019784186287067525 0.021963551120051168 0.4840234608646708 0.01952781003998809
6.18525 -0.020797176610727514 0.0220543725686361 0.48010309321853417 0.019646121523604405
6.5976 -0.021254223291311814 0.02218258392302567 0.47754259482917455 0.019672297104220166
7.00995 -0.02115118947317858 0.022288414264982747 0.4744810981675579 0.019736257809149425
7.4223 -0.020990507271924995 0.02250580267666146 0.4727349322245102 0.01981498804147895
7.83465 -0.021729497661248896 0.02254758527151769 0.4699903219985459 0.02003070265572282
8.247 -0.021526695282662763 0.022601036222349758 0.4687089788954934 0.02010177494132042
8.65935 -0.021983517888467485 0.022595791931511223 0.4672342257346679 0.020240987132329347
9.0717 -0.02171934607392536 0.02272636577511223 0.4656350846056525 0.02023409139272165
9.48405 -0.02160319241279268 0.02279563546438594 0.4646578009803978 0.020253023065043337
9.8964 -0.021447323996501906 0.02285121189094869 0.4635248824235964 0.02024740413999328
10.30875 -0.021547436020658933 0.022885295370478318 0.4631070976436288 0.02033798798697467
10.7211 -0.021806881680532617 0.022880652729244787 0.46212660874921735 0.02040848979347466
11.13345 -0.022077142330226857 0.022975135830264472 0.46101829136834693 0.0204541928147893
11.5458 -0.02224907414403618 0.022934475373674473 0.460704868975875 0.020334755664170073
11.95815 -0.02164297597831615 0.02302463812474464 0.46051117661916713 0.020420602182150183
12.3705 -0.021893516871162106 0.02298329250511472 0.4601738293919624 0.02043152244594854
12.78285 -0.0220010621791487 0.023047854859648984 0.4603046337796936 0.02044008727800883
13.1952 -0.021109001661726218 0.02300031160215247 0.4603046337796936 0.02044008727800883
13.60755 -0.021574879005867832 0.022984301723806985 0.4601738293919624 0.02043152244594854
14.0199 -0.02189584466112946 0.023035924789035583 0.46051117661916713 0.020420602182150183
14.43225 -0.021897683132942995 0.02297340439679709 0.460704868975875 0.020334755664170073
14.8446 -0.02172047232905105 0.022927541994208787 0.46101829136834693 0.0204541928147893
15.25695 -0.021685010877845443 0.022906951815644568 0.46212660874921735 0.02040848979347466
15.6693 -0.021983030922804785 0.022914102212416455 0.4631070976436288 0.02033798798697467
16.08165 -0.021681544482173996 0.022927601982732453 0.4635248824235964 0.02024740413999328
16.494 -0.02183706531790117 0.022846235784098307 0.4646578009803978 0.020253023065043337
16.90635 -0.021961429761179957 0.022779188022691365 0.4656350846056525 0.02023409139272165
17.3187 -0.021715972601653314 0.022679969357038744 0.4672342257346679 0.020240987132329347
17.73105 -0.02140555963345189 0.022616190382048824 0.4687089788954934 0.02010177494132042
18.1434 -0.02151475286147096 0.02249952681846498 0.4699903219985459 0.02003070265572282
18.55575 -0.021365276751687316 0.022403349923835896 0.4727349322245102 0.01981498804147895
18.9681 -0.021487524541077135 0.022295387048674762 0.4744810981675579 0.019736257809149425
19.38045 -0.020888792613189634 0.022194175234917193 0.47754259482917455 0.019672297104220166
19.7928 -0.02078741436068503 0.02201195656554469 0.48010309321853417 0.019646121523604405
20.20515 -0.020708390066964986 0.021847075755757256 0.4840234608646708 0.01952781003998809
20.6175 -0.020757003707922994 0.02167374126911515 0.4867519976950292 0.019308421422731054
21.02985 -0.020688670310116702 0.021664237204973538 0.4915436339539102 0.019218038713740778
21.4422 -0.020010753530989932 0.021506400929857405 0.4965794176228845 0.019079918666736244
21.85455 -0.019811685143940626 0.021149156920847303 0.501771689001438 0.01883505551121845
22.2669 -0.019505947751848475 0.020934310375828248 0.5083547766575068 0.018693467304174118
22.67925 -0.018788915514677495 0.020671157189942883 0.5161371584074453 0.018412239928981822
23.0916 -0.01846965776797201 0.020258557300412927 0.5254654620559429 0.01803749162163962
23.50395 -0.018166763949526186 0.019814595763583995 0.5369669381926625 0.01766256334872642
23.9163 -0.01785066677464601 0.019310106982621516 0.5532003443635319 0.01717732911949242
24.32865 -0.017207628028926055 0.018726853858208218 0.5720886485113459 0.016604403431114186
24.741 -0.016663266875900168 0.01783605780476497 0.6062477841555283 0.015895286150330448
25.15335 -0.015571736283568928 0.016770825710710726 0.6516553325849765 0.014955442421316781
25.5657 -0.01377677673399217 0.015297986889537561 0.826749423775678 0.013548046962603876
25.97805 -0.01268989348787671 0.013579016332007896 1.9028008009467718 0.012106676827075832

0.0 -0.0005113203975433583 0.0008156918921202267 1.5410334220031348 0.0011381345589341594
0.41235 0.11863133419078696 0.0008384450098362801 0.42031203765738406 0.0009475594882149679
0.8247 0.11490488238801491 0.0009012907515972424 0.1754161001757767 0.0009227058899864291
1.23705 0.09597342767175616 0.0008777573125753047 0.086018079276569 0.0009214484834805648
1.6494 0.06685421019969871 0.00092185281789253 0.03368794931569636 0.0009674584460746327
2.06175 0.043213738124716704 0.0008980857765019632 0.010122736960512952 0.0009607138540216624
2.4741 0.025830096709880904 0.0009896045622683745 0.0012986176218140856 0.0009979579641888805
2.88645 0.015180416440625353 0.0009834395652161191 -0.0023429853544635853 0.0009687414359214722
3.2988 0.009160032310877468 0.0010000497404842065 -0.0020796303248397673 0.0008928023754984875
3.71115 0.004631163782211136 0.0009791943185457359 -0.0016580835586909558 0.0009234118137605116
4.1235 0.002315595653178644 0.0009534731804028845 -0.0010689680852085225 0.0009164317373460127
4.53585 0.001125930599541626 0.0009672163159256784 -0.0007663293944251166 0.0009606792724021372
4.9482 0.0013682882343876302 0.0009300740098118583 0.0008852742862766151 0.0009552369606232245
5.36055 0.0009736847255206721 0.0009310271804030902 0.0026422275773742053 0.0009685325935219248
5.7729 6.295831434248117e-05 0.0009499650280139789 0.0020656271214231975 0.0009201366168051763
6.18525 0.0005936320211917106 0.000966607844096414 0.0007834712326872644 0.0008876487143805093
6.5976 0.0006386637591640741 0.0009486088168808999 0.0013242801829279455 0.0009279929961634252
7.00995 -0.0005054509615947149 0.0009267814044222042 0.0004930608260546156 0.0009383233140001203
7.4223 -0.00015051646369593794 0.0009276325945232037 0.0007555529854590025 0.0009580934141584591
7.83465 -0.0008001724493618567 0.0009207451474467187 -0.0004976953394313138 0.0009098374694758763
8.247 -0.000740315312325029 0.0009108359255212485 0.00045310851046157955 0.0009512736600140719
8.65935 -0.000332951709282558 0.0009254720666747741 0.0019260978734230096 0.0009565813504884044
9.0717 0.0001177502439275992 0.0009944737483971633 0.001050598481828675 0.0009681340815254918
9.48405 -2.0550000368311892e-05 0.0008970352127781907 0.0015292586746162048 0.000941516703076613
9.8964 -0.0011728002800170186 0.0008880614589482433 0.000733390048953723 0.0009274475122840103
10.30875 -5.6511164797899185e-05 0.000930691773981063 0.00045735972069696257 0.0009822678481994525
10.7211 -0.0008981383546785882 0.0008730897937481342 0.0005268858903154837 0.0010100288902083424
11.13345 -0.0005405888923396994 0.0009187028910895562 -0.0006079767475072306 0.000978477396875648
11.5458 -0.001540197817155833 0.0009342264507073933 -0.00013352531425274834 0.0009674093378224158
11.95815 -0.0012041963324986842 0.000948920286705739 0.00012486684128326097 0.0009691445940878753
12.3705 -0.00029524978669889465 0.0009326389896968094 0.000603865886892315 0.001046008536396324
12.78285 0.0007098517285127026 0.0008918882562599164 0.0014667008189565617 0.0012053487590881328
13.1952 -0.0005503714620242725 0.0008825772728273205 0.0014667008189565617 0.0012053487590881328
13.60755 -0.0006679010481656531 0.0009102445680649125 0.000603865886892315 0.001046008536396324
14.0199 -0.0003431878980681475 0.0009756699927803518 0.00012486684128326097 0.0009691445940878753
14.43225 -0.00028426108893373625 0.000980655274346118 -0.00013352531425274834 0.0009674093378224158
14.8446 0.00027566919734429046 0.0009599569988147415 -0.0006079767475072306 0.000978477396875648
15.25695 -9.645377107194302e-05 0.0009155636681211972 0.0005268858903154837 0.0010100288902083424
15.6693 -0.0002046911113725317 0.0009885781703909027 0.00045735972069696257 0.0009822678481994525
16.08165 0.00024550437402350483 0.0009712075523669303 0.000733390048953723 0.0009274475122840103
16.494 0.0001595090962671568 0.0009515855415248574 0.0015292586746162048 0.000941516703076613
16.90635 -0.00012502715767214476 0.0009407600831188046 0.001050598481828675 0.0009681340815254918
17.3187 -0.0005234334625600817 0.0009574744149314141 0.0019260978734230096 0.0009565813504884044
17.73105 -0.0003294286185750141 0.0009980132477302984 0.00045310851046157955 0.0009512736600140719
18.1434 2.303501202247941e-05 0.0010108142693701437 -0.0004976953394313138 0.0009098374694758763
18.55575 0.0008106039243168906 0.0009893667842279998 0.0007555529854590025 0.0009580934141584591
18.9681 0.0003091616311226578 0.0009377015505960043 0.0004930608260546156 0.0009383233140001203
19.38045 -0.0002922107151589191 0.0009423100807082363 0.0013242801829279455 0.0009279929961634252
19.7928 5.607495530744715e-05 0.0009396223595988822 0.0007834712326872644 0.0008876487143805093
20.20515 2.661524885628866e-05 0.0009233804080040041 0.0020656271214231975 0.0009201366168051763
20.6175 -0.0004711746718925493 0.000917628684829986 0.0026422275773742053 0.0009685325935219248
21.02985 -0.0008478390362055589 0.0008698124795507872 0.0008852742862766151 0.0009552369606232245
21.4422 -0.001645870189333926 0.0009152739588392568 -0.0007663293944251166 0.0009606792724021372
21.85455 -0.00259331564054165 0.0009395599009595357 -0.0010689680852085225 0.0009164317373460127
22.2669 -0.0036941215172526776 0.0009699953725029282 -0.0016580835586909558 0.0009234118137605116
22.67925 -0.008907824089947265 0.0009269102033112519 -0.0020796303248397673 0.0008928023754984875
23.0916 -0.014438962993094454 0.0008908815664956098 -0.0023429853544635853 0.0009687414359214722
23.50395 -0.025255480756629957 0.0009182357451645759 0.0012986176218140856 0.0009979579641888805
23.9163 -0.043450489890838384 0.0008797761616457817 0.010122736960512952 0.0009607138540216624
24.32865 -0.06686023845820438 0.0009382413296844433 0.03368794931569636 0.0009674584460746327
24.741 -0.09696516735496882 0.0008938595261974074 0.086018079276569 0.0009214484834805648
25.15335 -0.1169985642011516 0.0008785246363677278 0.1754161001757767 0.0009227058899864291
25.5657 -0.1186790191858737 0.0009031314582773422 0.42031203765738406 0.0009475594882149679
25.97805 -0.0005113203975433583 0.0008156918921202267 1.5410334220031348 0.0011381345589341594

0.0 0.0006204615355277106 0.0005948257340003881 1.8440131063749878 0.0008251187945529656
0.41235 0.2715649472294337 0.0006306966362861553 0.7198702824631682 0.0007054501588071189
0.8247 0.41405536402602044 0.0006869775163160331 0.42220968050391655 0.0005899337287076947
1.23705 0.49947095856323614 0.0005369437661550896 0.21142960459226268 0.0004525901331611428
1.6494 0.5051270118044623 0.0005903028933773538 -0.0026785032257578842 0.00044745390400239464
2.06175 0.4424837901231513 0.0007657929676365298 -0.1897884212121831 0.0005410652482674307
2.4741 0.3193230048092711 0.0007141767834444731 -0.3351312276155875 0.0007259409446213445
2.88645 0.1577391231139325 0.0007130262388479239 -0.4205430993355992 0.0007971860206920121
3.2988 -0.018439944040705508 0.0007059978187408236 -0.4372911364647902 0.0008870223048064232
3.71115 -0.1840237887431212 0.0006542499538580921 -0.388011805212147 0.0008263552050755467
4.1235 -0.314590651326719 0.0007142640608651796 -0.28034863742023236 0.0007561889814344195
4.53585 -0.39285049129351124 0.0007412183160430382 -0.133471412799866 0.0005463158731883191
4.9482 -0.4069744245545731 0.0008368022064720001 0.02981836019047474 0.00040948980216417126
5.36055 -0.35890727904715997 0.0008903100287769948 0.18336617337427316 0.0005508206290358364
5.7729 -0.25662971035438237 0.0008511516377697685 0.304536345392394 0.0008516796544025865
6.18525 -0.1163621271336488 0.0007539070650439831 0.3767423082251809 0.001140233392702858
6.5976 0.038198762827858425 0.0006396553929851862 0.3891017025875153 0.0012029041679364606
7.00995 0.18515835992493732 0.0006820949209878364 0.3409757330395425 0.0011310109217488084
7.4223 0.3005822018549422 0.0009758732480134794 0.24038778816564343 0.0009103486657971566
7.83465 0.3674617719089594 0.001259436352830677 0.10443385029472818 0.0006713118662342965
8.247 0.3760927030886106 0.001362807871064784 -0.046386443511123004 0.0005658548234500257
8.65935 0.32690343107742814 0.0011823027562271214 -0.18770881317719676 0.0008759584214249366
9.0717 0.22671254553669287 0.0010259397874897728 -0.29888372090698123 0.0012279346734975364
9.48405 0.09177923005876715 0.0007108524782369209 -0.3616467490800179 0.0013658348213942426
9.8964 -0.055625912977912806 0.000655114317909387 -0.3668776307191467 0.0014059711429617826
10.30875 -0.1938282777637437 0.0009685859950704431 -0.31571500093460064 0.0012930208689928718
10.7211 -0.30031645857632916 0.0012968700737825026 -0.21476346091377904 0.001016974326191038
11.13345 -0.35929102328056095 0.001498326592196502 -0.08210320469720726 0.0005549309132904266
11.5458 -0.36236587032930717 0.001612370362852201 0.06415752609916142 0.0005946870546486187
11.95815 -0.30812460598530494 0.0013498383522481709 0.19853062522200718 0.0011416261262606393
12.3705 -0.20601441703601148 0.001053912553699837 0.30196459033300527 0.0013687896678707453
12.78285 -0.07161161183149535 0.0008524158076876146 0.35931268972381447 0.0016530271730809617
13.1952 0.07362419739435437 0.0006562591577149601 0.35931268972381447 0.0016530271730809617
13.60755 0.20748010134355327 0.0009191267511778519 0.30196459033300527 0.0013687896678707453
14.0199 0.3093141195973259 0.0013574502489663413 0.19853062522200718 0.0011416261262606393
14.43225 0.3633287390651985 0.0015134127649020794 0.06415752609916142 0.0005946870546486187
14.8446 0.3593587162126587 0.0014915744133596558 -0.08210320469720726 0.0005549309132904266
15.25695 0.2992663418258704 0.001409679962843579 -0.21476346091377904 0.001016974326191038
15.6693 0.19274660234485436 0.0011483950665967448 -0.31571500093460064 0.0012930208689928718
16.08165 0.05457574800138604 0.0007091686827148025 -0.3668776307191467 0.0014059711429617826
16.494 -0.0932253769275228 0.0005853643205228576 -0.3616467490800179 0.0013658348213942426
16.90635 -0.22778637539768315 0.0008571994807640403 -0.29888372090698123 0.0012279346734975364
17.3187 -0.32767968257366764 0.001135504473857347 -0.18770881317719676 0.0008759584214249366
17.73105 -0.3770426331233191 0.001248210676872126 -0.046386443511123004 0.0005658548234500257
18.1434 -0.36723849697636524 0.0011840948839655072 0.10443385029472818 0.0006713118662342965
18.55575 -0.2998384029737605 0.0010840147948754921 0.24038778816564343 0.0009103486657971566
18.9681 -0.1842432996899167 0.0009628879086940559 0.3409757330395425 0.0011310109217488084
19.38045 -0.03676967681285797 0.0006011161776418391 0.3891017025875153 0.0012029041679364606
19.7928 0.11936991054167301 0.0006657958626709194 0.3767423082251809 0.001140233392702858
20.20515 0.25918092228502937 0.0008683929275941902 0.304536345392394 0.0008516796544025865
20.6175 0.3612572412433627 0.0009071782135091245 0.18336617337427316 0.0005508206290358364
21.02985 0.4082506215832915 0.0009594670925381349 0.02981836019047474 0.00040948980216417126
21.4422 0.39275676804712467 0.0010044061423602065 -0.133471412799866 0.0005463158731883191
21.85455 0.3138197635102426 0.0008773897358371543 -0.28034863742023236 0.0007561889814344195
22.2669 0.18277312800555554 0.0007998568626775505 -0.388011805212147 0.0008263552050755467
22.67925 0.01750783765499921 0.0007417991461015937 -0.4372911364647902 0.0008870223048064232
23.0916 -0.15872931015300323 0.000678979222930719 -0.4205430993355992 0.0007971860206920121
23.50395 -0.3202672712215982 0.0006834490148789036 -0.3351312276155875 0.0007259409446213445
23.9163 -0.4436130740811659 0.0006698449703938257 -0.1897884212121831 0.0005410652482674307
24.32865 -0.5049789577755632 0.0007190293256985587 -0.0026785032257578842 0.00044745390400239464
24.741 -0.4981589154510132 0.00062199547736522 0.21142960459226268 0.0004525901331611428
25.15335 -0.4126984059770095 0.0006657223473232894 0.42220968050391655 0.0005899337287076947
25.5657 -0.2701178064331781 0.0005432180481825176 0.7198702824631682 0.0007054501588071189
25.97805 0.0006204615355277106 0.0005948257340003881 1.8440131063749878 0.0008251187945529656

0.0 5.825887640564796 0.002673814998690077 0.002875524138418155 0.0017197841932802983
0.45655 1.1873575152676465 0.0020957203788787887 0.8263340205124161 0.001993005326850283
0.9131 0.13150286330481567 0.002183050944873138 0.6789401462145301 0.0020195301092132225
1.36965 -0.22974748078747334 0.0023371411060903375 0.38589043084426544 0.0022477918093615433
1.8262 -0.2902694004992686 0.0022613010126601133 0.0677279651669878 0.0025020771833951837
2.28275 -0.18175493778056992 0.0023704366819753426 -0.11010932140808699 0.002352915396469219
2.7393 -0.034395455020470665 0.002553507225011535 -0.1546656131794456 0.002389323841905385
3.19585 0.062259473178108767 0.0022763516342715067 -0.09902376560328321 0.002438564790297676
3.6524 0.08364995421118288 0.0023873468981966944 -0.02360887986771024 0.0024864187068856154
4.10895 0.05912982165035939 0.0024497933143421452 0.02928655166255091 0.0024124845048275226
4.5655 0.02042436691666478 0.0024979726515910413 0.044181240501592556 0.002312220926326007
5.02205 -0.008848344652671794 0.0024575811014026106 0.03059474607791162 0.00242553198787826
5.4786 -0.016393006545438633 0.0023906696623950145 0.010052213032608117 0.002397096612503093
5.93515 -0.013160151618777682 0.0024143050950150486 -0.0024958660769482653 0.0023990183839045294
6.3917 -0.001545465369476168 0.0024611458081622174 -0.011973774779277486 0.002488542984642632
6.84825 0.004666228686502925 0.0023814090625863976 -0.009324835726554098 0.0025961088818767016
7.3048 0.004108949282868551 0.0023619014780673106 -0.0020750171384976393 0.00250802020040477
7.76135 0.003771889184118037 0.0025128850545787854 0.0006020192992490893 0.002493542651150023
8.2179 2.1555940383731313e-05 0.0024718668909077127 0.004854476023140753 0.002527066736338896
8.67445 -0.0017831474772204636 0.0024046967177670576 0.0023663044200898154 0.0025354446272073767
9.131 -0.0016698227425311957 0.0025754923339818196 0.001248952166940943 0.002522096479070067
9.58755 0.0013002458130185798 0.0025699654121207633 -0.0026492696068077153 0.002376936411553076
10.0441 0.0006010515290039439 0.0024488276550374516 0.00011170391622991888 0.0023349321028597473
10.50065 0.002816964059595639 0.0025035584399051413 -0.0014511594886155602 0.002407259639354699
10.9572 0.0009119361580603125 0.0024574683100162167 -0.002996563448914959 0.002407692957858276
11.41375 0.0020260336288885844 0.0023745053757677297 -0.0003842191513129432 0.002569458882364257
11.8703 -8.55309220932119e-05 0.002479525478817366 -0.00039991010272232035 0.0025604901200730512
12.32685 -0.0011527551712913634 0.0026154902417519768 0.0025544606504567945 0.002355164075785113
12.7834 0.0008280600981388209 0.002579459942512135 0.0007095911454971582 0.0023901456214279453
13.23995 0.0007597473305029059 0.0021766530201962667 -0.0028937104661183204 0.002712728170923712
13.6965 -7.22167744899467e-05 0.0021373251920916827 -0.0031298086488852476 0.0027877589585704066
14.15305 0.002801359028260227 0.0030340947227676116 -0.0011307024642507137 0.0020728800991460755
14.6096 0.002801359028260227 0.0030340947227676116 0.0012870177965833252 0.0021330952992102766
15.06615 -7.22167744899467e-05 0.0021373251920916827 0.0010675578545509493 0.002831048686070903
15.5227 0.0007597473305029059 0.0021766530201962667 0.0010001064465710596 0.0028171905539108944
15.97925 0.0008280600981388209 0.002579459942512135 0.0012001771127014673 0.0025170551214887607
16.4358 -0.0011527551712913634 0.0026154902417519768 0.00014391516437371556 0.002379874073046767
16.89235 -8.55309220932119e-05 0.002479525478817366 0.00030070729098801975 0.002452233801383604
17.3489 0.0020260336288885844 0.0023745053757677297 -0.00018807269469620574 0.0025145093752802464
17.80545 0.0009119361580603125 0.0024574683100162167 0.002164584581731722 0.002548514035253257
18.262 0.002816964059595639 0.0025035584399051413 -0.002196369923651482 0.0023657542802226193
18.71855 0.0006010515290039439 0.0024488276550374516 2.553047711655993e-06 0.002405467498887348
19.1751 0.0013002458130185798 0.0025699654121207633 0.0014226938404352824 0.0024294873145732218
19.63165 -0.0016698227425311957 0.0025754923339818196 -0.0001407728376080737 0.0026040825276487317
20.0882 -0.0017831474772204636 0.0024046967177670576 -0.001970648836288304 0.0025157120836024533
20.54475 2.1555940383731313e-05 0.0024718668909077127 -0.004890336103818738 0.0025590137571068674
21.0013 0.003771889184118037 0.0025128850545787854 -0.0011717236504047049 0.0025438923230385125
21.45785 0.004108949282868551 0.0023619014780673106 0.0019654066035326755 0.0024509953989774002
21.9144 0.004666228686502925 0.0023814090625863976 0.006406395305191674 0.0025764105451022753
22.37095 -0.001545465369476168 0.0024611458081622174 0.009720757960515362 0.0024602372881774703
22.8275 -0.013160151618777682 0.0024143050950150486 0.0027163965536450355 0.0023416497390631725
23.28405 -0.016393006545438633 0.0023906696623950145 -0.010214524683196712 0.002599460767458068
23.7406 -0.008848344652671794 0.0024575811014026106 -0.029922631753598647 0.0025240533208685492
24.19715 0.02042436691666478 0.0024979726515910413 -0.04093474074370903 0.0022983634658288693
24.6537 0.05912982165035939 0.0024497933143421452 -0.02458769033141657 0.002427504709706048
25.11025 0.08364995421118288 0.0023873468981966944 0.026434122268141708 0.002465517949644499
25.5668 0.062259473178108767 0.0022763516342715067 0.09976031110752516 0.002481670146340107
26.02335 -0.034395455020470665 0.002553507225011535 0.15170692384030296 0.0023020928259436884
26.4799 -0.18175493778056992 0.0023704366819753426 0.10867085462059857 0.0024736918469038995
26.93645 -0.2902694004992686 0.0022613010126601133 -0.07145451869052462 0.002495518587364407
27.393 -0.22974748078747334 0.0023371411060903375 -0.38643994702451007 0.0022160380355967166
27.84955 0.13150286330481567 0.002183050944873138 -0.6771026205274734 0.0019443790939126342
28.3061 1.1873575152676465 0.0020957203788787887 -0.8225671432286649 0.001851860124144168
28.76265 5.825887640564796 0.002673814998690077 0.002875524138418155 0.0017197841932802983

0.0 5.80229740126079 0.0015477328073765278 0.000769936024471365 0.001149385774499434
0.45655 1.1735301356719419 0.0011155295999968143 0.8779728533297825 0.0011588692704293548
0.9131 0.06584947284239727 0.001131624177613282 0.7574361865400175 0.0013009313889061035
1.36965 -0.3677980591845573 0.0012379971056367734 0.43278119247050084 0.0012601658184504135
1.8262 -0.4565158201013848 0.001416019910294386 0.006352202186452149 0.0012103100106757214
2.28275 -0.2736321336758798 0.0012427051265304302 -0.28870138433675707 0.0014949738327941578
2.7393 0.020448611547508735 0.0012599299208549653 -0.36235701421913896 0.0016374485921532432
3.19585 0.2525021762776566 0.0015164678602539667 -0.21791864365935076 0.0013530953181607648
3.6524 0.3104545633201236 0.0018756329118213037 0.023523057664620282 0.0013247607401921538
4.10895 0.18918184997567797 0.0014220546092858519 0.21985817094853943 0.001958676157758784
4.5655 -0.024806879353432374 0.0013271338210669242 0.2681483373687278 0.0021692311934486098
5.02205 -0.2002667389152028 0.002186189481541151 0.1586216163348698 0.001698892503487939
5.4786 -0.24293438665743625 0.00247318263049591 -0.031885757437997625 0.0014589275095972527
5.93515 -0.13978739303423954 0.0018784006905845732 -0.1883207301992496 0.0023264308659026157
6.3917 0.037296821291895314 0.0015602751999483392 -0.22490010903847008 0.002703638125508387
6.84825 0.18109486589177318 0.0026616016729490936 -0.12794755023021784 0.0018307513912926656
7.3048 0.21395282463082738 0.00295265684704345 0.03792885365462742 0.0016443414843900568
7.76135 0.11736462853726902 0.001887528876855782 0.17483695413793562 0.0028709284291516986
8.2179 -0.04153663847197848 0.0017303443168163715 0.1977362202634907 0.0032836529814916932
8.67445 -0.16553606894983985 0.0031443784558329068 0.10587252479188616 0.0021585717597594803
9.131 -0.18716810393925357 0.003339923313611352 -0.047081731692248247 0.0018040793228573195
9.58755 -0.09455846927839814 0.0021274275680259257 -0.16633720443430386 0.0032592756012788985
10.0441 0.05121101235414705 0.0017881566429598858 -0.18183161289487643 0.0036297815844697438
10.50065 0.16518859375875747 0.0034240852620362554 -0.08876747836205078 0.0023003675639079123
10.9572 0.17766820504250658 0.0036579485825520624 0.05254074651801871 0.001861654983790676
11.41375 0.0857655291364295 0.0019790708650025872 0.16281817554751107 0.0037028898810762116
11.8703 -0.057581869017320396 0.0018538301113445524 0.17048841680797472 0.003807054573483822
12.32685 -0.16279402446970984 0.003817641179727377 0.07938306709836518 0.0022955897860275193
12.7834 -0.16644291937259348 0.0038030050220832557 -0.05991841622950509 0.0019570011744864876
13.23995 -0.07198099203670504 0.0018961492380206617 -0.16231770994721076 0.0037897405439492942
13.6965 0.06673490681475265 0.0018607938160383282 -0.1652688766621992 0.003884513374432944
14.15305 0.16570201765487444 0.003918834051786718 -0.06884094892482426 0.0018846606844933108
14.6096 0.16570201765487444 0.003918834051786718 0.07062393078917112 0.0019750168998174406
15.06615 0.06673490681475265 0.0018607938160383282 0.16523903564036296 0.0038595040554104594
15.5227 -0.07198099203670504 0.0018961492380206617 0.16149673642009515 0.0037663290149448705
15.97925 -0.16644291937259348 0.0038030050220832557 0.059045216116584164 0.00162165520735846
16.4358 -0.16279402446970984 0.003817641179727377 -0.07737109617095672 0.0021685824150912284
16.89235 -0.057581869017320396 0.0018538301113445524 -0.17091923576615342 0.0037511332182015213
17.3489 0.0857655291364295 0.0019790708650025872 -0.16089302664135183 0.0035951384609620124
17.80545 0.17766820504250658 0.0036579485825520624 -0.05364735907376538 0.0018928898979877233
18.262 0.16518859375875747 0.0034240852620362554 0.08900302093569569 0.0021122537922295586
18.71855 0.05121101235414705 0.0017881566429598858 0.18164711669942082 0.0033790681615595316
19.1751 -0.09455846927839814 0.0021274275680259257 0.1655069331740181 0.0029721094031830413
19.63165 -0.18716810393925357 0.003339923313611352 0.045281300506274276 0.001686454074733361
20.0882 -0.16553606894983985 0.0031443784558329068 -0.10313393457794942 0.0021042435888069828
20.54475 -0.04153663847197848 0.0017303443168163715 -0.1963711662277929 0.003117763046958314
21.0013 0.11736462853726902 0.001887528876855782 -0.17284596308005928 0.002704961829099196
21.45785 0.21395282463082738 0.00295265684704345 -0.040551858844386515 0.0016500865047804824
21.9144 0.18109486589177318 0.0026616016729490936 0.12453000960321982 0.0018490432660154023
22.37095 0.037296821291895314 0.0015602751999483392 0.22498120273494884 0.002968789565515801
22.8275 -0.13978739303423954 0.0018784006905845732 0.1876092329225007 0.0023954299290648443
23.28405 -0.24293438665743625 0.00247318263049591 0.029610078234211745 0.0015147746461323173
23.7406 -0.2002667389152028 0.002186189481541151 -0.16285207053453246 0.0017646090542481829
24.19715 -0.024806879353432374 0.0013271338210669242 -0.2710780252646228 0.002075735769793596
24.6537 0.18918184997567797 0.0014220546092858519 -0.22102955579300168 0.0018594400315460858
25.11025 0.3104545633201236 0.0018756329118213037 -0.022886697394203532 0.0012827003476491036
25.5668 0.2525021762776566 0.0015164678602539667 0.22160413939110712 0.0014926267068917562
26.02335 0.020448611547508735 0.0012599299208549653 0.36408009814817627 0.0015510476075722359
26.4799 -0.2736321336758798 0.0012427051265304302 0.28913645396139026 0.0013630898056076917
26.93645 -0.4565158201013848 0.001416019910294386 -0.003611570885002549 0.001092401992483109
27.393 -0.3677980591845573 0.0012379971056367734 -0.43078947217865043 0.0011780066247788115
27.84955 0.06584947284239727 0.001131624177613282 -0.7562891302842581 0.001161995525262014
28.3061 1.1735301356719419 0.0011155295999968143 -0.8772043270777012 0.00128653040921864
28.76265 5.80229740126079 0.0015477328073765278 0.000769936024471365 0.001149385774499434



==> anc/fourpoint.dat <==
# xrho_0 |C_4F|/rho_0^2
0.0 53.73708269156786 0.01752168049548886
0.45655 14.913733856890309 0.02759748026589691
0.9131 8.842554324474367 0.03564276712985295
1.36965 7.248214042646795 0.042010759893964376
1.8262 6.170960152907765 0.04707715804214248
2.28275 5.575153878438674 0.05119805186934984
2.7393 5.124637300528742 0.05452461383048674
3.19585 4.802070332878146 0.05791230197242234
3.6524 4.5485062236282525 0.06027072106968986
4.10895 4.352980290203638 0.06277584203578432
4.5655 4.188725347651817 0.06477600244352044
5.02205 4.051431588666558 0.06650874490922423
5.4786 3.937805254836037 0.0683275430651843
5.93515 3.8393590190505864 0.06990099824658816
6.3917 3.753715306553948 0.0711504371677397
6.84825 3.682278902194247 0.07233528994180508
7.3048 3.6191709613355485 0.07368423064741732
7.76135 3.5641283106409274 0.07461107728213846
8.2179 3.5142595225596116 0.07595599701937067
8.67445 3.4725917382671008 0.07687000387288655
9.131 3.434823538153372 0.07784670822345503
9.58755 3.4066924245554766 0.07841448792572857
10.0441 3.374972239938293 0.07906133207407273
10.50065 3.348731224915273 0.07983306862289224
10.9572 3.329039607709797 0.08037979700337447
11.41375 3.30815107872871 0.08089620954157521
11.8703 3.296352488406275 0.08104108599049219
12.32685 3.2837835052827673 0.08157719407489952
12.7834 3.2695286383320368 0.08182205324653845
13.23995 3.263189152377715 0.08208031622176151
13.6965 3.2556148730403294 0.08257321715478622
14.15305 3.2522147352831317 0.08215891411356195
14.6096 3.2522147352831317 0.08215891411356195
15.06615 3.2556148730403294 0.08257321715478622
15.5227 3.263189152377715 0.08208031622176151
15.97925 3.2695286383320368 0.08182205324653845
16.4358 3.2837835052827673 0.08157719407489952
16.89235 3.296352488406275 0.08104108599049219
17.3489 3.30815107872871 0.08089620954157521
17.80545 3.329039607709797 0.08037979700337447
18.262 3.348731224915273 0.07983306862289224
18.71855 3.374972239938293 0.07906133207407273
19.1751 3.4066924245554766 0.07841448792572857
19.63165 3.434823538153372 0.07784670822345503
20.0882 3.4725917382671008 0.07687000387288655
20.54475 3.5142595225596116 0.07595599701937067
21.0013 3.5641283106409274 0.07461107728213846
21.45785 3.6191709613355485 0.07368423064741732
21.9144 3.682278902194247 0.07233528994180508
22.37095 3.753715306553948 0.0711504371677397
22.8275 3.8393590190505864 0.06990099824658816
23.28405 3.937805254836037 0.0683275430651843
23.7406 4.051431588666558 0.06650874490922423
24.19715 4.188725347651817 0.06477600244352044
24.6537 4.352980290203638 0.06277584203578432
25.11025 4.5485062236282525 0.06027072106968986
25.5668 4.802070332878146 0.05791230197242234
26.02335 5.124637300528742 0.05452461383048674
26.4799 5.575153878438674 0.05119805186934984
26.93645 6.170960152907765 0.04707715804214248
27.393 7.248214042646795 0.042010759893964376
27.84955 8.842554324474367 0.035642767129852954
28.3061 14.913733856890309 0.02759748026589691
28.76265 53.73708269156786 0.01752168049548886



==> anc/hysteresis.dat <==
# k/rho_0 F[C_sigmasigma]\rho_0^2 error
0.0 0.03776986737631969 0.0002856592356687898
0.05395896961056209 0.03747875403542448 0.00019026366809178952
0.10791793922112418 0.03805844385306692 0.00023601040485123458
0.16187690883168626 0.041159804990838496 0.0004414746095454148
0.21583587844224836 0.050331109850798354 0.0011943397173021552
0.26979484805281045 0.0709475940144839 0.003090085289241776
0.3237538176633725 0.04807904633103568 0.0015411550039263588
0.37771278727393465 0.038211757263764065 0.0005709402975307565
0.4316717568844967 0.033714774016228945 0.000286634914056365
0.48563072649505884 0.030979179390978096 0.00014537549297618008
0.5395896961056209 0.029017703516272572 0.00011327196579705086
0.5935486657161829 0.027664374836401707 0.00010124503751854113
0.647507635326745 0.026402412529447687 7.122416019544542e-05
0.7014666049373073 0.02557129177209667 6.570062603612249e-05
0.7554255745478693 0.0246512171712765 5.825409868248843e-05
0.8093845441584312 0.02389989093447343 7.386421123811185e-05
0.8633435137689934 0.02318497731437047 6.303281345432335e-05
0.9173024833795556 0.02262623462176075 4.110532239769653e-05
0.9712614529901177 0.02206618314283221 4.7960721141261664e-05
1.0252204226006796 0.02156890083762324 5.552801020853328e-05
1.0791793922112418 0.021135062385481195 5.260755169705959e-05
1.133138361821804 0.02068096544804118 4.5682608411133405e-05
1.1870973314323658 0.020244350405723758 4.8247072681266896e-05
1.2410563010429279 0.019862126123374922 5.4123054271006014e-05
1.29501527065349 0.019642321132536427 4.655815373876624e-05
1.3489742402640523 0.019255845475961954 3.7332422999738245e-05
1.4029332098746146 0.0189451982811273 3.660966538696449e-05
1.4568921794851764 0.018696993063432508 4.131199938923304e-05
1.5108511490957386 0.01825917546461914 4.3546219788849135e-05
1.5648101187063008 0.018078166608498383 5.126315112119361e-05
1.6187690883168624 0.017785187374574643 3.868841942238897e-05
1.6727280579274246 0.017507612555623414 4.11077262019021e-05
1.7266870275379869 0.017323414841636853 4.396990009597766e-05
1.780645997148549 0.017074426533461303 4.031566399092574e-05
1.834604966759111 0.0168143604397522 4.680477925137422e-05
1.8885639363696731 0.016636980629962477 2.9166735014396645e-05
1.9425229059802354 0.016393873789372654 4.779086467149463e-05
1.9964818755907974 0.016285264156705347 3.1569895733356596e-05
2.050440845201359 0.01604383583456941 3.409988657185236e-05
2.1043998148119214 0.015889636811796524 3.5698599598638856e-05
2.1583587844224836 0.01567473300759096 3.69286929587296e-05
2.212317754033046 0.015497468589128345 3.854161722362795e-05
2.266276723643608 0.015431514047639821 2.9166069714684578e-05
2.3202356932541695 0.015254366765552743 3.868673981327981e-05
2.3741946628647317 0.015077193744001394 4.290547727074426e-05
2.428153632475294 0.014934315504755255 2.5302848791553962e-05
2.4821126020858557 0.014775856382514612 2.7666785184538867e-05
2.5360715716964184 0.014671811360265246 3.15529905767385e-05
2.59003054130698 0.014569711848878805 3.0710380856818775e-05
2.6439895109175424 0.014459634848617047 2.889292382863624e-05
2.6979484805281047 0.014362174548468718 3.254080577611028e-05
2.7519074501386664 0.01420972820870779 2.7981485036209752e-05
2.805866419749229 0.014099552395078962 3.0610823662856635e-05
2.859825389359791 0.014038887967891107 3.317183928104004e-05
2.9137843589703527 0.013957496073641041 3.139014702032981e-05
2.9677433285809154 0.01382399594276241 2.4212756303987432e-05
3.021702298191477 0.013789818296832736 2.9380771747665997e-05
3.075661267802039 0.013761299406683533 3.279503969985167e-05
3.1296202374126016 0.013747458118837796 3.714158014134892e-05
3.183579207023163 0.013633629264462087 2.9678147631096763e-05
3.237538176633725 0.01358905854637466 3.5209388360527e-05
3.2914971462442875 0.01351698608323881 2.6198497077043883e-05
3.3454561158548493 0.01357550279207748 3.33090546200157e-05
3.399415085465412 0.01356362381118576 3.90362032108891e-05
3.4533740550759737 0.01356362381118576 3.90362032108891e-05
3.5073330246865355 0.01357550279207748 3.33090546200157e-05
3.561291994297098 0.01351698608323881 2.6198497077043883e-05
3.61525096390766 0.01358905854637466 3.5209388360527e-05
3.669209933518222 0.013633629264462087 2.9678147631096763e-05
3.7231689031287845 0.013747458118837796 3.714158014134892e-05
3.7771278727393462 0.013761299406683533 3.279503969985167e-05
3.8310868423499085 0.013789818296832736 2.9380771747665997e-05
3.8850458119604707 0.01382399594276241 2.4212756303987432e-05
3.9390047815710325 0.013957496073641041 3.139014702032981e-05
3.9929637511815947 0.014038887967891107 3.317183928104004e-05
4.046922720792157 0.014099552395078962 3.0610823662856635e-05
4.100881690402718 0.01420972820870779 2.7981485036209752e-05
4.1548406600132815 0.014362174548468718 3.254080577611028e-05
4.208799629623843 0.014459634848617047 2.889292382863624e-05
4.262758599234405 0.014569711848878805 3.0710380856818775e-05
4.316717568844967 0.014671811360265246 3.15529905767385e-05
4.3706765384555295 0.014775856382514612 2.7666785184538867e-05
4.424635508066092 0.014934315504755255 2.5302848791553962e-05
4.478594477676654 0.015077193744001394 4.290547727074426e-05
4.532553447287216 0.015254366765552743 3.868673981327981e-05
4.586512416897778 0.015431514047639821 2.9166069714684578e-05
4.640471386508339 0.015497468589128345 3.854161722362795e-05
4.694430356118901 0.01567473300759096 3.69286929587296e-05
4.748389325729463 0.015889636811796524 3.5698599598638856e-05
4.802348295340026 0.01604383583456941 3.409988657185236e-05
4.856307264950588 0.016285264156705347 3.1569895733356596e-05
4.91026623456115 0.016393873789372654 4.779086467149463e-05
4.964225204171711 0.016636980629962477 2.9166735014396645e-05
5.018184173782274 0.0168143604397522 4.680477925137422e-05
5.072143143392837 0.017074426533461303 4.031566399092574e-05
5.126102113003398 0.017323414841636853 4.396990009597766e-05
5.18006108261396 0.017507612555623414 4.11077262019021e-05
5.234020052224523 0.017785187374574643 3.868841942238897e-05
5.287979021835085 0.018078166608498383 5.126315112119361e-05
5.341937991445647 0.01825917546461914 4.3546219788849135e-05
5.395896961056209 0.018696993063432508 4.131199938923304e-05
5.4498559306667715 0.0189451982811273 3.660966538696449e-05
5.503814900277333 0.019255845475961954 3.7332422999738245e-05
5.557773869887895 0.019642321132536427 4.655815373876624e-05
5.611732839498458 0.019862126123374922 5.4123054271006014e-05
5.66569180910902 0.020244350405723758 4.8247072681266896e-05
5.719650778719582 0.02068096544804118 4.5682608411133405e-05
5.773609748330144 0.021135062385481195 5.260755169705959e-05
5.827568717940705 0.02156890083762324 5.552801020853328e-05
5.881527687551268 0.02206618314283221 4.7960721141261664e-05
5.935486657161831 0.02262623462176075 4.110532239769653e-05
5.989445626772392 0.02318497731437047 6.303281345432335e-05
6.043404596382954 0.02389989093447343 7.386421123811185e-05
6.097363565993517 0.0246512171712765 5.825409868248843e-05
6.151322535604078 0.02557129177209667 6.570062603612249e-05
6.205281505214641 0.026402412529447687 7.122416019544542e-05
6.259240474825203 0.027664374836401707 0.00010124503751854113
6.313199444435765 0.029017703516272572 0.00011327196579705086
6.367158414046326 0.030979179390978096 0.00014537549297618008
6.421117383656888 0.033714774016228945 0.000286634914056365
6.47507635326745 0.038211757263764065 0.0005709402975307565
6.529035322878013 0.04807904633103568 0.0015411550039263588
6.582994292488575 0.0709475940144839 0.003090085289241776
6.636953262099136 0.050331109850798354 0.0011943397173021552
6.6909122317096985 0.041159804990838496 0.0004414746095454148
6.744871201320261 0.03805844385306692 0.00023601040485123458
6.798830170930824 0.03747875403542448 0.00019026366809178952
6.852789140541385 0.03776986737631969 0.0002856592356687898

0.0 0.027952853154175027 0.00010786505104266643
0.05395896961056209 0.027727277288194744 9.925731829683271e-05
0.10791793922112418 0.027480577611028706 8.576172672541661e-05
0.16187690883168626 0.027668486606753334 8.498996379024517e-05
0.21583587844224836 0.02768338059506151 0.00010254240467672977
0.26979484805281045 0.028026103743128868 9.589963353983072e-05
0.3237538176633725 0.028644509641392545 0.00010029427405985514
0.37771278727393465 0.029243632754558935 9.375768257569146e-05
0.4316717568844967 0.030054428060378672 0.00016871006456679172
0.48563072649505884 0.031721058371869816 0.0001332638535031847
0.5395896961056209 0.033620321088910214 0.0003539095410522642
0.5935486657161829 0.041664678038565564 0.0010264230869906639
0.647507635326745 0.06442877366721926 0.0023211447517668612
0.7014666049373073 0.03880982026001221 0.0008713285708053397
0.7554255745478693 0.03299525128697321 0.00040817101474565915
0.8093845441584312 0.029481129482593137 0.0003523432073990053
0.8633435137689934 0.027260670971119446 0.00011537115216822265
0.9173024833795556 0.02562124160195445 9.000892374138381e-05
0.9712614529901177 0.024693983945554485 6.675460692784224e-05
1.0252204226006796 0.023714575516970593 8.727271398656311e-05
1.0791793922112418 0.022756842771136897 7.303293778902364e-05
1.133138361821804 0.022176845388709534 6.71391588866591e-05
1.1870973314323658 0.021520346173981325 4.5040657446994146e-05
1.2410563010429279 0.020985055405287497 6.388508637989704e-05
1.29501527065349 0.020499671276502922 4.9807163423785e-05
1.3489742402640523 0.020050895427973125 5.264810007852717e-05
1.4029332098746146 0.01961649528836925 3.6068868336096326e-05
1.4568921794851764 0.01922316006456679 5.1740434953319946e-05
1.5108511490957386 0.018908272183928102 6.0475521333216986e-05
1.5648101187063008 0.01857470334176773 6.015511517319605e-05
1.6187690883168624 0.018227320478143266 3.3427946950527876e-05
1.6727280579274246 0.0179234146235058 5.5592810400488604e-05
1.7266870275379869 0.017664438530669225 4.387452883692522e-05
1.780645997148549 0.017382355815373875 4.529946121629874e-05
1.834604966759111 0.017181762062647234 4.120336139952883e-05
1.8885639363696731 0.016920092487566527 4.374263371433557e-05
1.9425229059802354 0.016738409170229472 5.046938094407119e-05
1.9964818755907974 0.016454090829770524 3.9434458162464004e-05
2.050440845201359 0.016270900226856292 3.31419400575866e-05
2.1043998148119214 0.016084728644969896 4.415856164383561e-05
2.1583587844224836 0.015888060378675507 3.514276677427798e-05
2.212317754033046 0.015689781868946862 3.787064174155832e-05
2.266276723643608 0.015497464444638336 3.9967790768693824e-05
2.3202356932541695 0.015418992016403454 3.6468397173021546e-05
2.3741946628647317 0.01522455370386528 3.5424075124334696e-05
2.428153632475294 0.015013082628042927 4.305974173283308e-05
2.4821126020858557 0.014945796614606053 2.697146409562865e-05
2.5360715716964184 0.014762997120670097 4.224836837972253e-05
2.59003054130698 0.014621363755344209 4.0986297007241945e-05
2.6439895109175424 0.014492834613035509 3.429045676642526e-05
2.6979484805281047 0.0143550106884216 3.739347351889014e-05
2.7519074501386664 0.014213704083413313 3.099306779513131e-05
2.805866419749229 0.014156602172585287 3.67416761190123e-05
2.859825389359791 0.014022114998691212 3.267697626734141e-05
2.9137843589703527 0.01402616983683797 3.822189381380333e-05
2.9677433285809154 0.013850747971381203 3.7058027222755425e-05
3.021702298191477 0.013822106491580138 3.113761451880289e-05
3.075661267802039 0.013772453101823573 3.6911414798010636e-05
3.1296202374126016 0.013713361399528836 3.627442413401971e-05
3.183579207023163 0.013748793517145098 2.5832815635633885e-05
3.237538176633725 0.013624082977052612 3.825389363929849e-05
3.2914971462442875 0.013614593403716952 2.7389745659192037e-05
3.3454561158548493 0.013572493892330511 3.479816333653258e-05
3.399415085465412 0.013547803856557017 3.285015269173719e-05
3.4533740550759737 0.013547803856557017 3.285015269173719e-05
3.5073330246865355 0.013572493892330511 3.479816333653258e-05
3.561291994297098 0.013614593403716952 2.7389745659192037e-05
3.61525096390766 0.013624082977052612 3.825389363929849e-05
3.669209933518222 0.013748793517145098 2.5832815635633885e-05
3.7231689031287845 0.013713361399528836 3.627442413401971e-05
3.7771278727393462 0.013772453101823573 3.6911414798010636e-05
3.8310868423499085 0.013822106491580138 3.113761451880289e-05
3.8850458119604707 0.013850747971381203 3.7058027222755425e-05
3.9390047815710325 0.01402616983683797 3.822189381380333e-05
3.9929637511815947 0.014022114998691212 3.267697626734141e-05
4.046922720792157 0.014156602172585287 3.67416761190123e-05
4.100881690402718 0.014213704083413313 3.099306779513131e-05
4.1548406600132815 0.0143550106884216 3.739347351889014e-05
4.208799629623843 0.014492834613035509 3.429045676642526e-05
4.262758599234405 0.014621363755344209 4.0986297007241945e-05
4.316717568844967 0.014762997120670097 4.224836837972253e-05
4.3706765384555295 0.014945796614606053 2.697146409562865e-05
4.424635508066092 0.015013082628042927 4.305974173283308e-05
4.478594477676654 0.01522455370386528 3.5424075124334696e-05
4.532553447287216 0.015418992016403454 3.6468397173021546e-05
4.586512416897778 0.015497464444638336 3.9967790768693824e-05
4.640471386508339 0.015689781868946862 3.787064174155832e-05
4.694430356118901 0.015888060378675507 3.514276677427798e-05
4.748389325729463 0.016084728644969896 4.415856164383561e-05
4.802348295340026 0.016270900226856292 3.31419400575866e-05
4.856307264950588 0.016454090829770524 3.9434458162464004e-05
4.91026623456115 0.016738409170229472 5.046938094407119e-05
4.964225204171711 0.016920092487566527 4.374263371433557e-05
5.018184173782274 0.017181762062647234 4.120336139952883e-05
5.072143143392837 0.017382355815373875 4.529946121629874e-05
5.126102113003398 0.017664438530669225 4.387452883692522e-05
5.18006108261396 0.0179234146235058 5.5592810400488604e-05
5.234020052224523 0.018227320478143266 3.3427946950527876e-05
5.287979021835085 0.01857470334176773 6.015511517319605e-05
5.341937991445647 0.018908272183928102 6.0475521333216986e-05
5.395896961056209 0.01922316006456679 5.1740434953319946e-05
5.4498559306667715 0.01961649528836925 3.6068868336096326e-05
5.503814900277333 0.020050895427973125 5.264810007852717e-05
5.557773869887895 0.020499671276502922 4.9807163423785e-05
5.611732839498458 0.020985055405287497 6.388508637989704e-05
5.66569180910902 0.021520346173981325 4.5040657446994146e-05
5.719650778719582 0.022176845388709534 6.71391588866591e-05
5.773609748330144 0.022756842771136897 7.303293778902364e-05
5.827568717940705 0.023714575516970593 8.727271398656311e-05
5.881527687551268 0.024693983945554485 6.675460692784224e-05
5.935486657161831 0.02562124160195445 9.000892374138381e-05
5.989445626772392 0.027260670971119446 0.00011537115216822265
6.043404596382954 0.029481129482593137 0.0003523432073990053
6.097363565993517 0.03299525128697321 0.00040817101474565915
6.151322535604078 0.03880982026001221 0.0008713285708053397
6.205281505214641 0.06442877366721926 0.0023211447517668612
6.259240474825203 0.041664678038565564 0.0010264230869906639
6.313199444435765 0.033620321088910214 0.0003539095410522642
6.367158414046326 0.031721058371869816 0.0001332638535031847
6.421117383656888 0.030054428060378672 0.00016871006456679172
6.47507635326745 0.029243632754558935 9.375768257569146e-05
6.529035322878013 0.028644509641392545 0.00010029427405985514
6.582994292488575 0.028026103743128868 9.589963353983072e-05
6.636953262099136 0.02768338059506151 0.00010254240467672977
6.6909122317096985 0.027668486606753334 8.498996379024517e-05
6.744871201320261 0.027480577611028706 8.576172672541661e-05
6.798830170930824 0.027727277288194744 9.925731829683271e-05
6.852789140541385 0.027952853154175027 0.00010786505104266643

0.0 0.024041551784312012 9.889032370648284e-05
0.05395896961056209 0.0239427471424832 0.00010972247186109412
0.10791793922112418 0.023893362272053048 7.843599162376755e-05
0.16187690883168626 0.02395138295087688 7.530753642788586e-05
0.21583587844224836 0.0238427885873833 7.464042404676728e-05
0.26979484805281045 0.02391743739638775 6.842278596981065e-05
0.3237538176633725 0.023863177296919988 7.826835136550039e-05
0.37771278727393465 0.0240923785010034 6.045416412180437e-05
0.4316717568844967 0.0241510710234709 7.708300104702903e-05
0.48563072649505884 0.02436267341418724 0.00012379045458511473
0.5395896961056209 0.024807368466974955 0.00010130914623505801
0.5935486657161829 0.02495453930721577 7.488239464270134e-05
0.647507635326745 0.025706277811709272 0.00011414035424483028
0.7014666049373073 0.026262664688945114 0.00010147751505104266
0.7554255745478693 0.027083371869819385 0.00013959448564697667
0.8093845441584312 0.028307097984469065 0.00021744019500916147
0.8633435137689934 0.03037894380944071 0.00029405261321001656
0.9173024833795556 0.03401676773405461 0.0006480754515312798
0.9712614529901177 0.05943044236977576 0.00282205981153477
1.0252204226006796 0.03856851496379024 0.002025999890934473
1.0791793922112418 0.03007278815112119 0.0004891334962045196
1.133138361821804 0.027384556321437915 0.0004086875490794869
1.1870973314323658 0.025572567838757523 0.00021720827589215597
1.2410563010429279 0.024072349707704385 0.00014752296265596368
1.29501527065349 0.02309500916150423 0.00010627346653869645
1.3489742402640523 0.02217655527440886 8.870917677340545e-05
1.4029332098746146 0.021479793429892678 6.480164688945118e-05
1.4568921794851764 0.02072790070674461 8.101338888404152e-05
1.5108511490957386 0.02023987980978972 5.032188072594014e-05
1.5648101187063008 0.01976044738678998 5.287299973824273e-05
1.6187690883168624 0.019363552046069276 4.886356338888404e-05
1.6727280579274246 0.01890524823313847 4.789053747491492e-05
1.7266870275379869 0.018468095061512955 4.347246531716255e-05
1.780645997148549 0.018151650597679085 4.691265814501351e-05
1.834604966759111 0.01781282981415234 5.124554140127388e-05
1.8885639363696731 0.017509640956286533 4.796956635546636e-05
1.9425229059802354 0.01724656399965099 4.448322790332431e-05
1.9964818755907974 0.016897826542186543 5.214723627955675e-05
2.050440845201359 0.01666729364802373 3.299759619579443e-05
2.1043998148119214 0.01650223366198412 3.723226376406945e-05
2.1583587844224836 0.016260207660762586 3.294011430067184e-05
2.212317754033046 0.016069211238111857 3.993366852805165e-05
2.266276723643608 0.015890181048774103 4.201654087775935e-05
2.3202356932541695 0.015645529185934908 4.1531517755867726e-05
2.3741946628647317 0.015485088124945465 3.539584242212721e-05
2.428153632475294 0.015295896082366284 3.571014309397086e-05
2.4821126020858557 0.015079220181485034 4.119697015967192e-05
2.5360715716964184 0.015001084547596194 4.27884914056365e-05
2.59003054130698 0.014830800322833956 5.107612773754471e-05
2.6439895109175424 0.01472049668440799 3.41362664688945e-05
2.6979484805281047 0.014515268083064303 3.7331190559288014e-05
2.7519074501386664 0.01446304183753599 4.9040882121978874e-05
2.805866419749229 0.014376497251548728 3.0101494197713983e-05
2.859825389359791 0.014237609065526567 4.477282741471075e-05
2.9137843589703527 0.014159086249018408 4.056446645144402e-05
2.9677433285809154 0.0140923887531629 3.714108934647936e-05
3.021702298191477 0.014081758354419334 3.229856469767035e-05
3.075661267802039 0.013970142221446642 2.6902837885001308e-05
3.1296202374126016 0.013897051740685801 4.5365766512520716e-05
3.183579207023163 0.01384656399965099 3.920296440101212e-05
3.237538176633725 0.013865012433470027 3.613489006194921e-05
3.2914971462442875 0.013760978972166476 2.8216170054969024e-05
3.3454561158548493 0.013714950484250936 2.8210782217956548e-05
3.399415085465412 0.013843290506936565 3.571463659366547e-05
3.4533740550759737 0.013843290506936565 3.571463659366547e-05
3.5073330246865355 0.013714950484250936 2.8210782217956548e-05
3.561291994297098 0.013760978972166476 2.8216170054969024e-05
3.61525096390766 0.013865012433470027 3.613489006194921e-05
3.669209933518222 0.01384656399965099 3.920296440101212e-05
3.7231689031287845 0.013897051740685801 4.5365766512520716e-05
3.7771278727393462 0.013970142221446642 2.6902837885001308e-05
3.8310868423499085 0.014081758354419334 3.229856469767035e-05
3.8850458119604707 0.0140923887531629 3.714108934647936e-05
3.9390047815710325 0.014159086249018408 4.056446645144402e-05
3.9929637511815947 0.014237609065526567 4.477282741471075e-05
4.046922720792157 0.014376497251548728 3.0101494197713983e-05
4.100881690402718 0.01446304183753599 4.9040882121978874e-05
4.1548406600132815 0.014515268083064303 3.7331190559288014e-05
4.208799629623843 0.01472049668440799 3.41362664688945e-05
4.262758599234405 0.014830800322833956 5.107612773754471e-05
4.316717568844967 0.015001084547596194 4.27884914056365e-05
4.3706765384555295 0.015079220181485034 4.119697015967192e-05
4.424635508066092 0.015295896082366284 3.571014309397086e-05
4.478594477676654 0.015485088124945465 3.539584242212721e-05
4.532553447287216 0.015645529185934908 4.1531517755867726e-05
4.586512416897778 0.015890181048774103 4.201654087775935e-05
4.640471386508339 0.016069211238111857 3.993366852805165e-05
4.694430356118901 0.016260207660762586 3.294011430067184e-05
4.748389325729463 0.01650223366198412 3.723226376406945e-05
4.802348295340026 0.01666729364802373 3.299759619579443e-05
4.856307264950588 0.016897826542186543 5.214723627955675e-05
4.91026623456115 0.01724656399965099 4.448322790332431e-05
4.964225204171711 0.017509640956286533 4.796956635546636e-05
5.018184173782274 0.01781282981415234 5.124554140127388e-05
5.072143143392837 0.018151650597679085 4.691265814501351e-05
5.126102113003398 0.018468095061512955 4.347246531716255e-05
5.18006108261396 0.01890524823313847 4.789053747491492e-05
5.234020052224523 0.019363552046069276 4.886356338888404e-05
5.287979021835085 0.01976044738678998 5.287299973824273e-05
5.341937991445647 0.02023987980978972 5.032188072594014e-05
5.395896961056209 0.02072790070674461 8.101338888404152e-05
5.4498559306667715 0.021479793429892678 6.480164688945118e-05
5.503814900277333 0.02217655527440886 8.870917677340545e-05
5.557773869887895 0.02309500916150423 0.00010627346653869645
5.611732839498458 0.024072349707704385 0.00014752296265596368
5.66569180910902 0.025572567838757523 0.00021720827589215597
5.719650778719582 0.027384556321437915 0.0004086875490794869
5.773609748330144 0.03007278815112119 0.0004891334962045196
5.827568717940705 0.03856851496379024 0.002025999890934473
5.881527687551268 0.05943044236977576 0.00282205981153477
5.935486657161831 0.03401676773405461 0.0006480754515312798
5.989445626772392 0.03037894380944071 0.00029405261321001656
6.043404596382954 0.028307097984469065 0.00021744019500916147
6.097363565993517 0.027083371869819385 0.00013959448564697667
6.151322535604078 0.026262664688945114 0.00010147751505104266
6.205281505214641 0.025706277811709272 0.00011414035424483028
6.259240474825203 0.02495453930721577 7.488239464270134e-05
6.313199444435765 0.024807368466974955 0.00010130914623505801
6.367158414046326 0.02436267341418724 0.00012379045458511473
6.421117383656888 0.0241510710234709 7.708300104702903e-05
6.47507635326745 0.0240923785010034 6.045416412180437e-05
6.529035322878013 0.023863177296919988 7.826835136550039e-05
6.582994292488575 0.02391743739638775 6.842278596981065e-05
6.636953262099136 0.0238427885873833 7.464042404676728e-05
6.6909122317096985 0.02395138295087688 7.530753642788586e-05
6.744871201320261 0.023893362272053048 7.843599162376755e-05
6.798830170930824 0.0239427471424832 0.00010972247186109412
6.852789140541385 0.024041551784312012 9.889032370648284e-05

0.0 0.03633422258092662 0.0003145410522642003
0.05395896961056209 0.03655440624727336 0.000305277331820958
0.10791793922112418 0.036253468283744865 0.0002487827850972864
0.16187690883168626 0.03859385742954367 0.0005382605139167611
0.21583587844224836 0.04178245135677514 0.0008573036166128608
0.26979484805281045 0.05886142788587382 0.0031994592531192734
0.3237538176633725 0.061562669051566175 0.002944944158450397
0.37771278727393465 0.04450102521594974 0.0013699789067271614
0.4316717568844967 0.03521699459034988 0.0003795879940668353
0.48563072649505884 0.0319584700287933 0.00025460930547072677
0.5395896961056209 0.029434872611464966 0.00013260198717389407
0.5935486657161829 0.028181685716778638 0.00011612153389756564
0.647507635326745 0.026870303638425963 9.586790637815197e-05
0.7014666049373073 0.025810145275281388 7.893800279207746e-05
0.7554255745478693 0.024816078439926705 8.069160631707529e-05
0.8093845441584312 0.024079460780036643 6.714705086816158e-05
0.8633435137689934 0.023320637378937262 5.728170752988395e-05
0.9173024833795556 0.022660339411918678 5.2089614780560155e-05
0.9712614529901177 0.022180038827327456 6.990288369252246e-05
1.0252204226006796 0.02165465120844603 5.2310372131576644e-05
1.0791793922112418 0.02124320107320478 4.888397173021551e-05
1.133138361821804 0.020748889058546372 3.8502244568536774e-05
1.1870973314323658 0.020352172367158188 4.9125785271791286e-05
1.2410563010429279 0.019968375578047287 5.397327676468021e-05
1.29501527065349 0.019605461565308437 5.308695358171189e-05
1.3489742402640523 0.019210401797399874 3.424458162464008e-05
1.4029332098746146 0.01886328876188814 3.710245833696885e-05
1.4568921794851764 0.018549100645667914 3.743074120931855e-05
1.5108511490957386 0.018288682488439054 3.351008419858651e-05
1.5648101187063008 0.01803037954803246 2.748810531367245e-05
1.6187690883168624 0.017783090044498732 3.5254698542884566e-05
1.6727280579274246 0.017520350536602388 3.385070020068057e-05
1.7266870275379869 0.017297877584852978 3.941383605270046e-05
1.780645997148549 0.017092203341767732 3.1786818340458945e-05
1.834604966759111 0.01698076782130704 4.11635612075735e-05
1.8885639363696731 0.01659147718349184 2.661595846784748e-05
1.9425229059802354 0.01644252639385743 3.47556823139342e-05
1.9964818755907974 0.016259681528662417 3.620965666172236e-05
2.050440845201359 0.016027510906552654 3.275052133321699e-05
2.1043998148119214 0.015920146365936652 4.080951705784835e-05
2.1583587844224836 0.015746040921385568 3.614176555274409e-05
2.212317754033046 0.01558660239071634 3.7321254689817634e-05
2.266276723643608 0.015390840022685629 2.809689381380333e-05
2.3202356932541695 0.015291220443242298 3.7470011342814754e-05
2.3741946628647317 0.015107965491667392 3.459460998167699e-05
2.428153632475294 0.014942647020329812 2.6451195358171183e-05
2.4821126020858557 0.014825609676293516 3.411218043800715e-05
2.5360715716964184 0.014602618008899745 3.322425399179827e-05
2.59003054130698 0.014602861443155046 3.3059842073117524e-05
2.6439895109175424 0.014436333435127824 4.228672890672716e-05
2.6979484805281047 0.014318406116394728 3.190101212808655e-05
2.7519074501386664 0.0142131711892505 3.2178555536166124e-05
2.805866419749229 0.01411860723322572 2.8304083413314716e-05
2.859825389359791 0.014034940450222492 3.488425748189512e-05
2.9137843589703527 0.013987240205915713 3.657585289241776e-05
2.9677433285809154 0.013873345475961956 2.8739470814065086e-05
3.021702298191477 0.013781601954454234 3.106324928016752e-05
3.075661267802039 0.013703260622982286 2.7344516185324137e-05
3.1296202374126016 0.013650065657446994 3.5873060814937606e-05
3.183579207023163 0.013619775325015269 3.3769045022249365e-05
3.237538176633725 0.013626961870691909 2.5672718349184188e-05
3.2914971462442875 0.013525242779862138 2.905072201378588e-05
3.3454561158548493 0.013473326062298226 3.1284349096937434e-05
3.399415085465412 0.013530254777070061 3.732797094494371e-05
3.4533740550759737 0.013530254777070061 3.732797094494371e-05
3.5073330246865355 0.013473326062298226 3.1284349096937434e-05
3.561291994297098 0.013525242779862138 2.905072201378588e-05
3.61525096390766 0.013626961870691909 2.5672718349184188e-05
3.669209933518222 0.013619775325015269 3.3769045022249365e-05
3.7231689031287845 0.013650065657446994 3.5873060814937606e-05
3.7771278727393462 0.013703260622982286 2.7344516185324137e-05
3.8310868423499085 0.013781601954454234 3.106324928016752e-05
3.8850458119604707 0.013873345475961956 2.8739470814065086e-05
3.9390047815710325 0.013987240205915713 3.657585289241776e-05
3.9929637511815947 0.014034940450222492 3.488425748189512e-05
4.046922720792157 0.01411860723322572 2.8304083413314716e-05
4.100881690402718 0.0142131711892505 3.2178555536166124e-05
4.1548406600132815 0.014318406116394728 3.190101212808655e-05
4.208799629623843 0.014436333435127824 4.228672890672716e-05
4.262758599234405 0.014602861443155046 3.3059842073117524e-05
4.316717568844967 0.014602618008899745 3.322425399179827e-05
4.3706765384555295 0.014825609676293516 3.411218043800715e-05
4.424635508066092 0.014942647020329812 2.6451195358171183e-05
4.478594477676654 0.015107965491667392 3.459460998167699e-05
4.532553447287216 0.015291220443242298 3.7470011342814754e-05
4.586512416897778 0.015390840022685629 2.809689381380333e-05
4.640471386508339 0.01558660239071634 3.7321254689817634e-05
4.694430356118901 0.015746040921385568 3.614176555274409e-05
4.748389325729463 0.015920146365936652 4.080951705784835e-05
4.802348295340026 0.016027510906552654 3.275052133321699e-05
4.856307264950588 0.016259681528662417 3.620965666172236e-05
4.91026623456115 0.01644252639385743 3.47556823139342e-05
4.964225204171711 0.01659147718349184 2.661595846784748e-05
5.018184173782274 0.01698076782130704 4.11635612075735e-05
5.072143143392837 0.017092203341767732 3.1786818340458945e-05
5.126102113003398 0.017297877584852978 3.941383605270046e-05
5.18006108261396 0.017520350536602388 3.385070020068057e-05
5.234020052224523 0.017783090044498732 3.5254698542884566e-05
5.287979021835085 0.01803037954803246 2.748810531367245e-05
5.341937991445647 0.018288682488439054 3.351008419858651e-05
5.395896961056209 0.018549100645667914 3.743074120931855e-05
5.4498559306667715 0.01886328876188814 3.710245833696885e-05
5.503814900277333 0.019210401797399874 3.424458162464008e-05
5.557773869887895 0.019605461565308437 5.308695358171189e-05
5.611732839498458 0.019968375578047287 5.397327676468021e-05
5.66569180910902 0.020352172367158188 4.9125785271791286e-05
5.719650778719582 0.020748889058546372 3.8502244568536774e-05
5.773609748330144 0.02124320107320478 4.888397173021551e-05
5.827568717940705 0.02165465120844603 5.2310372131576644e-05
5.881527687551268 0.022180038827327456 6.990288369252246e-05
5.935486657161831 0.022660339411918678 5.2089614780560155e-05
5.989445626772392 0.023320637378937262 5.728170752988395e-05
6.043404596382954 0.024079460780036643 6.714705086816158e-05
6.097363565993517 0.024816078439926705 8.069160631707529e-05
6.151322535604078 0.025810145275281388 7.893800279207746e-05
6.205281505214641 0.026870303638425963 9.586790637815197e-05
6.259240474825203 0.028181685716778638 0.00011612153389756564
6.313199444435765 0.029434872611464966 0.00013260198717389407
6.367158414046326 0.0319584700287933 0.00025460930547072677
6.421117383656888 0.03521699459034988 0.0003795879940668353
6.47507635326745 0.04450102521594974 0.0013699789067271614
6.529035322878013 0.061562669051566175 0.002944944158450397
6.582994292488575 0.05886142788587382 0.0031994592531192734
6.636953262099136 0.04178245135677514 0.0008573036166128608
6.6909122317096985 0.03859385742954367 0.0005382605139167611
6.744871201320261 0.036253468283744865 0.0002487827850972864
6.798830170930824 0.03655440624727336 0.000305277331820958
6.852789140541385 0.03633422258092662 0.0003145410522642003

0.0 0.02837181310531367 0.0002138327698281127
0.05395896961056209 0.028158688159846432 0.00016203696666957507
0.10791793922112418 0.028184702469243518 0.0001955272423872262
0.16187690883168626 0.02823017843120146 0.00020324656661722363
0.21583587844224836 0.02842162114998691 0.00018234845563214376
0.26979484805281045 0.028828937265509114 0.00021630188465229908
0.3237538176633725 0.029323036820521765 0.00027368715644359126
0.37771278727393465 0.030377532501526913 0.00036161486781258173
0.4316717568844967 0.03178585856382514 0.0005146526262978798
0.48563072649505884 0.034415860308873565 0.0010192525303202163
0.5395896961056209 0.04525519370037518 0.0036515622546025644
0.5935486657161829 0.043222663816420905 0.0016818424657534246
0.647507635326745 0.05308158755780472 0.0035135555361661282
0.7014666049373073 0.03734176991536514 0.0013505967847482767
0.7554255745478693 0.031044784486519497 0.00047983203908908464
0.8093845441584312 0.02819678692958729 0.00027853171625512606
0.8633435137689934 0.026510653520635197 0.00021948459994764854
0.9173024833795556 0.025209137509815894 0.00016103831471948345
0.9712614529901177 0.02443007372829596 0.00012725526132100162
1.0252204226006796 0.023364449000959773 0.00011503033330424918
1.0791793922112418 0.02263634499607364 9.308300977227117e-05
1.133138361821804 0.022063321263415057 8.348579748713025e-05
1.1870973314323658 0.021326323837361487 6.186979975569322e-05
1.2410563010429279 0.02085514811098508 5.784103917633713e-05
1.29501527065349 0.020485299712067008 5.999360657883256e-05
1.3489742402640523 0.01999148372742343 5.716324273623592e-05
1.4029332098746146 0.01960611137771573 6.32488460867289e-05
1.4568921794851764 0.019193039438094407 4.741145624291074e-05
1.5108511490957386 0.01887545698455632 5.776199502661198e-05
1.5648101187063008 0.018527024692435213 5.1662121542622796e-05
1.6187690883168624 0.018135997513305992 5.960463746618968e-05
1.6727280579274246 0.017891434647936477 4.5741056626821384e-05
1.7266870275379869 0.017621656923479626 5.9467814763109667e-05
1.780645997148549 0.017300620146584064 4.732351889014919e-05
1.834604966759111 0.01706621368117965 4.7767971817467934e-05
1.8885639363696731 0.01685835747316988 4.8175047988831684e-05
1.9425229059802354 0.016702243914143617 4.098838234010994e-05
1.9964818755907974 0.016446928932902886 3.09544367856208e-05
2.050440845201359 0.016335250850711105 4.2905278771485906e-05
2.1043998148119214 0.016099872393333915 4.021003184713375e-05
2.1583587844224836 0.015892065919204255 3.3263905854637466e-05
2.212317754033046 0.015701532370648284 4.339757874531018e-05
2.266276723643608 0.015568694049384869 3.110540965011779e-05
2.3202356932541695 0.015321532588779337 3.7500106884216034e-05
2.3741946628647317 0.015142537954803244 4.628523034639211e-05
2.428153632475294 0.015017922737980976 3.835768911962306e-05
2.4821126020858557 0.014831037213157663 3.238987871913445e-05
2.5360715716964184 0.014755266774277983 4.603559244394032e-05
2.59003054130698 0.014602693918506236 3.661137553442108e-05
2.6439895109175424 0.014457622807782913 3.981757918157228e-05
2.6979484805281047 0.014378813367070935 3.4043368815984635e-05
2.7519074501386664 0.014251475438443415 3.0929002704825054e-05
2.805866419749229 0.014173154175028355 3.589726463659366e-05
2.859825389359791 0.014119069889189423 3.728547901579269e-05
2.9137843589703527 0.014024317467934734 2.8766713201291335e-05
2.9677433285809154 0.013894559811534767 3.971231567926009e-05
3.021702298191477 0.013816599773143704 3.507049995637379e-05
3.075661267802039 0.013754914710758221 2.9585125643486604e-05
3.1296202374126016 0.013690737064828547 3.491478056016054e-05
3.183579207023163 0.013680017014222143 3.882793822528575e-05
3.237538176633725 0.013635280298403277 3.1725911787802106e-05
3.2914971462442875 0.013607462481458858 3.9202351452752814e-05
3.3454561158548493 0.013639145144402755 3.0279369164994322e-05
3.399415085465412 0.013579749367419944 2.3561277375447165e-05
3.4533740550759737 0.013579749367419944 2.3561277375447165e-05
3.5073330246865355 0.013639145144402755 3.0279369164994322e-05
3.561291994297098 0.013607462481458858 3.9202351452752814e-05
3.61525096390766 0.013635280298403277 3.1725911787802106e-05
3.669209933518222 0.013680017014222143 3.882793822528575e-05
3.7231689031287845 0.013690737064828547 3.491478056016054e-05
3.7771278727393462 0.013754914710758221 2.9585125643486604e-05
3.8310868423499085 0.013816599773143704 3.507049995637379e-05
3.8850458119604707 0.013894559811534767 3.971231567926009e-05
3.9390047815710325 0.014024317467934734 2.8766713201291335e-05
3.9929637511815947 0.014119069889189423 3.728547901579269e-05
4.046922720792157 0.014173154175028355 3.589726463659366e-05
4.100881690402718 0.014251475438443415 3.0929002704825054e-05
4.1548406600132815 0.014378813367070935 3.4043368815984635e-05
4.208799629623843 0.014457622807782913 3.981757918157228e-05
4.262758599234405 0.014602693918506236 3.661137553442108e-05
4.316717568844967 0.014755266774277983 4.603559244394032e-05
4.3706765384555295 0.014831037213157663 3.238987871913445e-05
4.424635508066092 0.015017922737980976 3.835768911962306e-05
4.478594477676654 0.015142537954803244 4.628523034639211e-05
4.532553447287216 0.015321532588779337 3.7500106884216034e-05
4.586512416897778 0.015568694049384869 3.110540965011779e-05
4.640471386508339 0.015701532370648284 4.339757874531018e-05
4.694430356118901 0.015892065919204255 3.3263905854637466e-05
4.748389325729463 0.016099872393333915 4.021003184713375e-05
4.802348295340026 0.016335250850711105 4.2905278771485906e-05
4.856307264950588 0.016446928932902886 3.09544367856208e-05
4.91026623456115 0.016702243914143617 4.098838234010994e-05
4.964225204171711 0.01685835747316988 4.8175047988831684e-05
5.018184173782274 0.01706621368117965 4.7767971817467934e-05
5.072143143392837 0.017300620146584064 4.732351889014919e-05
5.126102113003398 0.017621656923479626 5.9467814763109667e-05
5.18006108261396 0.017891434647936477 4.5741056626821384e-05
5.234020052224523 0.018135997513305992 5.960463746618968e-05
5.287979021835085 0.018527024692435213 5.1662121542622796e-05
5.341937991445647 0.01887545698455632 5.776199502661198e-05
5.395896961056209 0.019193039438094407 4.741145624291074e-05
5.4498559306667715 0.01960611137771573 6.32488460867289e-05
5.503814900277333 0.01999148372742343 5.716324273623592e-05
5.557773869887895 0.020485299712067008 5.999360657883256e-05
5.611732839498458 0.02085514811098508 5.784103917633713e-05
5.66569180910902 0.021326323837361487 6.186979975569322e-05
5.719650778719582 0.022063321263415057 8.348579748713025e-05
5.773609748330144 0.02263634499607364 9.308300977227117e-05
5.827568717940705 0.023364449000959773 0.00011503033330424918
5.881527687551268 0.02443007372829596 0.00012725526132100162
5.935486657161831 0.025209137509815894 0.00016103831471948345
5.989445626772392 0.026510653520635197 0.00021948459994764854
6.043404596382954 0.02819678692958729 0.00027853171625512606
6.097363565993517 0.031044784486519497 0.00047983203908908464
6.151322535604078 0.03734176991536514 0.0013505967847482767
6.205281505214641 0.05308158755780472 0.0035135555361661282
6.259240474825203 0.043222663816420905 0.0016818424657534246
6.313199444435765 0.04525519370037518 0.0036515622546025644
6.367158414046326 0.034415860308873565 0.0010192525303202163
6.421117383656888 0.03178585856382514 0.0005146526262978798
6.47507635326745 0.030377532501526913 0.00036161486781258173
6.529035322878013 0.029323036820521765 0.00027368715644359126
6.582994292488575 0.028828937265509114 0.00021630188465229908
6.636953262099136 0.02842162114998691 0.00018234845563214376
6.6909122317096985 0.02823017843120146 0.00020324656661722363
6.744871201320261 0.028184702469243518 0.0001955272423872262
6.798830170930824 0.028158688159846432 0.00016203696666957507
6.852789140541385 0.02837181310531367 0.0002138327698281127

0.0 0.02419453363580839 9.40837623244045e-05
0.05395896961056209 0.024008993543320825 9.04332409911875e-05
0.10791793922112418 0.02414608236628566 6.380119317686065e-05
0.16187690883168626 0.023943216124247442 6.319216691388186e-05
0.21583587844224836 0.023984682837448736 8.363043146322308e-05
0.26979484805281045 0.023924092574818947 7.538203254515311e-05
0.3237538176633725 0.023936685280516533 6.741674810225983e-05
0.37771278727393465 0.02430465055405287 6.998119928453013e-05
0.4316717568844967 0.02433470246924352 7.544496335398307e-05
0.48563072649505884 0.024523032457900704 6.626696623331297e-05
0.5395896961056209 0.024929177209667565 9.222868859610853e-05
0.5935486657161829 0.025263443416804813 6.828296178343949e-05
0.647507635326745 0.02544169575080708 9.009460998167698e-05
0.7014666049373073 0.02649552395078963 0.00010445333740511299
0.7554255745478693 0.02732861006892941 0.00012874864540616
0.8093845441584312 0.029009918418986123 0.0002918625556234185
0.8633435137689934 0.03113064959427624 0.0003991971250327196
0.9173024833795556 0.0374492910740773 0.0008670361879417153
0.9712614529901177 0.05847808437309135 0.00199901219352587
1.0252204226006796 0.03718964968152866 0.0009591538042055665
1.0791793922112418 0.029685099467760226 0.0004816481546112904
1.133138361821804 0.02684939795829334 0.00012172427362359305
1.1870973314323658 0.024971245964575513 0.00010585827371084547
1.2410563010429279 0.02390420338539394 8.897666433993542e-05
1.29501527065349 0.022799914928889276 8.177145318907599e-05
1.3489742402640523 0.021978959078614427 6.717817598813367e-05
1.4029332098746146 0.0214300488613559 5.0311800889974694e-05
1.4568921794851764 0.020700207660762585 4.7182209231306166e-05
1.5108511490957386 0.02012629308088299 4.361896213244917e-05
1.5648101187063008 0.019688111857604045 5.645490140476398e-05
1.6187690883168624 0.01924682837448739 6.017607974871302e-05
1.6727280579274246 0.01875878457377192 6.54251745048425e-05
1.7266870275379869 0.018475330904807605 5.0976982811273006e-05
1.780645997148549 0.018110197408603087 5.5970571939621315e-05
1.834604966759111 0.017823281345432335 4.1592958729604736e-05
1.8885639363696731 0.017506663249280165 5.5083029404065955e-05
1.9425229059802354 0.017191798054271002 4.2801875927056974e-05
1.9964818755907974 0.016920142439577696 4.0696012564348655e-05
2.050440845201359 0.01668298119710322 3.9642917284704646e-05
2.1043998148119214 0.016479902495419245 5.1856733705610325e-05
2.1583587844224836 0.016199897696536077 4.066185106011691e-05
2.212317754033046 0.016057456810051475 3.783068667655527e-05
2.266276723643608 0.015797104964662766 3.629580970246924e-05
2.3202356932541695 0.01570760579356077 3.571033941191868e-05
2.3741946628647317 0.015439433513655001 3.426878762760666e-05
2.428153632475294 0.01527559048076084 4.2032508070848956e-05
2.4821126020858557 0.015133687287322223 3.652093839979059e-05
2.5360715716964184 0.014954881336707092 3.58157163423785e-05
2.59003054130698 0.014824196623331296 3.734866067533374e-05
2.6439895109175424 0.014689742387226243 4.271518410260884e-05
2.6979484805281047 0.014487121542622806 3.291209100427536e-05
2.7519074501386664 0.014480934909693743 2.909298490533112e-05
2.805866419749229 0.014413584111334088 5.178512128086554e-05
2.859825389359791 0.014228907163423782 3.928274147107582e-05
2.9137843589703527 0.01420848202600122 3.6382911613297265e-05
2.9677433285809154 0.014120971555710668 3.4938718261931767e-05
3.021702298191477 0.014052797967018582 4.3227975307564783e-05
3.075661267802039 0.013891572943024167 4.0756799144926266e-05
3.1296202374126016 0.013888988526306604 3.3563338713899305e-05
3.183579207023163 0.0138216100253032 3.475604004886135e-05
3.237538176633725 0.01382060029665823 3.636445336358084e-05
3.2914971462442875 0.013825462219701596 2.916008419858651e-05
3.3454561158548493 0.013838910653520633 2.6541311840153562e-05
3.399415085465412 0.01374762106273449 3.55317664252683e-05
3.4533740550759737 0.01374762106273449 3.55317664252683e-05
3.5073330246865355 0.013838910653520633 2.6541311840153562e-05
3.561291994297098 0.013825462219701596 2.916008419858651e-05
3.61525096390766 0.01382060029665823 3.636445336358084e-05
3.669209933518222 0.0138216100253032 3.475604004886135e-05
3.7231689031287845 0.013888988526306604 3.3563338713899305e-05
3.7771278727393462 0.013891572943024167 4.0756799144926266e-05
3.8310868423499085 0.014052797967018582 4.3227975307564783e-05
3.8850458119604707 0.014120971555710668 3.4938718261931767e-05
3.9390047815710325 0.01420848202600122 3.6382911613297265e-05
3.9929637511815947 0.014228907163423782 3.928274147107582e-05
4.046922720792157 0.014413584111334088 5.178512128086554e-05
4.100881690402718 0.014480934909693743 2.909298490533112e-05
4.1548406600132815 0.014487121542622806 3.291209100427536e-05
4.208799629623843 0.014689742387226243 4.271518410260884e-05
4.262758599234405 0.014824196623331296 3.734866067533374e-05
4.316717568844967 0.014954881336707092 3.58157163423785e-05
4.3706765384555295 0.015133687287322223 3.652093839979059e-05
4.424635508066092 0.01527559048076084 4.2032508070848956e-05
4.478594477676654 0.015439433513655001 3.426878762760666e-05
4.532553447287216 0.01570760579356077 3.571033941191868e-05
4.586512416897778 0.015797104964662766 3.629580970246924e-05
4.640471386508339 0.016057456810051475 3.783068667655527e-05
4.694430356118901 0.016199897696536077 4.066185106011691e-05
4.748389325729463 0.016479902495419245 5.1856733705610325e-05
4.802348295340026 0.01668298119710322 3.9642917284704646e-05
4.856307264950588 0.016920142439577696 4.0696012564348655e-05
4.91026623456115 0.017191798054271002 4.2801875927056974e-05
4.964225204171711 0.017506663249280165 5.5083029404065955e-05
5.018184173782274 0.017823281345432335 4.1592958729604736e-05
5.072143143392837 0.018110197408603087 5.5970571939621315e-05
5.126102113003398 0.018475330904807605 5.0976982811273006e-05
5.18006108261396 0.01875878457377192 6.54251745048425e-05
5.234020052224523 0.01924682837448739 6.017607974871302e-05
5.287979021835085 0.019688111857604045 5.645490140476398e-05
5.341937991445647 0.02012629308088299 4.361896213244917e-05
5.395896961056209 0.020700207660762585 4.7182209231306166e-05
5.4498559306667715 0.0214300488613559 5.0311800889974694e-05
5.503814900277333 0.021978959078614427 6.717817598813367e-05
5.557773869887895 0.022799914928889276 8.177145318907599e-05
5.611732839498458 0.02390420338539394 8.897666433993542e-05
5.66569180910902 0.024971245964575513 0.00010585827371084547
5.719650778719582 0.02684939795829334 0.00012172427362359305
5.773609748330144 0.029685099467760226 0.0004816481546112904
5.827568717940705 0.03718964968152866 0.0009591538042055665
5.881527687551268 0.05847808437309135 0.00199901219352587
5.935486657161831 0.0374492910740773 0.0008670361879417153
5.989445626772392 0.03113064959427624 0.0003991971250327196
6.043404596382954 0.029009918418986123 0.0002918625556234185
6.097363565993517 0.02732861006892941 0.00012874864540616
6.151322535604078 0.02649552395078963 0.00010445333740511299
6.205281505214641 0.02544169575080708 9.009460998167698e-05
6.259240474825203 0.025263443416804813 6.828296178343949e-05
6.313199444435765 0.024929177209667565 9.222868859610853e-05
6.367158414046326 0.024523032457900704 6.626696623331297e-05
6.421117383656888 0.02433470246924352 7.544496335398307e-05
6.47507635326745 0.02430465055405287 6.998119928453013e-05
6.529035322878013 0.023936685280516533 6.741674810225983e-05
6.582994292488575 0.023924092574818947 7.538203254515311e-05
6.636953262099136 0.023984682837448736 8.363043146322308e-05
6.6909122317096985 0.023943216124247442 6.319216691388186e-05
6.744871201320261 0.02414608236628566 6.380119317686065e-05
6.798830170930824 0.024008993543320825 9.04332409911875e-05
6.852789140541385 0.02419453363580839 9.40837623244045e-05

0.0 0.038672314806735886 0.00024620482505889537
0.05395896961056209 0.03825625599860396 0.00020945004580752113
0.10791793922112418 0.039143866154785795 0.00026590792688247096
0.16187690883168626 0.042392147282087074 0.0005992851190995549
0.21583587844224836 0.05537405112991885 0.0020303704083413313
0.26979484805281045 0.07265167742779861 0.002041717389407556
0.3237538176633725 0.04403265203734403 0.000622556474129657
0.37771278727393465 0.036230366023907154 0.0002347974435040572
0.4316717568844967 0.03270266338015879 0.00011857238897129394
0.48563072649505884 0.030540229910130005 8.820640432772008e-05
0.5395896961056209 0.028774101300061073 5.789207748015007e-05
0.5935486657161829 0.02739058982636768 5.230522423872262e-05
0.647507635326745 0.026352083151557452 5.2460459383997906e-05
0.7014666049373073 0.025305800104702902 4.6050069801937e-05
0.7554255745478693 0.024492273798097895 4.4981895122589645e-05
0.8093845441584312 0.02385401143006718 3.462886091964052e-05
0.8633435137689934 0.023142125468981763 3.5395971119448564e-05
0.9173024833795556 0.022583989180699763 3.5971887269871736e-05
0.9712614529901177 0.022104218654567662 3.113776939185062e-05
1.0252204226006796 0.02156993019806299 2.934497644184626e-05
1.0791793922112418 0.021031651470203295 3.1331365064130525e-05
1.133138361821804 0.020702585289241772 3.21476638164209e-05
1.1870973314323658 0.02023827567402495 3.525948433819038e-05
1.2410563010429279 0.01983438901492016 3.228277200942326e-05
1.29501527065349 0.019519483247535115 2.7975093796352845e-05
1.3489742402640523 0.019152133539830727 3.193561425704563e-05
1.4029332098746146 0.018877419073379285 3.1190027048250586e-05
1.4568921794851764 0.018628779774888752 3.790207006369426e-05
1.5108511490957386 0.018261712546898175 2.9443041619404936e-05
1.5648101187063008 0.018016617223627955 2.6325174504842508e-05
1.6187690883168624 0.017775244743041617 2.6029419335136545e-05
1.6727280579274246 0.01756484665386964 2.7892651164819822e-05
1.7266870275379869 0.01730406138207835 2.223649114387924e-05
1.780645997148549 0.017080143093970858 2.5137027746269956e-05
1.834604966759111 0.01688261277375447 2.5386962306954012e-05
1.8885639363696731 0.016657737326585813 2.6806855859000086e-05
1.9425229059802354 0.016455531803507544 2.451243783264985e-05
1.9964818755907974 0.016262063737893726 2.2756980193700373e-05
2.050440845201359 0.016049532981415232 2.095779098682488e-05
2.1043998148119214 0.01586866700113428 2.295895646104179e-05
2.1583587844224836 0.015688583238809874 2.114198717389407e-05
2.212317754033046 0.015550290332431724 1.7294189643137593e-05
2.266276723643608 0.015398686414798008 2.16149967280342e-05
2.3202356932541695 0.01525516774277986 2.3260075473344386e-05
2.3741946628647317 0.015100985079835965 2.0652991013000606e-05
2.428153632475294 0.014975840677078786 2.3268687287322223e-05
2.4821126020858557 0.014827927973126253 2.4443508419858646e-05
2.5360715716964184 0.01466984076433121 2.2440109938050778e-05
2.59003054130698 0.01455625883430765 2.1637673414187243e-05
2.6439895109175424 0.014409783613995288 2.1917380682313933e-05
2.6979484805281047 0.014316367681703166 2.204597330075909e-05
2.7519074501386664 0.014199743041619403 2.36937832649856e-05
2.805866419749229 0.014132918375359915 1.9226777113689905e-05
2.859825389359791 0.013986652124596457 2.252045851147369e-05
2.9137843589703527 0.013922236497687809 1.987192020766076e-05
2.9677433285809154 0.013827825669662331 1.7995282915975918e-05
3.021702298191477 0.013751035031847133 1.8348225285751677e-05
3.075661267802039 0.013674703123636679 1.687858694703778e-05
3.1296202374126016 0.013666354593839978 2.1499759401448387e-05
3.183579207023163 0.013571964052002441 2.308939664950702e-05
3.237538176633725 0.013534643573859173 1.9664620670098592e-05
3.2914971462442875 0.01355695903498822 2.525938617921647e-05
3.3454561158548493 0.013491550475525693 2.1613056452316547e-05
3.399415085465412 0.013492922737980978 1.8271522554750893e-05
3.4533740550759737 0.013492922737980978 1.8271522554750893e-05
3.5073330246865355 0.013491550475525693 2.1613056452316547e-05
3.561291994297098 0.01355695903498822 2.525938617921647e-05
3.61525096390766 0.013534643573859173 1.9664620670098592e-05
3.669209933518222 0.013571964052002441 2.308939664950702e-05
3.7231689031287845 0.013666354593839978 2.1499759401448387e-05
3.7771278727393462 0.013674703123636679 1.687858694703778e-05
3.8310868423499085 0.013751035031847133 1.8348225285751677e-05
3.8850458119604707 0.013827825669662331 1.7995282915975918e-05
3.9390047815710325 0.013922236497687809 1.987192020766076e-05
3.9929637511815947 0.013986652124596457 2.252045851147369e-05
4.046922720792157 0.014132918375359915 1.9226777113689905e-05
4.100881690402718 0.014199743041619403 2.36937832649856e-05
4.1548406600132815 0.014316367681703166 2.204597330075909e-05
4.208799629623843 0.014409783613995288 2.1917380682313933e-05
4.262758599234405 0.01455625883430765 2.1637673414187243e-05
4.316717568844967 0.01466984076433121 2.2440109938050778e-05
4.3706765384555295 0.014827927973126253 2.4443508419858646e-05
4.424635508066092 0.014975840677078786 2.3268687287322223e-05
4.478594477676654 0.015100985079835965 2.0652991013000606e-05
4.532553447287216 0.01525516774277986 2.3260075473344386e-05
4.586512416897778 0.015398686414798008 2.16149967280342e-05
4.640471386508339 0.015550290332431724 1.7294189643137593e-05
4.694430356118901 0.015688583238809874 2.114198717389407e-05
4.748389325729463 0.01586866700113428 2.295895646104179e-05
4.802348295340026 0.016049532981415232 2.095779098682488e-05
4.856307264950588 0.016262063737893726 2.2756980193700373e-05
4.91026623456115 0.016455531803507544 2.451243783264985e-05
4.964225204171711 0.016657737326585813 2.6806855859000086e-05
5.018184173782274 0.01688261277375447 2.5386962306954012e-05
5.072143143392837 0.017080143093970858 2.5137027746269956e-05
5.126102113003398 0.01730406138207835 2.223649114387924e-05
5.18006108261396 0.01756484665386964 2.7892651164819822e-05
5.234020052224523 0.017775244743041617 2.6029419335136545e-05
5.287979021835085 0.018016617223627955 2.6325174504842508e-05
5.341937991445647 0.018261712546898175 2.9443041619404936e-05
5.395896961056209 0.018628779774888752 3.790207006369426e-05
5.4498559306667715 0.018877419073379285 3.1190027048250586e-05
5.503814900277333 0.019152133539830727 3.193561425704563e-05
5.557773869887895 0.019519483247535115 2.7975093796352845e-05
5.611732839498458 0.01983438901492016 3.228277200942326e-05
5.66569180910902 0.02023827567402495 3.525948433819038e-05
5.719650778719582 0.020702585289241772 3.21476638164209e-05
5.773609748330144 0.021031651470203295 3.1331365064130525e-05
5.827568717940705 0.02156993019806299 2.934497644184626e-05
5.881527687551268 0.022104218654567662 3.113776939185062e-05
5.935486657161831 0.022583989180699763 3.5971887269871736e-05
5.989445626772392 0.023142125468981763 3.5395971119448564e-05
6.043404596382954 0.02385401143006718 3.462886091964052e-05
6.097363565993517 0.024492273798097895 4.4981895122589645e-05
6.151322535604078 0.025305800104702902 4.6050069801937e-05
6.205281505214641 0.026352083151557452 5.2460459383997906e-05
6.259240474825203 0.02739058982636768 5.230522423872262e-05
6.313199444435765 0.028774101300061073 5.789207748015007e-05
6.367158414046326 0.030540229910130005 8.820640432772008e-05
6.421117383656888 0.03270266338015879 0.00011857238897129394
6.47507635326745 0.036230366023907154 0.0002347974435040572
6.529035322878013 0.04403265203734403 0.000622556474129657
6.582994292488575 0.07265167742779861 0.002041717389407556
6.636953262099136 0.05537405112991885 0.0020303704083413313
6.6909122317096985 0.042392147282087074 0.0005992851190995549
6.744871201320261 0.039143866154785795 0.00026590792688247096
6.798830170930824 0.03825625599860396 0.00020945004580752113
6.852789140541385 0.038672314806735886 0.00024620482505889537

0.0 0.02821019762673414 0.00010017685629526218
0.05395896961056209 0.02806272358432946 9.277200506064042e-05
0.10791793922112418 0.028003771485908734 8.583422476223715e-05
0.16187690883168626 0.02799587514178518 8.313794607800365e-05
0.21583587844224836 0.028231397783788498 9.347197015967192e-05
0.26979484805281045 0.028541495070238197 0.0001105384434168048
0.3237538176633725 0.02899924526655614 0.00013364123549428492
0.37771278727393465 0.029707337928627515 0.00015391997644184624
0.4316717568844967 0.031072122851409124 0.0002514383561643835
0.48563072649505884 0.03333733531105488 0.0003656589520984207
0.5395896961056209 0.037586883779774885 0.0009836167219265334
0.5935486657161829 0.048834235668789805 0.0021388854811971027
0.647507635326745 0.05812048686851059 0.0022649079486955757
0.7014666049373073 0.035964566791728464 0.0005313657185236889
0.7554255745478693 0.031039959427624112 0.0002482634150597679
0.8093845441584312 0.028292243259750452 0.0001349714117441759
0.8633435137689934 0.026817441759008808 9.564295872960473e-05
0.9173024833795556 0.02543626646889451 8.541722799057672e-05
0.9712614529901177 0.02430846784748276 6.846071241601953e-05
1.0252204226006796 0.023448403280691036 5.181374007503708e-05
1.0791793922112418 0.02264451182270308 5.478655003926359e-05
1.133138361821804 0.02209481502486694 4.168584547596195e-05
1.1870973314323658 0.021359963353983068 4.3252744088648456e-05
1.2410563010429279 0.02087014200331559 4.8855841549603e-05
1.29501527065349 0.02044553703865282 3.9741687025564956e-05
1.3489742402640523 0.019967152299101298 3.471609370910042e-05
1.4029332098746146 0.01956019958991362 3.091880944071198e-05
1.4568921794851764 0.01921446339760928 3.471144533635808e-05
1.5108511490957386 0.018788064086903408 3.08720726812669e-05
1.5648101187063008 0.01855072899397958 3.459131402146409e-05
1.6187690883168624 0.0181889117441759 3.134071197975743e-05
1.6727280579274246 0.01783110636070151 2.7483720879504403e-05
1.7266870275379869 0.01757875970683186 2.8845447604921033e-05
1.780645997148549 0.01734811643835616 2.7189004013611373e-05
1.834604966759111 0.017170558851758135 2.7001162638513217e-05
1.8885639363696731 0.01689079203385394 2.6539520984207308e-05
1.9425229059802354 0.016698144359130963 2.9433201727597935e-05
1.9964818755907974 0.016431181834045894 2.926133845214204e-05
2.050440845201359 0.016287044324229994 2.4995214204694174e-05
2.1043998148119214 0.016056185978535902 2.1561438574295434e-05
2.1583587844224836 0.01591861464968153 3.221275630398743e-05
2.212317754033046 0.015704846217607538 2.7552999301980625e-05
2.266276723643608 0.015512591615042315 2.6430813192566093e-05
2.3202356932541695 0.015352215338975655 2.5353754035424482e-05
2.3741946628647317 0.015214088648459993 2.602974653171625e-05
2.428153632475294 0.01504150488613559 2.0094008594363493e-05
2.4821126020858557 0.014899911875054532 2.599469505278771e-05
2.5360715716964184 0.014763696885088558 2.42642352325277e-05
2.59003054130698 0.014617381336707091 2.251981720617747e-05
2.6439895109175424 0.014494385742954365 2.211402800802722e-05
2.6979484805281047 0.01438049733880115 2.2270438879678908e-05
2.7519074501386664 0.014238176424395775 2.560718741820085e-05
2.805866419749229 0.014175775455893899 2.8516752464880897e-05
2.859825389359791 0.01410181855859 2.0065717651164815e-05
2.9137843589703527 0.013980655701945729 2.645396344123549e-05
2.9677433285809154 0.013863228557717475 2.5246551348049906e-05
3.021702298191477 0.013827987086641652 2.696895776982811e-05
3.075661267802039 0.013731101779949392 2.1822602739726025e-05
3.1296202374126016 0.013729331428322134 2.193933557281214e-05
3.183579207023163 0.013677719439839453 1.9880805339848177e-05
3.237538176633725 0.013652030145711543 2.216032196143443e-05
3.2914971462442875 0.013605863144577261 2.2142897652909865e-05
3.3454561158548493 0.013590714815461128 2.0527070281825317e-05
3.399415085465412 0.013638064305034463 2.3970225111246835e-05
3.4533740550759737 0.013638064305034463 2.3970225111246835e-05
3.5073330246865355 0.013590714815461128 2.0527070281825317e-05
3.561291994297098 0.013605863144577261 2.2142897652909865e-05
3.61525096390766 0.013652030145711543 2.216032196143443e-05
3.669209933518222 0.013677719439839453 1.9880805339848177e-05
3.7231689031287845 0.013729331428322134 2.193933557281214e-05
3.7771278727393462 0.013731101779949392 2.1822602739726025e-05
3.8310868423499085 0.013827987086641652 2.696895776982811e-05
3.8850458119604707 0.013863228557717475 2.5246551348049906e-05
3.9390047815710325 0.013980655701945729 2.645396344123549e-05
3.9929637511815947 0.01410181855859 2.0065717651164815e-05
4.046922720792157 0.014175775455893899 2.8516752464880897e-05
4.100881690402718 0.014238176424395775 2.560718741820085e-05
4.1548406600132815 0.01438049733880115 2.2270438879678908e-05
4.208799629623843 0.014494385742954365 2.211402800802722e-05
4.262758599234405 0.014617381336707091 2.251981720617747e-05
4.316717568844967 0.014763696885088558 2.42642352325277e-05
4.3706765384555295 0.014899911875054532 2.599469505278771e-05
4.424635508066092 0.01504150488613559 2.0094008594363493e-05
4.478594477676654 0.015214088648459993 2.602974653171625e-05
4.532553447287216 0.015352215338975655 2.5353754035424482e-05
4.586512416897778 0.015512591615042315 2.6430813192566093e-05
4.640471386508339 0.015704846217607538 2.7552999301980625e-05
4.694430356118901 0.01591861464968153 3.221275630398743e-05
4.748389325729463 0.016056185978535902 2.1561438574295434e-05
4.802348295340026 0.016287044324229994 2.4995214204694174e-05
4.856307264950588 0.016431181834045894 2.926133845214204e-05
4.91026623456115 0.016698144359130963 2.9433201727597935e-05
4.964225204171711 0.01689079203385394 2.6539520984207308e-05
5.018184173782274 0.017170558851758135 2.7001162638513217e-05
5.072143143392837 0.01734811643835616 2.7189004013611373e-05
5.126102113003398 0.01757875970683186 2.8845447604921033e-05
5.18006108261396 0.01783110636070151 2.7483720879504403e-05
5.234020052224523 0.0181889117441759 3.134071197975743e-05
5.287979021835085 0.01855072899397958 3.459131402146409e-05
5.341937991445647 0.018788064086903408 3.08720726812669e-05
5.395896961056209 0.01921446339760928 3.471144533635808e-05
5.4498559306667715 0.01956019958991362 3.091880944071198e-05
5.503814900277333 0.019967152299101298 3.471609370910042e-05
5.557773869887895 0.02044553703865282 3.9741687025564956e-05
5.611732839498458 0.02087014200331559 4.8855841549603e-05
5.66569180910902 0.021359963353983068 4.3252744088648456e-05
5.719650778719582 0.02209481502486694 4.168584547596195e-05
5.773609748330144 0.02264451182270308 5.478655003926359e-05
5.827568717940705 0.023448403280691036 5.181374007503708e-05
5.881527687551268 0.02430846784748276 6.846071241601953e-05
5.935486657161831 0.02543626646889451 8.541722799057672e-05
5.989445626772392 0.026817441759008808 9.564295872960473e-05
6.043404596382954 0.028292243259750452 0.0001349714117441759
6.097363565993517 0.031039959427624112 0.0002482634150597679
6.151322535604078 0.035964566791728464 0.0005313657185236889
6.205281505214641 0.05812048686851059 0.0022649079486955757
6.259240474825203 0.048834235668789805 0.0021388854811971027
6.313199444435765 0.037586883779774885 0.0009836167219265334
6.367158414046326 0.03333733531105488 0.0003656589520984207
6.421117383656888 0.031072122851409124 0.0002514383561643835
6.47507635326745 0.029707337928627515 0.00015391997644184624
6.529035322878013 0.02899924526655614 0.00013364123549428492
6.582994292488575 0.028541495070238197 0.0001105384434168048
6.636953262099136 0.028231397783788498 9.347197015967192e-05
6.6909122317096985 0.02799587514178518 8.313794607800365e-05
6.744871201320261 0.028003771485908734 8.583422476223715e-05
6.798830170930824 0.02806272358432946 9.277200506064042e-05
6.852789140541385 0.02821019762673414 0.00010017685629526218

0.0 0.02414963572114126 6.880736628566442e-05
0.05395896961056209 0.023961528226158275 5.6011277375447165e-05
0.10791793922112418 0.023930996422650726 5.934484992583543e-05
0.16187690883168626 0.023856375970683186 5.51694158450397e-05
0.21583587844224836 0.0238713004973388 5.7862005933164634e-05
0.26979484805281045 0.023856637727946946 6.057356469767035e-05
0.3237538176633725 0.02395327632841811 5.374001614169793e-05
0.37771278727393465 0.024078596981066222 5.500767603175987e-05
0.4316717568844967 0.024157473169880463 5.93537627606666e-05
0.48563072649505884 0.02444957246313585 4.024652299101299e-05
0.5395896961056209 0.02466678300322834 6.938107494982985e-05
0.5935486657161829 0.025055132623680306 7.27785053660239e-05
0.647507635326745 0.02556729342989268 8.736321656050954e-05
0.7014666049373073 0.026070814065090302 0.00011104533635808393
0.7554255745478693 0.027125650030538344 9.374190515661808e-05
0.8093845441584312 0.02853612904633103 0.000167599306343251
0.8633435137689934 0.030503845650466797 0.00025186286100689295
0.9173024833795556 0.03574542797312625 0.000574494023209144
0.9712614529901177 0.055245497775063254 0.0016687887182619315
1.0252204226006796 0.037995242561731084 0.0009225211587121541
1.0791793922112418 0.03226806343251025 0.000987123854811971
1.133138361821804 0.027990764331210186 0.0003397177820434517
1.1870973314323658 0.02558845432335747 0.0001391030407468807
1.2410563010429279 0.024238284181136025 9.927790332431724e-05
1.29501527065349 0.023106825320652644 6.948645842422125e-05
1.3489742402640523 0.022242400314108714 5.808403280691039e-05
1.4029332098746146 0.021465288587383297 5.50405222057412e-05
1.4568921794851764 0.02082032087077916 5.317093185585899e-05
1.5108511490957386 0.020221216953145445 4.738691868074338e-05
1.5648101187063008 0.019770879286275193 4.4946128173806814e-05
1.6187690883168624 0.019294059637029924 4.040573248407643e-05
1.6727280579274246 0.01882325407905069 3.1487051740685804e-05
1.7266870275379869 0.018453938356164382 3.0281380333304246e-05
1.780645997148549 0.018156394729953753 3.1544487828287234e-05
1.834604966759111 0.017763172498036817 3.308631882034726e-05
1.8885639363696731 0.01748439381380333 3.0920707180874266e-05
1.9425229059802354 0.017208604179390977 2.614111770351627e-05
1.9964818755907974 0.01698256129482593 2.9752582671669136e-05
2.050440845201359 0.01669045218567315 3.36055427100602e-05
2.1043998148119214 0.016469983858302065 2.499556757700026e-05
2.1583587844224836 0.016265570630835002 2.7584966407817814e-05
2.212317754033046 0.01609543277200942 2.690187156443591e-05
2.266276723643608 0.015851569452927317 3.0442984905331117e-05
2.3202356932541695 0.01568996662594887 2.408652168222668e-05
2.3741946628647317 0.015459302853154173 2.4619138818602215e-05
2.428153632475294 0.015295258485297966 2.2807030363842595e-05
2.4821126020858557 0.015103492278160718 2.2797301718872697e-05
2.5360715716964184 0.0149710258703429 2.77488526306605e-05
2.59003054130698 0.014841106142570455 2.68009532327022e-05
2.6439895109175424 0.014760111901230256 2.601554620015705e-05
2.6979484805281047 0.014601982593141959 2.6723211325364276e-05
2.7519074501386664 0.014454840546200155 2.3229334264025822e-05
2.805866419749229 0.01433272903760579 2.21890127388535e-05
2.859825389359791 0.014239395340720704 2.03596904720356e-05
2.9137843589703527 0.014217050431899483 2.238346130355117e-05
2.9677433285809154 0.014109474740424045 2.8402292557368464e-05
3.021702298191477 0.014026719745222928 2.2441281301806123e-05
3.075661267802039 0.013981305732484075 2.119604877410348e-05
3.1296202374126016 0.01392485625163598 2.4868054707268124e-05
3.183579207023163 0.013901773187330947 2.673269784486519e-05
3.237538176633725 0.01385086510775674 2.5035265247360612e-05
3.2914971462442875 0.013864559375272662 1.832648634499607e-05
3.3454561158548493 0.013829260317598811 2.4855811011255557e-05
3.399415085465412 0.01379456133845214 2.421586467149463e-05
3.4533740550759737 0.01379456133845214 2.421586467149463e-05
3.5073330246865355 0.013829260317598811 2.4855811011255557e-05
3.561291994297098 0.013864559375272662 1.832648634499607e-05
3.61525096390766 0.01385086510775674 2.5035265247360612e-05
3.669209933518222 0.013901773187330947 2.673269784486519e-05
3.7231689031287845 0.01392485625163598 2.4868054707268124e-05
3.7771278727393462 0.013981305732484075 2.119604877410348e-05
3.8310868423499085 0.014026719745222928 2.2441281301806123e-05
3.8850458119604707 0.014109474740424045 2.8402292557368464e-05
3.9390047815710325 0.014217050431899483 2.238346130355117e-05
3.9929637511815947 0.014239395340720704 2.03596904720356e-05
4.046922720792157 0.01433272903760579 2.21890127388535e-05
4.100881690402718 0.014454840546200155 2.3229334264025822e-05
4.1548406600132815 0.014601982593141959 2.6723211325364276e-05
4.208799629623843 0.014760111901230256 2.601554620015705e-05
4.262758599234405 0.014841106142570455 2.68009532327022e-05
4.316717568844967 0.0149710258703429 2.77488526306605e-05
4.3706765384555295 0.015103492278160718 2.2797301718872697e-05
4.424635508066092 0.015295258485297966 2.2807030363842595e-05
4.478594477676654 0.015459302853154173 2.4619138818602215e-05
4.532553447287216 0.01568996662594887 2.408652168222668e-05
4.586512416897778 0.015851569452927317 3.0442984905331117e-05
4.640471386508339 0.01609543277200942 2.690187156443591e-05
4.694430356118901 0.016265570630835002 2.7584966407817814e-05
4.748389325729463 0.016469983858302065 2.499556757700026e-05
4.802348295340026 0.01669045218567315 3.36055427100602e-05
4.856307264950588 0.01698256129482593 2.9752582671669136e-05
4.91026623456115 0.017208604179390977 2.614111770351627e-05
4.964225204171711 0.01748439381380333 3.0920707180874266e-05
5.018184173782274 0.017763172498036817 3.308631882034726e-05
5.072143143392837 0.018156394729953753 3.1544487828287234e-05
5.126102113003398 0.018453938356164382 3.0281380333304246e-05
5.18006108261396 0.01882325407905069 3.1487051740685804e-05
5.234020052224523 0.019294059637029924 4.040573248407643e-05
5.287979021835085 0.019770879286275193 4.4946128173806814e-05
5.341937991445647 0.020221216953145445 4.738691868074338e-05
5.395896961056209 0.02082032087077916 5.317093185585899e-05
5.4498559306667715 0.021465288587383297 5.50405222057412e-05
5.503814900277333 0.022242400314108714 5.808403280691039e-05
5.557773869887895 0.023106825320652644 6.948645842422125e-05
5.611732839498458 0.024238284181136025 9.927790332431724e-05
5.66569180910902 0.02558845432335747 0.0001391030407468807
5.719650778719582 0.027990764331210186 0.0003397177820434517
5.773609748330144 0.03226806343251025 0.000987123854811971
5.827568717940705 0.037995242561731084 0.0009225211587121541
5.881527687551268 0.055245497775063254 0.0016687887182619315
5.935486657161831 0.03574542797312625 0.000574494023209144
5.989445626772392 0.030503845650466797 0.00025186286100689295
6.043404596382954 0.02853612904633103 0.000167599306343251
6.097363565993517 0.027125650030538344 9.374190515661808e-05
6.151322535604078 0.026070814065090302 0.00011104533635808393
6.205281505214641 0.02556729342989268 8.736321656050954e-05
6.259240474825203 0.025055132623680306 7.27785053660239e-05
6.313199444435765 0.02466678300322834 6.938107494982985e-05
6.367158414046326 0.02444957246313585 4.024652299101299e-05
6.421117383656888 0.024157473169880463 5.93537627606666e-05
6.47507635326745 0.024078596981066222 5.500767603175987e-05
6.529035322878013 0.02395327632841811 5.374001614169793e-05
6.582994292488575 0.023856637727946946 6.057356469767035e-05
6.636953262099136 0.0238713004973388 5.7862005933164634e-05
6.6909122317096985 0.023856375970683186 5.51694158450397e-05
6.744871201320261 0.023930996422650726 5.934484992583543e-05
6.798830170930824 0.023961528226158275 5.6011277375447165e-05
6.852789140541385 0.02414963572114126 6.880736628566442e-05



==> anc/kmax_histogram.dat <==
# k_max/rho_0 relative_occurence
0.0 0.9109313725484576
0.10922472907015846 0.08227941176470759
0.2184494581403169 0.006250000000000013
0.32767418721047537 0.0005392156862745098

0.0 0.8562878787872201
0.10922472907015846 0.12598484848482755
0.2184494581403169 0.015214646464646545
0.32767418721047537 0.002234848484848488
0.4368989162806338 0.00022727272727272727
0.5461236453507923 5.0505050505050505e-05

0.0 0.3592799999999915
0.10922472907015846 0.30812000000001133
0.2184494581403169 0.16724000000000852
0.32767418721047537 0.08139999999999736
0.4368989162806338 0.03987999999999905
0.5461236453507923 0.019079999999999896
0.6553483744209507 0.010520000000000024
0.7645731034911092 0.0061200000000000135
0.8737978325612676 0.0034800000000000065
0.9830225616314261 0.002080000000000003
1.0922472907015846 0.00096
1.2014720197717428 0.0005200000000000001
1.3106967488419015 0.0002
1.41992147791206 0.00028000000000000003
1.5291462069822184 0.00016
1.6383709360523766 0.00028000000000000003
1.7475956651225353 8e-05
1.8568203941926937 8e-05
1.9660451232628522 0.0
2.0752698523330104 8e-05
2.184494581403169 0.0
2.2937193104733278 4e-05
2.4029440395434856 4e-05
2.5121687686136442 8e-05

0.0 0.010509554140127357
0.10922472907015846 0.004203821656050964
0.2184494581403169 0.02942675159235624
0.32767418721047537 0.9428980891715287
0.4368989162806338 0.01296178343949036

0.0 0.026026490066225084
0.10922472907015846 0.016589403973509883
0.2184494581403169 0.11801324503313038
0.32767418721047537 0.6210761589407251
0.4368989162806338 0.20857615894036377
0.5461236453507923 0.009188741721854276
0.6553483744209507 0.00048013245033112583
0.7645731034911092 4.966887417218543e-05

0.0 0.18216101694916853
0.10922472907015846 0.15279661016949836
0.2184494581403169 0.1744915254237424
0.32767418721047537 0.1759745762712005
0.4368989162806338 0.13970338983051123
0.5461236453507923 0.08533898305084626
0.6553483744209507 0.04275423728813507
0.7645731034911092 0.02211864406779641
0.8737978325612676 0.010296610169491512
0.9830225616314261 0.005889830508474594
1.0922472907015846 0.003940677966101703
1.2014720197717428 0.0018644067796610164
1.3106967488419015 0.0005932203389830507
1.41992147791206 0.0007627118644067795
1.5291462069822184 0.00046610169491525415
1.6383709360523766 0.0002966101694915254
1.7475956651225353 0.0001271186440677966
1.8568203941926937 0.0001271186440677966
1.9660451232628522 0.0
2.0752698523330104 0.00016949152542372882
2.184494581403169 0.0
2.2937193104733278 4.2372881355932206e-05
2.4029440395434856 0.0
2.5121687686136442 4.2372881355932206e-05
2.621393497683803 4.2372881355932206e-05

0.0 0.00140625
0.10922472907015846 0.00015625
0.2184494581403169 0.0003125
0.32767418721047537 0.00015625
0.4368989162806338 0.00046875
0.5461236453507923 0.00140625
0.6553483744209507 0.02500000000000002
0.7645731034911092 0.9531249999999443
0.8737978325612676 0.017968750000000012

0.0 0.0013513513513513512
0.10922472907015846 0.0006756756756756757
0.2184494581403169 0.0002702702702702703
0.32767418721047537 0.0012162162162162162
0.4368989162806338 0.0020270270270270267
0.5461236453507923 0.006756756756756763
0.6553483744209507 0.04864864864864834
0.7645731034911092 0.8393243243244554
0.8737978325612676 0.09324324324324249
0.9830225616314261 0.006486486486486492

0.0 0.08181818181817928
0.10922472907015846 0.042590909090908693
0.2184494581403169 0.04890909090909017
0.32767418721047537 0.05799999999999876
0.4368989162806338 0.08204545454545199
0.5461236453507923 0.11086363636363224
0.6553483744209507 0.13949999999999432
0.7645731034911092 0.15499999999999348
0.8737978325612676 0.12222727272726798
0.9830225616314261 0.07568181818181598
1.0922472907015846 0.03981818181818157
1.2014720197717428 0.01922727272727269
1.3106967488419015 0.009863636363636344
1.41992147791206 0.005136363636363643
1.5291462069822184 0.00372727272727273
1.6383709360523766 0.0019545454545454527
1.7475956651225353 0.0012727272727272722
1.8568203941926937 0.0007727272727272728
1.9660451232628522 0.00036363636363636367
2.0752698523330104 0.0004545454545454546
2.184494581403169 0.0003181818181818182
2.2937193104733278 9.09090909090909e-05
2.4029440395434856 4.545454545454545e-05
2.5121687686136442 9.09090909090909e-05
2.621393497683803 0.0
2.7306182267539616 0.0
2.83984295582412 4.545454545454545e-05
2.949067684894278 4.545454545454545e-05
3.0582924139644367 4.545454545454545e-05
3.1675171430345954 9.09090909090909e-05



==> anc/numax.dat <==
# mu/rho_0 nu_max error
0.0 0.0 0.0
0.09700497150478964 1.0 0.0
0.19400994300957927 2.0 0.0
0.2910149145143689 2.0 0.0
0.38801988601915854 3.0 0.0
0.4850248575239482 4.0 0.0
0.5820298290287378 5.0 0.0
0.6790348005335275 6.0 0.0
0.7760397720383171 6.0 0.0
0.8730447435431067 7.0 0.0
0.9700497150478964 8.0 0.0
1.067054686552686 8.0 0.0
1.1640596580574756 9.0 0.0
1.2610646295622652 10.0 0.0
1.358069601067055 11.0 0.0
1.4550745725718444 11.0 0.0

0.0 0.0 0.0
0.08761362391851933 0.0 0.0
0.17522724783703866 0.0 0.0
0.262840871755558 2.0 0.0
0.3504544956740773 2.0 0.0
0.4380681195925966 2.0 0.0
0.525681743511116 3.0 0.0
0.6132953674296353 4.0 0.0
0.7009089913481547 5.0 0.0
0.7885226152666739 5.0 0.0
0.8761362391851932 6.0 0.0
0.9637498631037126 7.0 0.0
1.051363487022232 7.0 0.0
1.1389771109407512 8.0 0.0
1.2265907348592706 9.0 0.0
1.3142043587777898 9.0 0.0



==> anc/pd.dat <==
# mu/rho_0 T/rho_0 C_min/rho_0^2
0.0 0.1010468453174892 -0.36019913778553747 
0.0 0.08661158170070503 -0.36905213824608174 
0.0 0.06736456354499279 0.4582123575800036 
0.0 0.1515702679762338 0.401441018438105 
0.0 0.2020936906349784 0.322093033701832 
0.0 0.060628107190493524 0.4805695216337216 
0.0 0.043305790850352514 -0.40763124595766675 
0.0 0.0505234226587446 0.4858674375074334 
0.0 0.03789256699405845 0.4586811208426318 
0.0 0.030314053595246762 0.4495849198496717 
0.0 0.0757851339881169 nan 
0.0 0.6062810719049352 0.0010703064174090579 
0.0 0.3031405359524676 0.13530271539669714 
0.0 0.4041873812699568 0.01981028952858122 
0.0 0.12125621438098705 nan 
0.09700497150478964 0.1010468453174892 nan 
0.09700497150478964 0.08661158170070503 0.4431012131811431 
0.09700497150478964 0.06736456354499279 0.4633101058651883 
0.09700497150478964 0.1515702679762338 0.07660290401208393 
0.09700497150478964 0.2020936906349784 0.14437386235918484 
0.09700497150478964 0.060628107190493524 -0.40133418593492903 
0.09700497150478964 0.043305790850352514 -0.4040215718142981 
0.09700497150478964 0.0505234226587446 -0.39881611472299366 
0.09700497150478964 0.03789256699405845 -0.4060035632300874 
0.09700497150478964 0.030314053595246762 -0.41198730084122587 
0.09700497150478964 0.0757851339881169 -0.386284723853344 
0.09700497150478964 0.6062810719049352 0.00020314058447259704 
0.09700497150478964 0.3031405359524676 0.04276027722872841 
0.09700497150478964 0.4041873812699568 0.016439355594456938 
0.09700497150478964 0.12125621438098705 nan 
0.19400994300957927 0.1010468453174892 nan 
0.19400994300957927 0.08661158170070503 -0.39416358126428436 
0.19400994300957927 0.06736456354499279 -0.3880356006598679 
0.19400994300957927 0.1515702679762338 -0.312092235178126 
0.19400994300957927 0.2020936906349784 -0.16515876249498093 
0.19400994300957927 0.060628107190493524 -0.39394565236776985 
0.19400994300957927 0.043305790850352514 -0.40398489059644466 
0.19400994300957927 0.0505234226587446 -0.4128924159200191 
0.19400994300957927 0.03789256699405845 -0.4163783666739403 
0.19400994300957927 0.030314053595246762 -0.41795532381165496 
0.19400994300957927 0.0757851339881169 nan 
0.19400994300957927 0.6062810719049352 -0.0009513364127148087 
0.19400994300957927 0.3031405359524676 -0.038059919977955985 
0.19400994300957927 0.4041873812699568 -0.0003486123720831113 
0.19400994300957927 0.12125621438098705 nan 
0.2910149145143689 0.1010468453174892 nan 
0.2910149145143689 0.08661158170070503 -0.3992741917946903 
0.2910149145143689 0.06736456354499279 -0.4042689597809149 
0.2910149145143689 0.1515702679762338 -0.17389398548739404 
0.2910149145143689 0.2020936906349784 -0.2229390909612601 
0.2910149145143689 0.060628107190493524 -0.41126490962927403 
0.2910149145143689 0.043305790850352514 -0.42995493994391576 
0.2910149145143689 0.0505234226587446 -0.4130779745386651 
0.2910149145143689 0.03789256699405845 -0.41819456039652647 
0.2910149145143689 0.030314053595246762 -0.4168449009512284 
0.2910149145143689 0.0757851339881169 -0.40403593965383894 
0.2910149145143689 0.6062810719049352 -0.00013400601052660383 
0.2910149145143689 0.3031405359524676 -0.09358581385511117 
0.2910149145143689 0.4041873812699568 -0.014618165180723 
0.2910149145143689 0.12125621438098705 nan 
0.38801988601915854 0.1010468453174892 nan 
0.38801988601915854 0.08661158170070503 -0.4164059496323711 
0.38801988601915854 0.06736456354499279 -0.42343415213404245 
0.38801988601915854 0.1515702679762338 -0.38724184074843687 
0.38801988601915854 0.2020936906349784 -0.2896087776384074 
0.38801988601915854 0.060628107190493524 -0.4266116442517637 
0.38801988601915854 0.043305790850352514 -0.42923076671993743 
0.38801988601915854 0.0505234226587446 -0.42687761101703353 
0.38801988601915854 0.03789256699405845 -0.4310185364685159 
0.38801988601915854 0.030314053595246762 -0.4292024192018912 
0.38801988601915854 0.0757851339881169 -0.4320566143456468 
0.38801988601915854 0.6062810719049352 -7.978459532646175e-05 
0.38801988601915854 0.3031405359524676 -0.15053872414320033 
0.38801988601915854 0.4041873812699568 -0.040626138449483984 
0.38801988601915854 0.12125621438098705 nan 
0.4850248575239482 0.1010468453174892 nan 
0.4850248575239482 0.08661158170070503 -0.4330010454323525 
0.4850248575239482 0.06736456354499279 -0.4346972444639231 
0.4850248575239482 0.1515702679762338 -0.40907147043001735 
0.4850248575239482 0.2020936906349784 -0.32888773969697477 
0.4850248575239482 0.060628107190493524 -0.4354266402181971 
0.4850248575239482 0.043305790850352514 -0.42796997262685443 
0.4850248575239482 0.0505234226587446 -0.43589480359558863 
0.4850248575239482 0.03789256699405845 -0.4372911364647902 
0.4850248575239482 0.030314053595246762 -0.4381194721145186 
0.4850248575239482 0.0757851339881169 nan 
0.4850248575239482 0.6062810719049352 -0.0023429853544635853 
0.4850248575239482 0.3031405359524676 -0.19513987390265294 
0.4850248575239482 0.4041873812699568 -0.06853897024317804 
0.4850248575239482 0.12125621438098705 nan 
0.5820298290287378 0.1010468453174892 nan 
0.5820298290287378 0.08661158170070503 -0.43911399361848563 
0.5820298290287378 0.06736456354499279 -0.441044177298493 
0.5820298290287378 0.1515702679762338 -0.39598872621559794 
0.5820298290287378 0.2020936906349784 -0.35956196556455844 
0.5820298290287378 0.060628107190493524 -0.4365199839930623 
0.5820298290287378 0.043305790850352514 -0.43762539016616664 
0.5820298290287378 0.0505234226587446 -0.4416897008629629 
0.5820298290287378 0.03789256699405845 -0.4420722864944852 
0.5820298290287378 0.030314053595246762 -0.4310220946113412 
0.5820298290287378 0.0757851339881169 -0.43417852605227336 
0.5820298290287378 0.6062810719049352 -0.007689608909966033 
0.5820298290287378 0.3031405359524676 -0.23111928484152205 
0.5820298290287378 0.4041873812699568 -0.09139349208913843 
0.5820298290287378 0.12125621438098705 nan 
0.6790348005335275 0.1010468453174892 nan 
0.6790348005335275 0.08661158170070503 -0.44172738188954414 
0.6790348005335275 0.06736456354499279 nan 
0.6790348005335275 0.1515702679762338 nan 
0.6790348005335275 0.2020936906349784 -0.38044688774172597 
0.6790348005335275 0.060628107190493524 -0.44380530201214896 
0.6790348005335275 0.043305790850352514 -0.442679905545717 
0.6790348005335275 0.0505234226587446 -0.4422147886443313 
0.6790348005335275 0.03789256699405845 -0.44276356013009227 
0.6790348005335275 0.030314053595246762 -0.4449741666333275 
0.6790348005335275 0.0757851339881169 nan 
0.6790348005335275 0.6062810719049352 -0.013775529913696365 
0.6790348005335275 0.3031405359524676 -0.2548822975910388 
0.6790348005335275 0.4041873812699568 -0.11528383342075045 
0.6790348005335275 0.12125621438098705 nan 
0.7760397720383171 0.1010468453174892 nan 
0.7760397720383171 0.08661158170070503 -0.44392310888641906 
0.7760397720383171 0.06736456354499279 nan 
0.7760397720383171 0.1515702679762338 -0.4294186366611129 
0.7760397720383171 0.2020936906349784 -0.3825383699756616 
0.7760397720383171 0.060628107190493524 -0.4446249452071736 
0.7760397720383171 0.043305790850352514 -0.4451591018418256 
0.7760397720383171 0.0505234226587446 -0.44401052157536514 
0.7760397720383171 0.03789256699405845 -0.4441814947490414 
0.7760397720383171 0.030314053595246762 -0.44462732122320897 
0.7760397720383171 0.0757851339881169 -0.4419457107095497 
0.7760397720383171 0.6062810719049352 -0.02133765203653907 
0.7760397720383171 0.3031405359524676 -0.26952071477972694 
0.7760397720383171 0.4041873812699568 -0.13570500314138434 
0.7760397720383171 0.12125621438098705 nan 
0.8730447435431067 0.1010468453174892 -0.44253625655644796 
0.8730447435431067 0.08661158170070503 -0.443328216812169 
0.8730447435431067 0.06736456354499279 nan 
0.8730447435431067 0.1515702679762338 nan 
0.8730447435431067 0.2020936906349784 -0.40148091668757074 
0.8730447435431067 0.060628107190493524 -0.4282895703085273 
0.8730447435431067 0.043305790850352514 -0.4280105236926071 
0.8730447435431067 0.0505234226587446 -0.42814881488334094 
0.8730447435431067 0.03789256699405845 -0.41574074159841984 
0.8730447435431067 0.030314053595246762 -0.4288271733426763 
0.8730447435431067 0.0757851339881169 nan 
0.8730447435431067 0.6062810719049352 -0.030450651580493964 
0.8730447435431067 0.3031405359524676 -0.28512248296498693 
0.8730447435431067 0.4041873812699568 -0.14389818865387946 
0.8730447435431067 0.12125621438098705 nan 
0.9700497150478964 0.1010468453174892 nan 
0.9700497150478964 0.08661158170070503 -0.42677348975987817 
0.9700497150478964 0.06736456354499279 nan 
0.9700497150478964 0.1515702679762338 -0.4230714332900637 
0.9700497150478964 0.2020936906349784 -0.3977984917561875 
0.9700497150478964 0.060628107190493524 -0.444280675774836 
0.9700497150478964 0.043305790850352514 -0.44379436880964934 
0.9700497150478964 0.0505234226587446 -0.42893496448598534 
0.9700497150478964 0.03789256699405845 -0.4443151103636659 
0.9700497150478964 0.030314053595246762 -0.4441987149840702 
0.9700497150478964 0.0757851339881169 -0.42768095732979555 
0.9700497150478964 0.6062810719049352 -0.040274729206584585 
0.9700497150478964 0.3031405359524676 -0.2965470385231743 
0.9700497150478964 0.4041873812699568 -0.16399418528887616 
0.9700497150478964 0.12125621438098705 nan 
1.067054686552686 0.1010468453174892 nan 
1.067054686552686 0.08661158170070503 -0.42735830729088903 
1.067054686552686 0.06736456354499279 nan 
1.067054686552686 0.1515702679762338 -0.4320425699736355 
1.067054686552686 0.2020936906349784 -0.4110943363790889 
1.067054686552686 0.060628107190493524 -0.40873765193949885 
1.067054686552686 0.043305790850352514 -0.40829724795737243 
1.067054686552686 0.0505234226587446 -0.44427455929791315 
1.067054686552686 0.03789256699405845 -0.44506143229157824 
1.067054686552686 0.030314053595246762 -0.4443607839788415 
1.067054686552686 0.0757851339881169 -0.444045391375053 
1.067054686552686 0.6062810719049352 -0.044867547618721006 
1.067054686552686 0.3031405359524676 -0.3034422899889637 
1.067054686552686 0.4041873812699568 -0.17053738645793484 
1.067054686552686 0.12125621438098705 nan 
1.1640596580574756 0.1010468453174892 nan 
1.1640596580574756 0.08661158170070503 -0.43612773550424744 
1.1640596580574756 0.06736456354499279 nan 
1.1640596580574756 0.1515702679762338 -0.3978023439604032 
1.1640596580574756 0.2020936906349784 -0.378623895319791 
1.1640596580574756 0.060628107190493524 -0.40763927383362797 
1.1640596580574756 0.043305790850352514 -0.4071809673940467 
1.1640596580574756 0.0505234226587446 -0.4079877953936724 
1.1640596580574756 0.03789256699405845 -0.4073056729485384 
1.1640596580574756 0.030314053595246762 -0.40821623992551187 
1.1640596580574756 0.0757851339881169 -0.4080990094115671 
1.1640596580574756 0.6062810719049352 -0.05836243122253274 
1.1640596580574756 0.3031405359524676 -0.28090427818007585 
1.1640596580574756 0.4041873812699568 -0.1730275336002264 
1.1640596580574756 0.12125621438098705 nan 
1.2610646295622652 0.1010468453174892 nan 
1.2610646295622652 0.08661158170070503 -0.43856487514028386 
1.2610646295622652 0.06736456354499279 nan 
1.2610646295622652 0.1515702679762338 -0.4164992082617606 
1.2610646295622652 0.2020936906349784 -0.39981889347080646 
1.2610646295622652 0.060628107190493524 -0.4381051689684837 
1.2610646295622652 0.043305790850352514 -0.4394713723076125 
1.2610646295622652 0.0505234226587446 -0.43783294457682354 
1.2610646295622652 0.03789256699405845 -0.4389773138841718 
1.2610646295622652 0.030314053595246762 -0.43851031498988674 
1.2610646295622652 0.0757851339881169 -0.4376641768635763 
1.2610646295622652 0.6062810719049352 -0.06551433123624924 
1.2610646295622652 0.3031405359524676 -0.30752008634112926 
1.2610646295622652 0.4041873812699568 -0.1887696925745485 
1.2610646295622652 0.12125621438098705 nan 
1.358069601067055 0.1010468453174892 nan 
1.358069601067055 0.08661158170070503 -0.4280958367832249 
1.358069601067055 0.06736456354499279 nan 
1.358069601067055 0.1515702679762338 nan 
1.358069601067055 0.2020936906349784 -0.41346914088156284 
1.358069601067055 0.060628107190493524 -0.43759345509915615 
1.358069601067055 0.043305790850352514 -0.42914967046965974 
1.358069601067055 0.0505234226587446 -0.42872972727908576 
1.358069601067055 0.03789256699405845 -0.4293154858065462 
1.358069601067055 0.030314053595246762 -0.4286078858825376 
1.358069601067055 0.0757851339881169 -0.4276517805586282 
1.358069601067055 0.6062810719049352 -0.06984516741495735 
1.358069601067055 0.3031405359524676 -0.3157955502306919 
1.358069601067055 0.4041873812699568 -0.19704236288090124 
1.358069601067055 0.12125621438098705 -0.4372008419742171 
1.4550745725718444 0.1010468453174892 nan 
1.4550745725718444 0.08661158170070503 -0.42874066636281305 
1.4550745725718444 0.06736456354499279 nan 
1.4550745725718444 0.1515702679762338 nan 
1.4550745725718444 0.2020936906349784 -0.40324350301866513 
1.4550745725718444 0.060628107190493524 -0.43010535234516684 
1.4550745725718444 0.043305790850352514 -0.4288809630522302 
1.4550745725718444 0.0505234226587446 -0.4303073019457204 
1.4550745725718444 0.03789256699405845 -0.38255644886995077 
1.4550745725718444 0.030314053595246762 -0.42950324988562116 
1.4550745725718444 0.0757851339881169 -0.4290943751657863 
1.4550745725718444 0.6062810719049352 -0.07206895963094355 
1.4550745725718444 0.3031405359524676 -0.306065799853084 
1.4550745725718444 0.4041873812699568 -0.19134658782704353 
1.4550745725718444 0.12125621438098705 nan 

0.0 0.18252838316358191 0.10642530333464663 
0.0 0.2190340597962983 0.044330253707096284 
0.0 1.0951702989814915 -0.003799515781444787 
0.0 0.5475851494907458 0.0048781991557413605 
0.0 0.36505676632716383 0.017388787051337746 
0.0 0.13689628737268644 0.15646090086710596 
0.0 0.06844814368634322 0.31561296295427843 
0.0 0.2737925747453729 0.029029509640167286 
0.0 0.05475851494907458 0.34629680175370214 
0.0 0.03042139719393032 0.3585818562917078 
0.0 0.09126419158179096 0.2700689381577326 
0.0 0.04563209579089548 0.35520872697325284 
0.08761362391851933 0.18252838316358191 0.06532545106569569 
0.08761362391851933 0.2190340597962983 0.032937551748775634 
0.08761362391851933 1.0951702989814915 -0.005076405429669874 
0.08761362391851933 0.5475851494907458 0.0006692859519635589 
0.08761362391851933 0.36505676632716383 0.016507129263594465 
0.08761362391851933 0.13689628737268644 0.09038635859425806 
0.08761362391851933 0.06844814368634322 0.18220078279668928 
0.08761362391851933 0.2737925747453729 0.015678663816913047 
0.08761362391851933 0.05475851494907458 0.26256406509367936 
0.08761362391851933 0.03042139719393032 0.3615482313731304 
0.08761362391851933 0.09126419158179096 0.18516481185565564 
0.08761362391851933 0.04563209579089548 0.3662704147581796 
0.17522724783703866 0.18252838316358191 0.011819375797067426 
0.17522724783703866 0.2190340597962983 0.005487859387761781 
0.17522724783703866 1.0951702989814915 -0.007797251270075508 
0.17522724783703866 0.5475851494907458 0.0010208160677494824 
0.17522724783703866 0.36505676632716383 0.007989749369119658 
0.17522724783703866 0.13689628737268644 0.00519025804339976 
0.17522724783703866 0.06844814368634322 -0.11610822076853321 
0.17522724783703866 0.2737925747453729 0.013737695810866259 
0.17522724783703866 0.05475851494907458 -0.2353498303889332 
0.17522724783703866 0.03042139719393032 -0.07867519200352728 
0.17522724783703866 0.09126419158179096 -0.04956418135132596 
0.17522724783703866 0.04563209579089548 -0.11887676234892068 
0.262840871755558 0.18252838316358191 -0.008291645038022774 
0.262840871755558 0.2190340597962983 -0.000664812965098802 
0.262840871755558 1.0951702989814915 -0.00304355619775055 
0.262840871755558 0.5475851494907458 -0.002625958443426574 
0.262840871755558 0.36505676632716383 0.00796048933566677 
0.262840871755558 0.13689628737268644 -0.03540947261259261 
0.262840871755558 0.06844814368634322 -0.11448296933423611 
0.262840871755558 0.2737925747453729 0.00758513917592315 
0.262840871755558 0.05475851494907458 -0.1714563453736539 
0.262840871755558 0.03042139719393032 -0.18236048023943244 
0.262840871755558 0.09126419158179096 -0.07496136649139423 
0.262840871755558 0.04563209579089548 -0.213498113664812 
0.3504544956740773 0.18252838316358191 -0.06076554143025882 
0.3504544956740773 0.2190340597962983 -0.030245940034826436 
0.3504544956740773 1.0951702989814915 -0.0035263769745524087 
0.3504544956740773 0.5475851494907458 0.0005049257775946004 
0.3504544956740773 0.36505676632716383 -0.004566803007432873 
0.3504544956740773 0.13689628737268644 -0.10115325834273352 
0.3504544956740773 0.06844814368634322 -0.16961907875656154 
0.3504544956740773 0.2737925747453729 -0.007052993157038701 
0.3504544956740773 0.05475851494907458 -0.25764519483206755 
0.3504544956740773 0.03042139719393032 -0.23970974280937218 
0.3504544956740773 0.09126419158179096 -0.17358216795527387 
0.3504544956740773 0.04563209579089548 -0.25401743811924987 
0.4380681195925966 0.18252838316358191 -0.10734395103596861 
0.4380681195925966 0.2190340597962983 -0.07026831888216684 
0.4380681195925966 1.0951702989814915 -0.003274278246970941 
0.4380681195925966 0.5475851494907458 -0.0028193136322699273 
0.4380681195925966 0.36505676632716383 0.0005539081357815908 
0.4380681195925966 0.13689628737268644 -0.15298761222182228 
0.4380681195925966 0.06844814368634322 -0.22737678431589475 
0.4380681195925966 0.2737925747453729 -0.03547791505913853 
0.4380681195925966 0.05475851494907458 -0.25020862988198606 
0.4380681195925966 0.03042139719393032 -0.24500285402747227 
0.4380681195925966 0.09126419158179096 -0.21069386360765166 
0.4380681195925966 0.04563209579089548 -0.27547883715630844 
0.525681743511116 0.18252838316358191 -0.154456505337363 
0.525681743511116 0.2190340597962983 -0.1115094698287899 
0.525681743511116 1.0951702989814915 -0.008178304327352363 
0.525681743511116 0.5475851494907458 0.001356444852922083 
0.525681743511116 0.36505676632716383 -0.01627441487039527 
0.525681743511116 0.13689628737268644 -0.20160362628864967 
0.525681743511116 0.06844814368634322 -0.287961595660367 
0.525681743511116 0.2737925747453729 -0.06756905452932198 
0.525681743511116 0.05475851494907458 -0.29909218166307344 
0.525681743511116 0.03042139719393032 -0.3258693077666141 
0.525681743511116 0.09126419158179096 -0.25802772122982764 
0.525681743511116 0.04563209579089548 -0.2844973984518003 
0.6132953674296353 0.18252838316358191 -0.18916008809866044 
0.6132953674296353 0.2190340597962983 -0.1601478934475461 
0.6132953674296353 1.0951702989814915 -0.0038034854529396347 
0.6132953674296353 0.5475851494907458 -0.00041719782706026794 
0.6132953674296353 0.36505676632716383 -0.04405785075485491 
0.6132953674296353 0.13689628737268644 -0.241653621514446 
0.6132953674296353 0.06844814368634322 -0.3182552415101183 
0.6132953674296353 0.2737925747453729 -0.10405014030497643 
0.6132953674296353 0.05475851494907458 -0.32868993200504887 
0.6132953674296353 0.03042139719393032 -0.3286548424176356 
0.6132953674296353 0.09126419158179096 -0.2906195911273862 
0.6132953674296353 0.04563209579089548 -0.337887836882258 
0.7009089913481547 0.18252838316358191 -0.2267968705931494 
0.7009089913481547 0.2190340597962983 -0.19021598051246938 
0.7009089913481547 1.0951702989814915 -0.003932837886813796 
0.7009089913481547 0.5475851494907458 -0.001363121325786705 
0.7009089913481547 0.36505676632716383 -0.06409201896473699 
0.7009089913481547 0.13689628737268644 -0.28176856174226755 
0.7009089913481547 0.06844814368634322 -0.34735116853327574 
0.7009089913481547 0.2737925747453729 -0.1439266018328888 
0.7009089913481547 0.05475851494907458 -0.3467757597493574 
0.7009089913481547 0.03042139719393032 -0.3895188016488507 
0.7009089913481547 0.09126419158179096 -0.32127219760331255 
0.7009089913481547 0.04563209579089548 -0.3456242945066097 
0.7885226152666739 0.18252838316358191 -0.2692686422518572 
0.7885226152666739 0.2190340597962983 -0.2286487458776841 
0.7885226152666739 1.0951702989814915 -0.00970998112975158 
0.7885226152666739 0.5475851494907458 -0.01430484266171312 
0.7885226152666739 0.36505676632716383 -0.09292409762183247 
0.7885226152666739 0.13689628737268644 -0.317319178550072 
0.7885226152666739 0.06844814368634322 -0.37842542576919275 
0.7885226152666739 0.2737925747453729 -0.17144567073159833 
0.7885226152666739 0.05475851494907458 -0.3748186585210912 
0.7885226152666739 0.03042139719393032 -0.37896545711018176 
0.7885226152666739 0.09126419158179096 -0.3594385239028204 
0.7885226152666739 0.04563209579089548 -0.38599892358828547 
0.8761362391851932 0.18252838316358191 -0.3062806055630885 
0.8761362391851932 0.2190340597962983 -0.2687710216235744 
0.8761362391851932 1.0951702989814915 -0.008726739130374812 
0.8761362391851932 0.5475851494907458 -0.022500040749546497 
0.8761362391851932 0.36505676632716383 -0.11984895597383013 
0.8761362391851932 0.13689628737268644 -0.34361766329902493 
0.8761362391851932 0.06844814368634322 -0.3881705631728855 
0.8761362391851932 0.2737925747453729 -0.2054809921146659 
0.8761362391851932 0.05475851494907458 -0.3985968674771134 
0.8761362391851932 0.03042139719393032 -0.41710173129380823 
0.8761362391851932 0.09126419158179096 -0.36992917830767363 
0.8761362391851932 0.04563209579089548 -0.4190106979223704 
0.9637498631037126 0.18252838316358191 -0.3202516970252087 
0.9637498631037126 0.2190340597962983 -0.2802502006562842 
0.9637498631037126 1.0951702989814915 -0.004391243142546975 
0.9637498631037126 0.5475851494907458 -0.04665980123264769 
0.9637498631037126 0.36505676632716383 -0.15276952328763715 
0.9637498631037126 0.13689628737268644 -0.3593075832261361 
0.9637498631037126 0.06844814368634322 -0.40490766308685144 
0.9637498631037126 0.2737925747453729 -0.2296626497668772 
0.9637498631037126 0.05475851494907458 -0.40612282595772137 
0.9637498631037126 0.03042139719393032 -0.4302160975737126 
0.9637498631037126 0.09126419158179096 -0.3919841306213489 
0.9637498631037126 0.04563209579089548 -0.41565975266902333 
1.051363487022232 0.18252838316358191 -0.3583691022797545 
1.051363487022232 0.2190340597962983 -0.3276757210699719 
1.051363487022232 1.0951702989814915 -0.0027983306443030436 
1.051363487022232 0.5475851494907458 -0.06042224494175189 
1.051363487022232 0.36505676632716383 -0.1862389543091857 
1.051363487022232 0.13689628737268644 -0.3929085114450333 
1.051363487022232 0.06844814368634322 -0.41560376477114086 
1.051363487022232 0.2737925747453729 -0.2730651830465431 
1.051363487022232 0.05475851494907458 -0.4280655050249318 
1.051363487022232 0.03042139719393032 -0.4328094358942227 
1.051363487022232 0.09126419158179096 -0.41199460352466366 
1.051363487022232 0.04563209579089548 -0.4360386518474009 
1.1389771109407512 0.18252838316358191 -0.37888068845828077 
1.1389771109407512 0.2190340597962983 -0.35038562144425717 
1.1389771109407512 1.0951702989814915 -0.004665857832646343 
1.1389771109407512 0.5475851494907458 -0.07081901047243554 
1.1389771109407512 0.36505676632716383 -0.19533287617879383 
1.1389771109407512 0.13689628737268644 -0.41283993922362555 
1.1389771109407512 0.06844814368634322 -0.45065566230210935 
1.1389771109407512 0.2737925747453729 -0.2902694004992686 
1.1389771109407512 0.05475851494907458 -0.4435585941477222 
1.1389771109407512 0.03042139719393032 -0.4565158201013848 
1.1389771109407512 0.09126419158179096 -0.43587318290155985 
1.1389771109407512 0.04563209579089548 -0.45401513767391705 
1.2265907348592706 0.18252838316358191 -0.38179460666948517 
1.2265907348592706 0.2190340597962983 -0.3377459960766972 
1.2265907348592706 1.0951702989814915 -0.00418459905582671 
1.2265907348592706 0.5475851494907458 -0.0947575597485203 
1.2265907348592706 0.36505676632716383 -0.22080834362646684 
1.2265907348592706 0.13689628737268644 -0.40911813531610447 
1.2265907348592706 0.06844814368634322 -0.43641493657805347 
1.2265907348592706 0.2737925747453729 -0.2914808596291646 
1.2265907348592706 0.05475851494907458 -0.43477414574347867 
1.2265907348592706 0.03042139719393032 -0.4343515834410202 
1.2265907348592706 0.09126419158179096 -0.4264106476508033 
1.2265907348592706 0.04563209579089548 -0.4566640177162596 
1.3142043587777898 0.18252838316358191 -0.4028205378817799 
1.3142043587777898 0.2190340597962983 -0.38007244387809935 
1.3142043587777898 1.0951702989814915 -0.006358295607968901 
1.3142043587777898 0.5475851494907458 -0.11342505713422249 
1.3142043587777898 0.36505676632716383 -0.2568326122932464 
1.3142043587777898 0.13689628737268644 -0.43264972885629566 
1.3142043587777898 0.06844814368634322 -0.4602644617381908 
1.3142043587777898 0.2737925747453729 -0.3343879503872862 
1.3142043587777898 0.05475851494907458 -0.4599268408009431 
1.3142043587777898 0.03042139719393032 -0.4558206682203588 
1.3142043587777898 0.09126419158179096 -0.4508778531773989 
1.3142043587777898 0.04563209579089548 -0.45596074830967936 

0.0 0.13633190821045282 0.024708441516070847 
0.0 0.0605919592046457 0.23630466152740945 
0.0 0.21813105313672454 0.01525435409261627 
0.0 1.0906552656836226 -0.00641953303990199 
0.0 0.1817758776139371 0.030197914257553415 
0.0 0.045443969403484274 0.14042671397659773 
0.0 0.09088793880696855 0.1556593596424443 
0.0 0.5453276328418113 -0.0031733608925420993 
0.0 0.03029597960232285 0.3477138074676546 
0.0 0.3635517552278742 0.0028073863841351905 
0.0 0.27266381642090565 0.005764940515446742 
0.08725242125468981 0.13633190821045282 0.004303426583238805 
0.08725242125468981 0.0605919592046457 0.0419772218955448 
0.08725242125468981 0.21813105313672454 -0.0008503432097323851 
0.08725242125468981 1.0906552656836226 -0.006855515844787709 
0.08725242125468981 0.1817758776139371 0.014300268165113249 
0.08725242125468981 0.045443969403484274 0.310753626439702 
0.08725242125468981 0.09088793880696855 0.06290501508509173 
0.08725242125468981 0.5453276328418113 -0.007611127922273797 
0.08725242125468981 0.03029597960232285 0.29452506910668114 
0.08725242125468981 0.3635517552278742 0.0003067084573358537 
0.08725242125468981 0.27266381642090565 -0.004637098006698985 
0.17450484250937962 0.13633190821045282 -0.019854475545611407 
0.17450484250937962 0.0605919592046457 -0.09825201886275386 
0.17450484250937962 0.21813105313672454 0.003545559016198612 
0.17450484250937962 1.0906552656836226 -0.009394802254274902 
0.17450484250937962 0.1817758776139371 0.0031891487484469604 
0.17450484250937962 0.045443969403484274 -0.1919878913037184 
0.17450484250937962 0.09088793880696855 -0.021864409219687228 
0.17450484250937962 0.5453276328418113 -0.00707414507263134 
0.17450484250937962 0.03029597960232285 -0.21891816917363657 
0.17450484250937962 0.3635517552278742 -0.0014937035360967892 
0.17450484250937962 0.27266381642090565 -0.0021542224838991264 
0.26175726376406944 0.13633190821045282 -0.04534262471255176 
0.26175726376406944 0.0605919592046457 -0.19028204975145085 
0.26175726376406944 0.21813105313672454 -0.005517966716958298 
0.26175726376406944 1.0906552656836226 -0.007588124812239998 
0.26175726376406944 0.1817758776139371 -0.014117136383147405 
0.26175726376406944 0.045443969403484274 -0.2220646301546027 
0.26175726376406944 0.09088793880696855 -0.1007142009600111 
0.26175726376406944 0.5453276328418113 -0.009185281487189922 
0.26175726376406944 0.03029597960232285 -0.24482318256103267 
0.26175726376406944 0.3635517552278742 -0.00321866081792495 
0.26175726376406944 0.27266381642090565 -0.0027486622443699516 
0.34900968501875923 0.13633190821045282 -0.10942218540007465 
0.34900968501875923 0.0605919592046457 -0.21716661640447074 
0.34900968501875923 0.21813105313672454 -0.03120472010628397 
0.34900968501875923 1.0906552656836226 -0.007945357472697874 
0.34900968501875923 0.1817758776139371 -0.0508673869702589 
0.34900968501875923 0.045443969403484274 -0.26279957657490904 
0.34900968501875923 0.09088793880696855 -0.17401660750603323 
0.34900968501875923 0.5453276328418113 -0.005583206192042677 
0.34900968501875923 0.03029597960232285 -0.2692835083308628 
0.34900968501875923 0.3635517552278742 -0.004111256903369165 
0.34900968501875923 0.27266381642090565 -0.01303400274665841 
0.4362621062734491 0.13633190821045282 -0.1652673987521145 
0.4362621062734491 0.0605919592046457 -0.2481503758062503 
0.4362621062734491 0.21813105313672454 -0.07957143800935483 
0.4362621062734491 1.0906552656836226 -0.006758415551604805 
0.4362621062734491 0.1817758776139371 -0.10344292793698359 
0.4362621062734491 0.045443969403484274 -0.2716221078907516 
0.4362621062734491 0.09088793880696855 -0.2043878879890247 
0.4362621062734491 0.5453276328418113 -0.0061758076069570525 
0.4362621062734491 0.03029597960232285 -0.2892089644938829 
0.4362621062734491 0.3635517552278742 -0.00573523893022304 
0.4362621062734491 0.27266381642090565 -0.03186736288658081 
0.5235145275281389 0.13633190821045282 -0.2145217702480145 
0.5235145275281389 0.0605919592046457 -0.3025284955742025 
0.5235145275281389 0.21813105313672454 -0.11380923462847539 
0.5235145275281389 1.0906552656836226 -0.008766967468900442 
0.5235145275281389 0.1817758776139371 -0.15441896171963507 
0.5235145275281389 0.045443969403484274 -0.3161820654045093 
0.5235145275281389 0.09088793880696855 -0.25707295601953434 
0.5235145275281389 0.5453276328418113 -0.0037292357451480483 
0.5235145275281389 0.03029597960232285 -0.3105520774195507 
0.5235145275281389 0.3635517552278742 -0.01639604776146228 
0.5235145275281389 0.27266381642090565 -0.06218712963065808 
0.6107669487828287 0.13633190821045282 -0.23831090195212995 
0.6107669487828287 0.0605919592046457 -0.29625112313416296 
0.6107669487828287 0.21813105313672454 -0.15584966523535188 
0.6107669487828287 1.0906552656836226 -0.007634126274191962 
0.6107669487828287 0.1817758776139371 -0.1899720204529542 
0.6107669487828287 0.045443969403484274 -0.3279405872143525 
0.6107669487828287 0.09088793880696855 -0.2846227453031479 
0.6107669487828287 0.5453276328418113 -0.0031091401775961707 
0.6107669487828287 0.03029597960232285 -0.34996600440574094 
0.6107669487828287 0.3635517552278742 -0.0402002251030248 
0.6107669487828287 0.27266381642090565 -0.10303555710884134 
0.6980193700375185 0.13633190821045282 -0.27790534232925257 
0.6980193700375185 0.0605919592046457 -0.33503092653354505 
0.6980193700375185 0.21813105313672454 -0.19144248278291082 
0.6980193700375185 1.0906552656836226 -0.007755585740364428 
0.6980193700375185 0.1817758776139371 -0.23378573890121374 
0.6980193700375185 0.045443969403484274 -0.3414566998421013 
0.6980193700375185 0.09088793880696855 -0.3187145772089565 
0.6980193700375185 0.5453276328418113 -0.008673639885603936 
0.6980193700375185 0.03029597960232285 -0.3634537681805409 
0.6980193700375185 0.3635517552278742 -0.06867494876708506 
0.6980193700375185 0.27266381642090565 -0.1388863454117426 
0.7852717912922083 0.13633190821045282 -0.31315730750523607 
0.7852717912922083 0.0605919592046457 -0.3692709927738231 
0.7852717912922083 0.21813105313672454 -0.2214313725448399 
0.7852717912922083 1.0906552656836226 -0.01099770340223006 
0.7852717912922083 0.1817758776139371 -0.27007949825343275 
0.7852717912922083 0.045443969403484274 -0.37684471381841506 
0.7852717912922083 0.09088793880696855 -0.3533302253068244 
0.7852717912922083 0.5453276328418113 -0.01195165182019125 
0.7852717912922083 0.03029597960232285 -0.38145143572941803 
0.7852717912922083 0.3635517552278742 -0.09427192650643519 
0.7852717912922083 0.27266381642090565 -0.16595452774708835 
0.8725242125468982 0.13633190821045282 -0.3429939137762909 
0.8725242125468982 0.0605919592046457 -0.39197678243598477 
0.8725242125468982 0.21813105313672454 -0.2624235664869121 
0.8725242125468982 1.0906552656836226 -0.006693988762670757 
0.8725242125468982 0.1817758776139371 -0.2986220683641334 
0.8725242125468982 0.045443969403484274 -0.4090886791783893 
0.8725242125468982 0.09088793880696855 -0.37348275778037354 
0.8725242125468982 0.5453276328418113 -0.02045736733720798 
0.8725242125468982 0.03029597960232285 -0.4110921218311168 
0.8725242125468982 0.3635517552278742 -0.12345256468180489 
0.8725242125468982 0.27266381642090565 -0.2065783150699472 
0.9597766338015878 0.13633190821045282 -0.36241765519437275 
0.9597766338015878 0.0605919592046457 -0.3946943325993324 
0.9597766338015878 0.21813105313672454 -0.27397255515856966 
0.9597766338015878 1.0906552656836226 -0.005321188183541851 
0.9597766338015878 0.1817758776139371 -0.31485349008276614 
0.9597766338015878 0.045443969403484274 -0.40692298002441796 
0.9597766338015878 0.09088793880696855 -0.39118966639907277 
0.9597766338015878 0.5453276328418113 -0.042460082131470754 
0.9597766338015878 0.03029597960232285 -0.4103713339261463 
0.9597766338015878 0.3635517552278742 -0.14722744107148011 
0.9597766338015878 0.27266381642090565 -0.22847112833672467 
1.0470290550562777 0.13633190821045282 -0.38785447000335826 
1.0470290550562777 0.0605919592046457 -0.43293236267825147 
1.0470290550562777 0.21813105313672454 -0.32082868411510557 
1.0470290550562777 1.0906552656836226 -0.010896092891237446 
1.0470290550562777 0.1817758776139371 -0.35252566125988155 
1.0470290550562777 0.045443969403484274 -0.4378421765551564 
1.0470290550562777 0.09088793880696855 -0.41441251572909316 
1.0470290550562777 0.5453276328418113 -0.058955569751573296 
1.0470290550562777 0.03029597960232285 -0.432871458798133 
1.0470290550562777 0.3635517552278742 -0.18148715357121203 
1.0470290550562777 0.27266381642090565 -0.2697068854599987 
1.1342814763109674 0.13633190821045282 -0.4093147372521726 
1.1342814763109674 0.0605919592046457 -0.44434952775626196 
1.1342814763109674 0.21813105313672454 -0.34440333424077574 
1.1342814763109674 1.0906552656836226 -0.008419315750083698 
1.1342814763109674 0.1817758776139371 -0.37770597081314006 
1.1342814763109674 0.045443969403484274 -0.4433749943026323 
1.1342814763109674 0.09088793880696855 -0.43689329410291095 
1.1342814763109674 0.5453276328418113 -0.06885297366354066 
1.1342814763109674 0.03029597960232285 -0.4529398963359624 
1.1342814763109674 0.3635517552278742 -0.19485115400024944 
1.1342814763109674 0.27266381642090565 -0.2899185708271129 
1.2215338975656573 0.13633190821045282 -0.4058048133341371 
1.2215338975656573 0.0605919592046457 -0.4332933276046128 
1.2215338975656573 0.21813105313672454 -0.33975723892289933 
1.2215338975656573 1.0906552656836226 -0.00890668525219623 
1.2215338975656573 0.1817758776139371 -0.37236627070491163 
1.2215338975656573 0.045443969403484274 -0.43263327228759785 
1.2215338975656573 0.09088793880696855 -0.42234408513430605 
1.2215338975656573 0.5453276328418113 -0.09584074860278315 
1.2215338975656573 0.03029597960232285 -0.4272624778936996 
1.2215338975656573 0.3635517552278742 -0.21338671224723202 
1.2215338975656573 0.27266381642090565 -0.28681512321148045 
1.308786318820347 0.13633190821045282 -0.42902041129593094 
1.308786318820347 0.0605919592046457 -0.45412326348477944 
1.308786318820347 0.21813105313672454 -0.3777325020659167 
1.308786318820347 1.0906552656836226 -0.010781837212135239 
1.308786318820347 0.1817758776139371 -0.4033918206363068 
1.308786318820347 0.045443969403484274 -0.4529575394287342 
1.308786318820347 0.09088793880696855 -0.4460025018857173 
1.308786318820347 0.5453276328418113 -0.11813946719808753 
1.308786318820347 0.03029597960232285 -0.4786747119271212 
1.308786318820347 0.3635517552278742 -0.25401389686465375 
1.308786318820347 0.27266381642090565 -0.33519225520224005 

0.0 0.18222902543917197 nan 
0.0 0.060743008479723984 0.07475563338736686 
0.0 0.21867483052700637 -0.004158865566814677 
0.0 0.04555725635979299 0.35603458610468497 
0.0 0.09111451271958598 0.07904089974866024 
0.0 0.13667176907937897 0.007047116559805463 
0.0 0.030371504239861992 0.28276977184129043 
0.0 0.27334353815875795 -0.01359231389291934 
0.0 1.0933741526350318 -0.003090727866800489 
0.0 0.5466870763175159 -0.003834966397095226 
0.0 0.36445805087834393 -0.001963504925730654 
0.08746993221080254 0.18222902543917197 -0.006116798372864162 
0.08746993221080254 0.060743008479723984 0.05385826705385135 
0.08746993221080254 0.21867483052700637 0.0012154251207505391 
0.08746993221080254 0.04555725635979299 -0.0490015865760337 
0.08746993221080254 0.09111451271958598 0.010709883628934875 
0.08746993221080254 0.13667176907937897 -0.011919930104389617 
0.08746993221080254 0.030371504239861992 -0.05550530981030378 
0.08746993221080254 0.27334353815875795 -0.010302862010252423 
0.08746993221080254 1.0933741526350318 -0.008219019029396488 
0.08746993221080254 0.5466870763175159 -0.005158726223176769 
0.08746993221080254 0.36445805087834393 -0.006507586027362137 
0.17493986442160508 0.18222902543917197 -0.0025538265967410905 
0.17493986442160508 0.060743008479723984 -0.10330900972340289 
0.17493986442160508 0.21867483052700637 -0.0047237650096266185 
0.17493986442160508 0.04555725635979299 -0.12160525974892611 
0.17493986442160508 0.09111451271958598 -0.013875559245457551 
0.17493986442160508 0.13667176907937897 -0.011470558348618178 
0.17493986442160508 0.030371504239861992 -0.1339913502699771 
0.17493986442160508 0.27334353815875795 -0.01007407974501549 
0.17493986442160508 1.0933741526350318 -0.009009880248154092 
0.17493986442160508 0.5466870763175159 -0.0033573305488833888 
0.17493986442160508 0.36445805087834393 -0.004888340748655973 
0.2624097966324076 0.18222902543917197 -0.02074999680810301 
0.2624097966324076 0.060743008479723984 -0.1710563371492482 
0.2624097966324076 0.21867483052700637 -0.004621332898884673 
0.2624097966324076 0.04555725635979299 -0.1473261299590304 
0.2624097966324076 0.09111451271958598 -0.10251931288953996 
0.2624097966324076 0.13667176907937897 -0.03928227984553992 
0.2624097966324076 0.030371504239861992 -0.21683441380441176 
0.2624097966324076 0.27334353815875795 -0.006524925081276218 
0.2624097966324076 1.0933741526350318 -0.0065840304061780975 
0.2624097966324076 0.5466870763175159 -0.004782624163956105 
0.2624097966324076 0.36445805087834393 -0.005141264753438032 
0.34987972884321017 0.18222902543917197 -0.06426860920177759 
0.34987972884321017 0.060743008479723984 -0.19323252326414722 
0.34987972884321017 0.21867483052700637 -0.036537265648412476 
0.34987972884321017 0.04555725635979299 -0.24070062210670082 
0.34987972884321017 0.09111451271958598 -0.17515660737739924 
0.34987972884321017 0.13667176907937897 -0.10589939073739708 
0.34987972884321017 0.030371504239861992 -0.25991729567758814 
0.34987972884321017 0.27334353815875795 -0.014573504940554446 
0.34987972884321017 1.0933741526350318 -0.005107480854954033 
0.34987972884321017 0.5466870763175159 -0.005467541181089874 
0.34987972884321017 0.36445805087834393 -0.004410402542920973 
0.43734966105401274 0.18222902543917197 -0.10275174515473624 
0.43734966105401274 0.060743008479723984 -0.2401063554422848 
0.43734966105401274 0.21867483052700637 -0.07703851158806846 
0.43734966105401274 0.04555725635979299 -0.28100871022065504 
0.43734966105401274 0.09111451271958598 -0.21884528499910272 
0.43734966105401274 0.13667176907937897 -0.15799020281289572 
0.43734966105401274 0.030371504239861992 -0.28987273966472127 
0.43734966105401274 0.27334353815875795 -0.035348024603094184 
0.43734966105401274 1.0933741526350318 -0.006412472757099413 
0.43734966105401274 0.5466870763175159 -0.007125746252366248 
0.43734966105401274 0.36445805087834393 -0.006795105891840169 
0.5248195932648152 0.18222902543917197 -0.14992190492029847 
0.5248195932648152 0.060743008479723984 -0.29198272942243786 
0.5248195932648152 0.21867483052700637 -0.11666030598504835 
0.5248195932648152 0.04555725635979299 -0.3042306048264639 
0.5248195932648152 0.09111451271958598 -0.2627795306778121 
0.5248195932648152 0.13667176907937897 -0.20061690402824098 
0.5248195932648152 0.030371504239861992 -0.32899608168941874 
0.5248195932648152 0.27334353815875795 -0.06792362534082168 
0.5248195932648152 1.0933741526350318 -0.005312762629164834 
0.5248195932648152 0.5466870763175159 -0.0035664758812851503 
0.5248195932648152 0.36445805087834393 -0.023936490765806145 
0.6122895254756179 0.18222902543917197 -0.19335003767394826 
0.6122895254756179 0.060743008479723984 -0.31883108763256357 
0.6122895254756179 0.21867483052700637 -0.15368425008998285 
0.6122895254756179 0.04555725635979299 -0.33593087120999293 
0.6122895254756179 0.09111451271958598 -0.29192068468318383 
0.6122895254756179 0.13667176907937897 -0.24347144691535794 
0.6122895254756179 0.030371504239861992 -0.34346977326150524 
0.6122895254756179 0.27334353815875795 -0.10320285703232769 
0.6122895254756179 1.0933741526350318 -0.00669724974200626 
0.6122895254756179 0.5466870763175159 -0.005016861584379245 
0.6122895254756179 0.36445805087834393 -0.039767475444748415 
0.6997594576864203 0.18222902543917197 -0.23204203606398888 
0.6997594576864203 0.060743008479723984 -0.34530326583901777 
0.6997594576864203 0.21867483052700637 -0.1939630492615146 
0.6997594576864203 0.04555725635979299 -0.35919472670882335 
0.6997594576864203 0.09111451271958598 -0.32427115124288647 
0.6997594576864203 0.13667176907937897 -0.28294957486562117 
0.6997594576864203 0.030371504239861992 -0.3618143823196355 
0.6997594576864203 0.27334353815875795 -0.1386338939101427 
0.6997594576864203 1.0933741526350318 -0.0063813619229116 
0.6997594576864203 0.5466870763175159 -0.00690598067771409 
0.6997594576864203 0.36445805087834393 -0.06858408740604646 
0.7872293898972229 0.18222902543917197 -0.26862289226608865 
0.7872293898972229 0.060743008479723984 -0.375589820722503 
0.7872293898972229 0.21867483052700637 -0.2274355907464922 
0.7872293898972229 0.04555725635979299 -0.3825831929097902 
0.7872293898972229 0.09111451271958598 -0.3582849284744899 
0.7872293898972229 0.13667176907937897 -0.3130158769020897 
0.7872293898972229 0.030371504239861992 -0.3897211879174242 
0.7872293898972229 0.27334353815875795 -0.17074018871833935 
0.7872293898972229 1.0933741526350318 -0.006765821731285884 
0.7872293898972229 0.5466870763175159 -0.008605833907834945 
0.7872293898972229 0.36445805087834393 -0.09654852886065442 
0.8746993221080255 0.18222902543917197 -0.30416699641632455 
0.8746993221080255 0.060743008479723984 -0.3950802227719352 
0.8746993221080255 0.21867483052700637 -0.2657961626368828 
0.8746993221080255 0.04555725635979299 -0.4007215408671125 
0.8746993221080255 0.09111451271958598 -0.37283588069028567 
0.8746993221080255 0.13667176907937897 -0.3435393685705691 
0.8746993221080255 0.030371504239861992 -0.40929393851827794 
0.8746993221080255 0.27334353815875795 -0.20902449937546416 
0.8746993221080255 1.0933741526350318 -0.007781136668230498 
0.8746993221080255 0.5466870763175159 -0.021391431819956546 
0.8746993221080255 0.36445805087834393 -0.12299972422966378 
0.9621692543188279 0.18222902543917197 -0.31762185359650763 
0.9621692543188279 0.060743008479723984 -0.40313804837328265 
0.9621692543188279 0.21867483052700637 -0.28116017589432535 
0.9621692543188279 0.04555725635979299 -0.41412126310751907 
0.9621692543188279 0.09111451271958598 -0.3902470403942096 
0.9621692543188279 0.13667176907937897 -0.3607311026906664 
0.9621692543188279 0.030371504239861992 -0.40704548498639254 
0.9621692543188279 0.27334353815875795 -0.23016066264068438 
0.9621692543188279 1.0933741526350318 -0.005308428822059944 
0.9621692543188279 0.5466870763175159 -0.04456619824602033 
0.9621692543188279 0.36445805087834393 -0.15335269447989272 
1.0496391865296304 0.18222902543917197 -0.3587609012845963 
1.0496391865296304 0.060743008479723984 -0.4272831926085326 
1.0496391865296304 0.21867483052700637 -0.32309473038607994 
1.0496391865296304 0.04555725635979299 -0.43010988876466133 
1.0496391865296304 0.09111451271958598 -0.4079511612503801 
1.0496391865296304 0.13667176907937897 -0.3882237363423271 
1.0496391865296304 0.030371504239861992 -0.43737971509533924 
1.0496391865296304 0.27334353815875795 -0.2724059955254147 
1.0496391865296304 1.0933741526350318 -0.007336217788080897 
1.0496391865296304 0.5466870763175159 -0.06383211549512252 
1.0496391865296304 0.36445805087834393 -0.18304996062370676 
1.0059042204242292 0.18222902543917197 nan 
1.0059042204242292 0.060743008479723984 nan 
1.0059042204242292 0.21867483052700637 nan 
1.0059042204242292 0.04555725635979299 nan 
1.0059042204242292 0.09111451271958598 nan 
1.0059042204242292 0.13667176907937897 nan 
1.0059042204242292 0.030371504239861992 nan 
1.0059042204242292 0.27334353815875795 -0.25141128470195745 
1.0059042204242292 1.0933741526350318 nan 
1.0059042204242292 0.5466870763175159 nan 
1.0059042204242292 0.36445805087834393 nan 
1.1371091187404332 0.18222902543917197 -0.37931407831236785 
1.1371091187404332 0.060743008479723984 -0.44527363738395664 
1.1371091187404332 0.21867483052700637 -0.3444272945399817 
1.1371091187404332 0.04555725635979299 -0.45036787628962804 
1.1371091187404332 0.09111451271958598 -0.43769597829108375 
1.1371091187404332 0.13667176907937897 -0.414662470162936 
1.1371091187404332 0.030371504239861992 -0.45110595285680527 
1.1371091187404332 0.27334353815875795 -0.28937734768805523 
1.1371091187404332 1.0933741526350318 -0.004641845630871626 
1.1371091187404332 0.5466870763175159 -0.0697716691431165 
1.1371091187404332 0.36445805087834393 -0.20033197163261923 
1.2245790509512358 0.18222902543917197 -0.37082867718846624 
1.2245790509512358 0.060743008479723984 -0.43657942164165464 
1.2245790509512358 0.21867483052700637 -0.34012214517091816 
1.2245790509512358 0.04555725635979299 -0.4379918085642207 
1.2245790509512358 0.09111451271958598 -0.4279390736440691 
1.2245790509512358 0.13667176907937897 -0.40586977662794044 
1.2245790509512358 0.030371504239861992 -0.428859650209214 
1.2245790509512358 0.27334353815875795 -0.2891189881337464 
1.2245790509512358 1.0933741526350318 -0.008364123862052859 
1.2245790509512358 0.5466870763175159 -0.0919119434282045 
1.2245790509512358 0.36445805087834393 -0.2156787892921922 
1.312048983162038 0.18222902543917197 -0.40542554107674955 
1.312048983162038 0.060743008479723984 -0.4634276842144173 
1.312048983162038 0.21867483052700637 -0.38386268215271485 
1.312048983162038 0.04555725635979299 -0.46889177671219695 
1.312048983162038 0.09111451271958598 -0.4494005808726518 
1.312048983162038 0.13667176907937897 -0.4306842485119664 
1.312048983162038 0.030371504239861992 -0.4519946965256716 
1.312048983162038 0.27334353815875795 -0.33488153806302495 
1.312048983162038 1.0933741526350318 -0.007825024654116719 
1.312048983162038 0.5466870763175159 -0.1162098826964706 
1.312048983162038 0.36445805087834393 -0.2548031450729376 

0.0 0.3282563025210084 -0.022303819413794928 
0.0 0.4376750700280112 -0.004352395002118494 
0.0 0.5252100840336135 0.0014880824480527502 
0.0 1.3130252100840336 -0.034129171889343966 
0.0 0.8753501400560224 -0.016531436195801847 
0.0 0.14589169000933705 0.08849497519596072 
0.0 0.6565126050420168 -0.01578542740625662 
0.0 0.2188375350140056 0.01074882379422357 
0.0 0.03647292250233426 -0.12396376105589293 
0.0 0.07294584500466852 0.19777460708548122 
0.0 0.0547093837535014 -0.32490789514335144 
0.0 0.1094187675070028 0.10720056129069275 
0.10504201680672269 0.3282563025210084 0.0002882156539086222 
0.10504201680672269 0.4376750700280112 -0.01464067878989831 
0.10504201680672269 0.5252100840336135 -0.0073504993909328424 
0.10504201680672269 1.3130252100840336 -0.034878856873631806 
0.10504201680672269 0.8753501400560224 -0.015169706577483932 
0.10504201680672269 0.14589169000933705 -0.023983000737059525 
0.10504201680672269 0.6565126050420168 -0.03834860874496857 
0.10504201680672269 0.2188375350140056 -0.006370802732857848 
0.10504201680672269 0.03647292250233426 0.4586676766294752 
0.10504201680672269 0.07294584500466852 0.2872066933391003 
0.10504201680672269 0.0547093837535014 0.32196431881576154 
0.10504201680672269 0.1094187675070028 0.15725062175605534 
0.21008403361344538 0.3282563025210084 -0.042270929511510485 
0.21008403361344538 0.4376750700280112 -0.011744299374161427 
0.21008403361344538 0.5252100840336135 -0.016182079357478285 
0.21008403361344538 1.3130252100840336 -0.03580159913229997 
0.21008403361344538 0.8753501400560224 -0.01512032579575948 
0.21008403361344538 0.14589169000933705 -0.04992297010716051 
0.21008403361344538 0.6565126050420168 -0.010306937296977613 
0.21008403361344538 0.2188375350140056 -0.011158823088058751 
0.21008403361344538 0.03647292250233426 -0.30006043777805236 
0.21008403361344538 0.07294584500466852 -0.15726454644357743 
0.21008403361344538 0.0547093837535014 -0.2863355176629475 
0.21008403361344538 0.1094187675070028 -0.09535484230456888 
0.31512605042016806 0.3282563025210084 -0.014105069601369959 
0.31512605042016806 0.4376750700280112 -0.005849400421933479 
0.31512605042016806 0.5252100840336135 -0.022481507584651506 
0.31512605042016806 1.3130252100840336 -0.036444827011687025 
0.31512605042016806 0.8753501400560224 -0.017631380585322362 
0.31512605042016806 0.14589169000933705 -0.1228640969255349 
0.31512605042016806 0.6565126050420168 -0.04825301995798319 
0.31512605042016806 0.2188375350140056 -0.059487420887472636 
0.31512605042016806 0.03647292250233426 -0.3534564836964197 
0.31512605042016806 0.07294584500466852 -0.22514160535537742 
0.31512605042016806 0.0547093837535014 -0.35276248366993856 
0.31512605042016806 0.1094187675070028 -0.2207549288097592 
0.42016806722689076 0.3282563025210084 -0.05030286747051761 
0.42016806722689076 0.4376750700280112 -0.016614076788803753 
0.42016806722689076 0.5252100840336135 -0.013410000673063341 
0.42016806722689076 1.3130252100840336 -0.03580879870330485 
0.42016806722689076 0.8753501400560224 -0.023375615135760187 
0.42016806722689076 0.14589169000933705 -0.22668635744739069 
0.42016806722689076 0.6565126050420168 -0.014139668091501306 
0.42016806722689076 0.2188375350140056 -0.11613389933179152 
0.42016806722689076 0.03647292250233426 -0.36998462988136427 
0.42016806722689076 0.07294584500466852 -0.32666169408940043 
0.42016806722689076 0.0547093837535014 -0.36274795763893786 
0.42016806722689076 0.1094187675070028 -0.23620445236918294 
0.5252100840336135 0.3282563025210084 -0.098995069535167 
0.5252100840336135 0.4376750700280112 -0.02122917062045406 
0.5252100840336135 0.5252100840336135 -0.01582324584245463 
0.5252100840336135 1.3130252100840336 -0.035540486415154296 
0.5252100840336135 0.8753501400560224 -0.01877498554568886 
0.5252100840336135 0.14589169000933705 -0.2760037746716333 
0.5252100840336135 0.6565126050420168 -0.08516568667908339 
0.5252100840336135 0.2188375350140056 -0.20995190355553986 
0.5252100840336135 0.03647292250233426 -0.4309688581314879 
0.5252100840336135 0.07294584500466852 -0.3925734356242496 
0.5252100840336135 0.0547093837535014 -0.4313595383006143 
0.5252100840336135 0.1094187675070028 -0.35877815280523967 
0.6302521008403361 0.3282563025210084 -0.1559215506055363 
0.6302521008403361 0.4376750700280112 -0.071681502564261 
0.6302521008403361 0.5252100840336135 -0.041743664377515706 
0.6302521008403361 1.3130252100840336 -0.03502442613074641 
0.6302521008403361 0.8753501400560224 -0.022073077852464512 
0.6302521008403361 0.14589169000933705 -0.37917462021573334 
0.6302521008403361 0.6565126050420168 -0.006915135815355553 
0.6302521008403361 0.2188375350140056 -0.2630047037197232 
0.6302521008403361 0.03647292250233426 -0.43997088725195954 
0.6302521008403361 0.07294584500466852 -0.48886885636607574 
0.6302521008403361 0.0547093837535014 -0.48861767133323913 
0.6302521008403361 0.1094187675070028 -0.4509842448008615 
0.7352941176470589 0.3282563025210084 -0.19555649649565707 
0.7352941176470589 0.4376750700280112 -0.10608380852340936 
0.7352941176470589 0.5252100840336135 -0.06250405217233952 
0.7352941176470589 1.3130252100840336 -0.03481461794276534 
0.7352941176470589 0.8753501400560224 -0.016488774186145045 
0.7352941176470589 0.14589169000933705 -0.44462757529482383 
0.7352941176470589 0.6565126050420168 -0.039797264494032904 
0.7352941176470589 0.2188375350140056 -0.3474451453375467 
0.7352941176470589 0.03647292250233426 -0.5663206275157121 
0.7352941176470589 0.07294584500466852 -0.4994223792458159 
0.7352941176470589 0.0547093837535014 -0.5533779228603205 
0.7352941176470589 0.1094187675070028 -0.4572184940152531 
0.8403361344537815 0.3282563025210084 -0.2598937773638867 
0.8403361344537815 0.4376750700280112 -0.156302143099887 
0.8403361344537815 0.5252100840336135 -0.09717795298266364 
0.8403361344537815 1.3130252100840336 -0.033392600606419034 
0.8403361344537815 0.8753501400560224 -0.021134510881558502 
0.8403361344537815 0.14589169000933705 -0.49048260848457026 
0.8403361344537815 0.6565126050420168 -0.028225476771590985 
0.8403361344537815 0.2188375350140056 -0.394669255569875 
0.8403361344537815 0.03647292250233426 -0.6079334583097944 
0.8403361344537815 0.07294584500466852 -0.557038008217993 
0.8403361344537815 0.0547093837535014 -0.5575033597998023 
0.8403361344537815 0.1094187675070028 -0.5248253621301462 
0.9453781512605042 0.3282563025210084 -0.32858538636042645 
0.9453781512605042 0.4376750700280112 -0.19634101250794433 
0.9453781512605042 0.5252100840336135 -0.1323366745595297 
0.9453781512605042 1.3130252100840336 -0.032272650788256474 
0.9453781512605042 0.8753501400560224 -0.02109999266250618 
0.9453781512605042 0.14589169000933705 -0.5204252105253865 
0.9453781512605042 0.6565126050420168 -0.04572397065443824 
0.9453781512605042 0.2188375350140056 -0.45454052944707296 
0.9453781512605042 0.03647292250233426 -0.624388643324977 
0.9453781512605042 0.07294584500466852 -0.5644075277169691 
0.9453781512605042 0.0547093837535014 -0.5999117018130781 
0.9453781512605042 0.1094187675070028 -0.5387488911005578 
1.050420168067227 0.3282563025210084 -0.3897852707259374 
1.050420168067227 0.4376750700280112 -0.26721883054692463 
1.050420168067227 0.5252100840336135 -0.18150586613321798 
1.050420168067227 1.3130252100840336 -0.03474010652054939 
1.050420168067227 0.8753501400560224 -0.023867439622907983 
1.050420168067227 0.14589169000933705 -0.5899847898718311 
1.050420168067227 0.6565126050420168 -0.0722360598651225 
1.050420168067227 0.2188375350140056 -0.5104898852923522 
1.050420168067227 0.03647292250233426 -0.6535409200444884 
1.050420168067227 0.07294584500466852 -0.62499710362086 
1.050420168067227 0.0547093837535014 -0.6721515904155779 
1.050420168067227 0.1094187675070028 -0.5974195468628627 
1.1554621848739497 0.3282563025210084 -0.43630942266612527 
1.1554621848739497 0.4376750700280112 -0.30011819985347077 
1.1554621848739497 0.5252100840336135 -0.22886239606136569 
1.1554621848739497 1.3130252100840336 -0.03564454642150978 
1.1554621848739497 0.8753501400560224 -0.027953206098615912 
1.1554621848739497 0.14589169000933705 -0.6296033394975636 
1.1554621848739497 0.6565126050420168 -0.16573780982981426 
1.1554621848739497 0.2188375350140056 -0.5520201830732292 
1.1554621848739497 0.03647292250233426 -0.6681797167396369 
1.1554621848739497 0.07294584500466852 -0.6524861415154296 
1.1554621848739497 0.0547093837535014 -0.6920657969069981 
1.1554621848739497 0.1094187675070028 -0.6431137344643739 
1.2605042016806722 0.3282563025210084 -0.5057463610444176 
1.2605042016806722 0.4376750700280112 -0.35630624492444035 
1.2605042016806722 0.5252100840336135 -0.26540702402284444 
1.2605042016806722 1.3130252100840336 -0.036014460931431395 
1.2605042016806722 0.8753501400560224 -0.03524595224119059 
1.2605042016806722 0.14589169000933705 -0.6725606143192571 
1.2605042016806722 0.6565126050420168 -0.13897437559582657 
1.2605042016806722 0.2188375350140056 -0.5981202223536474 
1.2605042016806722 0.03647292250233426 -0.7205882352941176 
1.2605042016806722 0.07294584500466852 -0.7058917592772402 
1.2605042016806722 0.0547093837535014 -0.7092492971453287 
1.2605042016806722 0.1094187675070028 -0.6811665015270814 
1.365546218487395 0.3282563025210084 -0.5348683499134947 
1.365546218487395 0.4376750700280112 -0.3895631598227526 
1.365546218487395 0.5252100840336135 -0.3116484369483087 
1.365546218487395 1.3130252100840336 -0.03757414454752489 
1.365546218487395 0.8753501400560224 -0.05257238741084668 
1.365546218487395 0.14589169000933705 -0.6878892733564013 
1.365546218487395 0.6565126050420168 -0.21441785261898877 
1.365546218487395 0.2188375350140056 -0.6612623082321163 
1.365546218487395 0.03647292250233426 -0.7116603534796271 
1.365546218487395 0.07294584500466852 -0.7217241676082197 
1.365546218487395 0.0547093837535014 -0.715670155930019 
1.365546218487395 0.1094187675070028 -0.7313972188139961 
1.4705882352941178 0.3282563025210084 -0.60014801876633 
1.4705882352941178 0.4376750700280112 -0.4652497671862862 
1.4705882352941178 0.5252100840336135 -0.36427081862156624 
1.4705882352941178 1.3130252100840336 -0.03659539459166019 
1.4705882352941178 0.8753501400560224 -0.08347514189499329 
1.4705882352941178 0.14589169000933705 -0.7432313550420168 
1.4705882352941178 0.6565126050420168 -0.23578509252965887 
1.4705882352941178 0.2188375350140056 -0.6914629638620153 
1.4705882352941178 0.03647292250233426 -0.7741237487642114 
1.4705882352941178 0.07294584500466852 -0.7637345747122377 
1.4705882352941178 0.0547093837535014 -0.7648388951168702 
1.4705882352941178 0.1094187675070028 -0.754954684079514 
1.5756302521008403 0.3282563025210084 -0.6465110492726501 
1.5756302521008403 0.4376750700280112 -0.4941062270496433 
1.5756302521008403 0.5252100840336135 -0.39783897014688224 
1.5756302521008403 1.3130252100840336 -0.03614520072734976 
1.5756302521008403 0.8753501400560224 -0.1433886753230704 
1.5756302521008403 0.14589169000933705 -0.7904642647500175 
1.5756302521008403 0.6565126050420168 -0.2751213417352235 
1.5756302521008403 0.2188375350140056 -0.7364673442906574 
1.5756302521008403 0.03647292250233426 -0.8329035290586821 
1.5756302521008403 0.07294584500466852 -0.8054075674387402 
1.5756302521008403 0.0547093837535014 -0.8355043120189252 
1.5756302521008403 0.1094187675070028 -0.7905789889485205 

0.0 0.5208333333333333 -0.09061362812500001 
0.0 0.78125 -0.043719987499999995 
0.0 1.0416666666666665 -0.0418863390625 
0.0 0.26041666666666663 0.014871275 
0.0 0.3472222222222222 -0.0279618515625 
0.0 1.5625 -0.0502860328125 
0.0 0.1736111111111111 0.0259300265625 
0.0 0.08680555555555555 0.29029 
0.0 0.13020833333333331 0.1066780484375 
0.125 0.5208333333333333 -0.10864691250000001 
0.125 0.78125 -0.1395239234375 
0.125 1.0416666666666665 -0.047416451562499996 
0.125 0.26041666666666663 -0.03678488125 
0.125 0.3472222222222222 -0.0462012125 
0.125 1.5625 -0.167140421875 
0.125 0.1736111111111111 -0.0085104190625 
0.125 0.08680555555555555 -0.27370046875 
0.125 0.13020833333333331 -0.10107315 
0.25 0.5208333333333333 -0.1113396609375 
0.25 0.78125 -0.128416721875 
0.25 1.0416666666666665 -0.06539435 
0.25 0.26041666666666663 -0.059110745312500004 
0.25 0.3472222222222222 -0.0381041078125 
0.25 1.5625 -0.1362032515625 
0.25 0.1736111111111111 -0.08763130625 
0.25 0.08680555555555555 -0.16704693750000002 
0.25 0.13020833333333331 -0.10653630625 
0.375 0.5208333333333333 -0.11347922343750001 
0.375 0.78125 -0.165338796875 
0.375 1.0416666666666665 -0.0361706953125 
0.375 0.26041666666666663 -0.11456826093749999 
0.375 0.3472222222222222 -0.08059809218750001 
0.375 1.5625 -0.1237845515625 
0.375 0.1736111111111111 -0.160327484375 
0.375 0.08680555555555555 -0.313307140625 
0.375 0.13020833333333331 -0.268649234375 
0.5 0.5208333333333333 -0.12436674375 
0.5 0.78125 -0.1084147578125 
0.5 1.0416666666666665 -0.0499076046875 
0.5 0.26041666666666663 -0.21810451562500002 
0.5 0.3472222222222222 -0.12861666093750002 
0.5 1.5625 -0.1245896546875 
0.5 0.1736111111111111 -0.24784346875000002 
0.5 0.08680555555555555 -0.41299846875 
0.5 0.13020833333333331 -0.25112371875 
0.625 0.5208333333333333 -0.0847584015625 
0.625 0.78125 -0.1296119453125 
0.625 1.0416666666666665 -0.049954025 
0.625 0.26041666666666663 -0.267062859375 
0.625 0.3472222222222222 -0.17222234375 
0.625 1.5625 -0.15067234999999998 
0.625 0.1736111111111111 -0.32829067187500005 
0.625 0.08680555555555555 -0.39921170312500004 
0.625 0.13020833333333331 -0.41731978124999997 
0.75 0.5208333333333333 -0.171134375 
0.75 0.78125 -0.1120081234375 
0.75 1.0416666666666665 -0.064564515625 
0.75 0.26041666666666663 -0.345626328125 
0.75 0.3472222222222222 -0.2311970625 
0.75 1.5625 -0.1505921953125 
0.75 0.1736111111111111 -0.424590171875 
0.75 0.08680555555555555 -0.529482234375 
0.75 0.13020833333333331 -0.415248703125 
0.8750000000000001 0.5208333333333333 -0.23270762500000003 
0.8750000000000001 0.78125 -0.16214717187500002 
0.8750000000000001 1.0416666666666665 -0.0354228578125 
0.8750000000000001 0.26041666666666663 -0.40701321874999996 
0.8750000000000001 0.3472222222222222 -0.311233171875 
0.8750000000000001 1.5625 -0.1547044390625 
0.8750000000000001 0.1736111111111111 -0.49517765625 
0.8750000000000001 0.08680555555555555 -0.583101828125 
0.8750000000000001 0.13020833333333331 -0.533190578125 
1.0 0.5208333333333333 -0.29106085937500004 
1.0 0.78125 -0.11574847656250001 
1.0 1.0416666666666665 -0.070909278125 
1.0 0.26041666666666663 -0.48894503125 
1.0 0.3472222222222222 -0.371801984375 
1.0 1.5625 -0.22168279687499998 
1.0 0.1736111111111111 -0.5664328125 
1.0 0.08680555555555555 -0.565158484375 
1.0 0.13020833333333331 -0.61322584375 
1.125 0.5208333333333333 -0.27038964062500004 
1.125 0.78125 -0.1842875 
1.125 1.0416666666666665 -0.0569453671875 
1.125 0.26041666666666663 -0.550842015625 
1.125 0.3472222222222222 -0.467487359375 
1.125 1.5625 -0.1102305375 
1.125 0.1736111111111111 -0.598164890625 
1.125 0.08680555555555555 -0.699914671875 
1.125 0.13020833333333331 -0.6704823125 
1.25 0.5208333333333333 -0.345492109375 
1.25 0.78125 -0.216517671875 
1.25 1.0416666666666665 -0.0552909203125 
1.25 0.26041666666666663 -0.6292202343750001 
1.25 0.3472222222222222 -0.554604421875 
1.25 1.5625 -0.141682053125 
1.25 0.1736111111111111 -0.6781451875 
1.25 0.08680555555555555 -0.7344351874999999 
1.25 0.13020833333333331 -0.70771109375 
1.375 0.5208333333333333 -0.40563551562500005 
1.375 0.78125 -0.211837140625 
1.375 1.0416666666666665 -0.076991484375 
1.375 0.26041666666666663 -0.748320125 
1.375 0.3472222222222222 -0.59144375 
1.375 1.5625 -0.1274279765625 
1.375 0.1736111111111111 -0.74182221875 
1.375 0.08680555555555555 -0.774088046875 
1.375 0.13020833333333331 -0.7969254218749999 
1.5 0.5208333333333333 -0.446338265625 
1.5 0.78125 -0.33119528125000003 
1.5 1.0416666666666665 -0.1151190984375 
1.5 0.26041666666666663 -0.7520013750000001 
1.5 0.3472222222222222 -0.634035390625 
1.5 1.5625 -0.1153439734375 
1.5 0.1736111111111111 -0.797318671875 
1.5 0.08680555555555555 -0.8465161874999999 
1.5 0.13020833333333331 -0.86189640625 
1.625 0.5208333333333333 -0.5565327812499999 
1.625 0.78125 -0.41621029687499994 
1.625 1.0416666666666665 -0.1418224625 
1.625 0.26041666666666663 -0.820310515625 
1.625 0.3472222222222222 -0.731630515625 
1.625 1.5625 -0.1457604109375 
1.625 0.1736111111111111 -0.8637484062499999 
1.625 0.08680555555555555 -0.938646359375 
1.625 0.13020833333333331 -0.8802376875 
1.7500000000000002 0.5208333333333333 -0.658912046875 
1.7500000000000002 0.78125 -0.33053953125 
1.7500000000000002 1.0416666666666665 -0.20079571875000002 
1.7500000000000002 0.26041666666666663 -0.844734828125 
1.7500000000000002 0.3472222222222222 -0.755815921875 
1.7500000000000002 1.5625 -0.12183104531250001 
1.7500000000000002 0.1736111111111111 -0.9166765312499999 
1.7500000000000002 0.08680555555555555 -0.9521535 
1.7500000000000002 0.13020833333333331 -0.959194296875 
1.875 0.5208333333333333 -0.6212184375 
1.875 0.78125 -0.41279040625 
1.875 1.0416666666666665 -0.2128181875 
1.875 0.26041666666666663 -0.924689921875 
1.875 0.3472222222222222 -0.831668203125 
1.875 1.5625 -0.147704125 
1.875 0.1736111111111111 -0.979488390625 
1.875 0.08680555555555555 -0.9862780000000001 
1.875 0.13020833333333331 -0.947984359375 



==> anc/rho.dat <==
# MC_time rho
0 0.18333769928841742
1 0.30360848485942504
2 0.33313379218010136
3 0.3095497721274513
4 0.33031341518236607
5 0.34550353915423737
6 0.3741964941759891
7 0.36270798548811667
8 0.38869272106693314
9 0.38030643072945447
10 0.39255552149458023
11 0.41082079498296215
12 0.36056456656562924
13 0.3704356677719026
14 0.3858634314937389
15 0.4149960739830527
16 0.3990135962854582
17 0.3728977636963493
18 0.3541790497573762
19 0.35694690225938
20 0.3677317938944468
21 0.39077876552694085
22 0.36526378634988155
23 0.3797330059453331
24 0.372794001205519
25 0.3901168640888994
26 0.37490070728971936
27 0.33924051487205803
28 0.3354736445831375
29 0.3337222553702886
30 0.32175710943454916
31 0.3398482193585974
32 0.3311802136913331
33 0.33012818130010846
34 0.35623817728999974
35 0.3515266572036627
36 0.34144861733596193
37 0.3371720436111239
38 0.35347498364641144
39 0.37249115928878435
40 0.34784402996771546
41 0.35869710858863973
42 0.38205744470216785
43 0.38014179463910097
44 0.3842120879894813
45 0.36336990148268883
46 0.3428148651824295
47 0.3690870929612907
48 0.3426204747739258
49 0.3411537452224996
50 0.3534748708051537
51 0.32443233198924754
52 0.32845041173030814
53 0.3253726870451093
54 0.34577066090760833
55 0.35627841559007173
56 0.35652812997498584
57 0.34737893114377305
58 0.38317948730299944
59 0.3939458572207473
60 0.37746351708058795
61 0.38255478959341044
62 0.3874392907812945
63 0.3755129272024773
64 0.3807223086157324
65 0.3702384696970629
66 0.3690256171409545
67 0.3750179417367921
68 0.37642626835799875
69 0.3755564939563274
70 0.3959362104158884
71 0.39105369546486296
72 0.39272190709036336
73 0.38892106915575375
74 0.39718003663013274
75 0.3971086201133735
76 0.3999045695638494
77 0.3891544310087472
78 0.3921837935793784
79 0.3970012098840805
80 0.3887107888087641
81 0.39467017429222606
82 0.4004128412891626
83 0.35870354109365943
84 0.36089338019464984
85 0.3540938219178755
86 0.3629042167027367
87 0.3490613940765671
88 0.3796230262703991
89 0.3969613755562459
90 0.3828554661165307
91 0.3705174582268918
92 0.36737235426249515
93 0.37102614451684585
94 0.35398199127365904
95 0.3669442374879674
96 0.3751302750255667
97 0.36083571514324475
98 0.3508399614496081
99 0.3596342272710619
100 0.3793974870476366
101 0.37119264734069346
102 0.40019879276090803
103 0.3919731862645324
104 0.37735187486130684
105 0.3973169301156225
106 0.39522077639211034
107 0.383612548884582
108 0.3848926919466809
109 0.384050578786435
110 0.38862462635870626
111 0.340848918657918
112 0.36304275291545174
113 0.3581574523571896
114 0.33089122095375395
115 0.34436016971980077
116 0.32323201386440065
117 0.3213529126840958
118 0.3168124602509732
119 0.31657813202179336
120 0.3178717551766794
121 0.3129818824517899
122 0.32720092890512276
123 0.3225219915348828
124 0.339742837545344
125 0.3278056507055583
126 0.30616868417943893
127 0.3161094987508499
128 0.29974834960189517
129 0.28801719747907556
130 0.30272244600716147
131 0.31105967156881154
132 0.2969028427376109
133 0.3172624819034474
134 0.32192156810139594
135 0.32420838051499223
136 0.3066270304409618
137 0.3422591964506907
138 0.3069676205286403
139 0.3133494181785854
140 0.333916739052882
141 0.32422976381068486
142 0.34712177653098414
143 0.34611725070459015
144 0.34109672796706564
145 0.3407735345621343
146 0.33533769556097104
147 0.3393519106190335
148 0.3189260420962242
149 0.3123326493006405
150 0.32413181376729966
151 0.3533165565533069
152 0.32261587742638037
153 0.3120615194291885
154 0.3562364206654794
155 0.3544727506104857
156 0.3410024007467286
157 0.3603070333771675
158 0.356318322170894
159 0.3295903904474232
160 0.3211287967308731
161 0.3150007181087886
162 0.3084159533109226
163 0.3242824146084152
164 0.33343671397312163
165 0.3133559441920968
166 0.3197673612044633
167 0.3004981922231821
168 0.3111904436933662
169 0.27883935346504535
170 0.32135087929058376
171 0.31763134409083116
172 0.31276225525492124
173 0.3272784707839324
174 0.3376005298381248
175 0.3323064118819308
176 0.33814420678913854
177 0.31613563293862484
178 0.3018495798224813
179 0.32317684202471764
180 0.3147884517978233
181 0.32136660935337774
182 0.34856994194407653
183 0.39020623156014017
184 0.3598159225276997
185 0.3466453389730127
186 0.3532442161945926
187 0.3886809863692589
188 0.38241216405286926
189 0.3826661398268487
190 0.406408919792305
191 0.39471336597322426
192 0.38796312570266495
193 0.38808727691136513
194 0.37118394039827707
195 0.3661499984444946
196 0.3636627455600984
197 0.37826210597292664
198 0.3786227746328617
199 0.38861589497027843
200 0.36786823260087154
201 0.3705954029997566
202 0.37930102317133313
203 0.39505577284638604
204 0.40908540809379645
205 0.39777234175619425
206 0.3980548165745548
207 0.3911898036563658
208 0.38784459213217515
209 0.3944597928054464
210 0.38610859955988197
211 0.3787533449241638
212 0.3732839086043979
213 0.3558733790535361
214 0.37330757164260575
215 0.37853907557328087
216 0.39975281642149124
217 0.3799131985872881
218 0.3695490653877237
219 0.37807401432143534
220 0.3917871757939748
221 0.41296644748146066
222 0.39328001781206556
223 0.4086719167505046
224 0.41183076045850414
225 0.39415848669180803
226 0.39459064864882604
227 0.41530605416079225
228 0.3959942822723541
229 0.40553612246069054
230 0.430015699681575
231 0.4194636182285546
232 0.40967653112102254
233 0.4120218871679212
234 0.39747792331911364
235 0.4176574757991213
236 0.4177090388145126
237 0.42283380040379576
238 0.4092205368401664
239 0.42982271881420603
240 0.41164991706569526
241 0.4093022625906445
242 0.42385982711294
243 0.44462677867315303
244 0.4330298480463046
245 0.4348765321641287
246 0.40193728445212756
247 0.3941508359440742
248 0.40676761449450977
249 0.42244937035231217
250 0.4200720120758202
251 0.39799496043851024
252 0.4114317528785244
253 0.39852224450717855
254 0.3971722040972367
255 0.4089152594527747
256 0.400361281861076
257 0.4010192415184668
258 0.3850958601273113
259 0.4018222322978222
260 0.4045554709812994
261 0.4055619796038713
262 0.40529132881252444
263 0.40473578646352115
264 0.4218830734835557
265 0.43238820144870294
266 0.41603806802303706
267 0.4159495449341819
268 0.4171870137866893
269 0.4173496071770818
270 0.44099055498669926
271 0.4109768377232997
272 0.40591726388585986
273 0.38805884599169777
274 0.40400102255453785
275 0.3932717288743697
276 0.4133373681587738
277 0.4136432774647794
278 0.4286513585577768
279 0.39365118236250934
280 0.4006088336454125
281 0.40201320992502176
282 0.3798405354608507
283 0.3893749680847973
284 0.38882350094662793
285 0.4080896250741638
286 0.4134460206106177
287 0.3737530676693512
288 0.3791993788249407
289 0.38531647870489955
290 0.38074187049036257
291 0.3956894865726499
292 0.40224403474057213
293 0.42939683175537346
294 0.4167265396995724
295 0.3958462507741713
296 0.3848429564347819
297 0.37481971903707856
298 0.36750050020571523
299 0.39554679748688754
300 0.39337851742012875
301 0.36009408251700026
302 0.3498815237932455
303 0.35817539295740647
304 0.34638147892523596
305 0.3594199761496186
306 0.3291150240279962
307 0.3374052091579786
308 0.36880378619569865
309 0.3512302002262165
310 0.36235204235819785
311 0.37292817082431007
312 0.40337528779146714
313 0.39154317183033926
314 0.3855464018770892
315 0.3841364871276792
316 0.3579487890612212
317 0.37058004562332264
318 0.3473540039422711
319 0.3415882236614612
320 0.3660941365573729
321 0.3656727979231187
322 0.3820826187827974
323 0.3712899426695536
324 0.33238966584053314
325 0.3847134863269581
326 0.3689144812773836
327 0.3647336671404938
328 0.36544722254560974
329 0.3692987115658647
330 0.34854523333204135
331 0.35058855937910266
332 0.3594735989641412
333 0.35148433964681347
334 0.3606049964575612
335 0.3531106054582197
336 0.34961692085772234
337 0.3381804538103422
338 0.35388130230320974
339 0.3496698466572107
340 0.3310047334179741
341 0.3103458438167008
342 0.3059977283795932
343 0.3257151330667318
344 0.3454218874662729
345 0.3449545038345006
346 0.37185092798066405
347 0.3676618545969266
348 0.37723713708413875
349 0.3590225033051611
350 0.3518922572302044
351 0.39203538245089076
352 0.36581004255917976
353 0.3738184165635998
354 0.36756407016329823
355 0.35649051359849926
356 0.35115607004953997
357 0.34573508493594385
358 0.33615951807345273
359 0.33212885871180836
360 0.31487056903725463
361 0.33355913859959585
362 0.3675690876022619
363 0.3515405923555995
364 0.3681038068210708
365 0.3483558463045654
366 0.3472166142213954
367 0.32697523865307293
368 0.36018265639919367
369 0.35070717272738666
370 0.3662937661068811
371 0.36105709817208426
372 0.37830052230014405
373 0.3705038402006568
374 0.35654832746227544
375 0.38069956792580684
376 0.3687131317546263
377 0.36786934178991065
378 0.3566459473732786
379 0.34619393780407637
380 0.36563641707021866
381 0.3940983941416175
382 0.37320194447224553
383 0.384918541272698
384 0.36828466038146757
385 0.3539898274876093
386 0.34878388478833605
387 0.3592169317935548
388 0.3344650780027266
389 0.32325791955437455
390 0.32447429129978744
391 0.352920974310769
392 0.36722924653077904
393 0.3360811625991884
394 0.330922009052083
395 0.3348119700668411
396 0.341730686463072
397 0.3323017254007246
398 0.34355814445970817
399 0.3036912342195816
400 0.2894750968667918
401 0.314356332026086
402 0.3266829663464886
403 0.3213773466236913
404 0.32458807007721785
405 0.3326272313089384
406 0.3341730444342946
407 0.3307590650143293
408 0.33136643501056323
409 0.33647824250900876
410 0.3497531412328217
411 0.3478870048989972
412 0.3279337408654872
413 0.32178705495666665
414 0.31004645280774296
415 0.3036988101150599
416 0.32142692088168723
417 0.3299994505141137
418 0.3401946597016917
419 0.2958888073008009
420 0.29229876477409766
421 0.2981484861641008
422 0.31150936649267563
423 0.3033515380173051
424 0.33960102376414136
425 0.3390498053485011
426 0.31996528519473616
427 0.31299448408109687
428 0.3133032043602105
429 0.33232152008590266
430 0.3418269797788962
431 0.3255733477023603
432 0.32887846677047883
433 0.3612069550542627
434 0.34735362242509826
435 0.3365409273759945
436 0.3313399979020667
437 0.35831089202334515
438 0.34551686361771144
439 0.35244058721770843
440 0.38118735637255835
441 0.35365170980781996
442 0.3404527331416234
443 0.37063850193455417
444 0.3819783016929788
445 0.3567092922875266
446 0.3639164559644606
447 0.37492325293132867
448 0.37810259705133936
449 0.3621156963413385
450 0.35867425048535484
451 0.33280267856155543
452 0.3310336927789485
453 0.32647215196015933
454 0.3153926818166367
455 0.34239066107923904
456 0.3120863176303589
457 0.31598641759310775
458 0.31671504755964164
459 0.3443895083020448
460 0.3416123271963516
461 0.3397701733129152
462 0.34875206786282975
463 0.33716103627308974
464 0.33360842153722514
465 0.3326878107297724
466 0.3349794650319001
467 0.3183657283535783
468 0.30991101085251305
469 0.2962719057830438
470 0.30647337507204864
471 0.3069536006299669
472 0.3033746028963822
473 0.33763645587433566
474 0.336485142086816
475 0.31429967251513696
476 0.3353668632664376
477 0.3550912052031461
478 0.3733453511124315
479 0.36783002254505975
480 0.3383967788736707
481 0.325286751219746
482 0.31565800822835377
483 0.3279204203082814
484 0.3478146951498196
485 0.304744685937137
486 0.30153373072544565
487 0.29010295603889263
488 0.2992596537726197
489 0.2973328324745166
490 0.284613007089893
491 0.2792414925999795
492 0.27157866964840244
493 0.2775802790485048
494 0.26955542753839695
495 0.2721522064206267
496 0.2834636475351863
497 0.2713115989537205
498 0.2633951526678902
499 0.28120323645731726
500 0.27584430726806297
501 0.3027918088735736
502 0.31509229886164714
503 0.3264834232730764
504 0.3374311192626296
505 0.32690117385156875
506 0.31572678651670466
507 0.33230292625146846
508 0.31286247599918193
509 0.32614860167355497
510 0.3362014797790861
511 0.30834854748397
512 0.29842235159148806
513 0.3113588299451238
514 0.28074439655598826
515 0.31094798838365
516 0.3291330332991222
517 0.3324980241691289
518 0.3333118871930782
519 0.3297594671850975
520 0.33483853814255626
521 0.3452369269982415
522 0.33542565220628634
523 0.33650993028312554
524 0.324041695191931
525 0.3271766939146823
526 0.3299419497106622
527 0.3334607385520551
528 0.30856902194446284
529 0.3042150815746442
530 0.3192055009871487
531 0.3625951269124494
532 0.34764444586502274
533 0.3161057100475097
534 0.3224405976912012
535 0.3420560871526377
536 0.3463759808739876
537 0.3552325392094607
538 0.34824366710941423
539 0.37635468225549423
540 0.37436627399446387
541 0.37018189697128545
542 0.36688010677753186
543 0.35292016620582184
544 0.3426757321490184
545 0.36577849994691924
546 0.34971647341761597
547 0.3602277144530544
548 0.38010751030564316
549 0.3840459464809934
550 0.3553675188892851
551 0.3617452466499202
552 0.36759932213116725
553 0.36338009711482466
554 0.3593712135194039
555 0.34724474899998947
556 0.3475432630141055
557 0.338687633706496
558 0.3674789024278146
559 0.3749112442572216
560 0.3618482941325616
561 0.3676894969886708
562 0.35650888518125673
563 0.33948458332303844
564 0.3462621502556192
565 0.33075789541196593
566 0.35760168210576876
567 0.3287909803462627
568 0.31123085724382826
569 0.33088908354918933
570 0.34324677863920877
571 0.31951500934567767
572 0.33853925539807345
573 0.3492201835974423
574 0.3597429637199145
575 0.3437737793752928
576 0.36563900777186564
577 0.35850173901010535
578 0.32581311535927127
579 0.3605564680232981
580 0.34450165619696227
581 0.3326580885105133
582 0.3334951961072682
583 0.3453390974203544
584 0.34846305738736744
585 0.3375796224486876
586 0.34739713450030774
587 0.3696126596755173
588 0.37820298040922484
589 0.36251193784218816
590 0.3513007656136246
591 0.33221007825245913
592 0.32683697834963293
593 0.3398165408559426
594 0.3462236750852294
595 0.3312986526007652
596 0.3286541283054392
597 0.3432905621069781
598 0.3136210583236075
599 0.3158501449965008
600 0.306839315301724
601 0.3247255906446934
602 0.3222852602910763
603 0.3249778004503263
604 0.3076742452958403
605 0.2990628051810892
606 0.2894464608352301
607 0.2990790988634895
608 0.2909663134276011
609 0.3124058252906064
610 0.31458815708246946
611 0.319017876745276
612 0.3180956240444694
613 0.3412770935029212
614 0.33897586592821505
615 0.34222619603563487
616 0.36720993812025365
617 0.3656660249458313
618 0.34191134623603064
619 0.3457632054377656
620 0.3625286201138118
621 0.368829075632999
622 0.3805320555258603
623 0.36122507385564545
624 0.3598302114532734
625 0.3360970969188532
626 0.3571862667665325
627 0.3689186588644745
628 0.3773923137883077
629 0.3999059264062243
630 0.39669880340999164
631 0.3872225628354652
632 0.3874055860885034
633 0.3967203555437588
634 0.3896155593323819
635 0.39749129202047745
636 0.41109698263576105
637 0.41227098535611706
638 0.4010758951556877
639 0.4031125826816437
640 0.40244876309689437
641 0.4010288508548035
642 0.3648186507597534
643 0.36899367591921517
644 0.3853556183097821
645 0.3922674729019449
646 0.40153435908739177
647 0.37181880970343245
648 0.377325256939668
649 0.4027091110952328
650 0.4144740256572192
651 0.3873862866569327
652 0.3591767590330985
653 0.35104490577733516
654 0.36375785347718237
655 0.3628197235507095
656 0.3782868006799883
657 0.3878177926394751
658 0.3787084540350327
659 0.3903244464264063
660 0.3999146506546737
661 0.3913586592337931
662 0.37813142160367114
663 0.3706388149431029
664 0.3746633743926366
665 0.38196039543096466
666 0.3698287812263433
667 0.3625624097720085
668 0.37822807304857586
669 0.37355740272350996
670 0.38649283660559736
671 0.38328294199962226
672 0.38943134206408975
673 0.40091152668402663
674 0.39386636461923474
675 0.39680685366263824
676 0.37970626922624545
677 0.3877056499029812
678 0.4023514254619671
679 0.39092753740360325
680 0.39508253318369785
681 0.38880821336682747
682 0.3726141083646025
683 0.3747841096349124
684 0.37535070647173174
685 0.3919055507694175
686 0.40345272103205565
687 0.39269075812580667
688 0.38184351548096573
689 0.37222718192446197
690 0.3892315476984856
691 0.37771310619769605
692 0.37692080072652834
693 0.38940343895676166
694 0.3948912525278666
695 0.39909904444822675
696 0.37602436753600554
697 0.36852052741097613
698 0.3753528290616152
699 0.3814914290530728
700 0.3951503864242385
701 0.38491429105505787
702 0.35258889861004417
703 0.3283466456414309
704 0.33726100296713374
705 0.3582549550219096
706 0.3694204793896339
707 0.3731638447385516
708 0.3794823155369737
709 0.38377439536392655
710 0.3803604967192194
711 0.39059137033071595
712 0.3592982850876265
713 0.36754720358088266
714 0.3636379558693718
715 0.37416208798186384
716 0.3704296971207384
717 0.3815082171312366
718 0.4096061909706758
719 0.38486815549796694
720 0.4181987612904186
721 0.39138811201520823
722 0.38961877760978436
723 0.40209862260290485
724 0.42347630536038383
725 0.41130434113084147
726 0.4106713828115307
727 0.4156220211634418
728 0.43438051336134775
729 0.41496274107330267
730 0.3972151991514416
731 0.3947807989699296
732 0.391608541358042
733 0.3885677832474634
734 0.3660432073908654
735 0.35322440656291293
736 0.3622282196571449
737 0.3578984788769403
738 0.3539093068093515
739 0.3568363881550861
740 0.36595154340470737
741 0.36706588235241766
742 0.37738848201938463
743 0.3625324942191981
744 0.3645991943228633
745 0.35801549947632855
746 0.36354595211744617
747 0.357866330377813
748 0.3552642731127678
749 0.3324404430274993
750 0.31676792966390555
751 0.32978186448851626
752 0.31688500095441013
753 0.3370817150715906
754 0.3402187812101736
755 0.29031363630683044
756 0.3080980524003274
757 0.318024524941434
758 0.2894211138112002
759 0.29553303197497655
760 0.29707071205868896
761 0.3029907064755356
762 0.27976910913328834
763 0.29263403630831464
764 0.2780351289038491
765 0.27765748553650954
766 0.26964598514051885
767 0.2642028454616992
768 0.24443560149758153
769 0.2613569415506204
770 0.2494520826838377
771 0.2653862253946171
772 0.23633228434429032
773 0.24040416094103784
774 0.2513881656768657
775 0.24716046689557716
776 0.253584149353865
777 0.269611078801387
778 0.25845912092220696
779 0.2657944005036634
780 0.26501832104970874
781 0.2779181627620656
782 0.26564465858732433
783 0.29965254787033097
784 0.2998361056948842
785 0.29405838082205127
786 0.2855191770825037
787 0.2996773242508351
788 0.28966125893537187
789 0.29003979570932675
790 0.26385488006484353
791 0.2874726427432783
792 0.29966318676626014
793 0.2788977104779729
794 0.29333307882898557
795 0.3400168211539547
796 0.3380114690042742
797 0.36047137464868206
798 0.3573970765698037
799 0.3464289433582571
800 0.35465365942722393
801 0.3640026827193543
802 0.3523753692815894
803 0.33900673922723634
804 0.32967823678663655
805 0.35470671059416187
806 0.33152858577899824
807 0.33723107326400525
808 0.32467413220221675
809 0.3285410729330261
810 0.3287337183873198
811 0.3295467621167509
812 0.3437515841766774
813 0.3530329670596395
814 0.3564170804279802
815 0.36289262878025647
816 0.3308773185419424
817 0.3365360016945882
818 0.31203281415190764
819 0.2688245354613758
820 0.2620976246370612
821 0.2548598495943631
822 0.26686553127652163
823 0.2890501586141621
824 0.2642594096042246
825 0.27695780478465093
826 0.2838596415262515
827 0.2847477023359971
828 0.28767850557689045
829 0.29235067601608483
830 0.2895402565364395
831 0.27813833963908857
832 0.28741299025149575
833 0.2743399317829479
834 0.29677587934577115
835 0.30936290778389336
836 0.32604379417085627
837 0.32142166723753224
838 0.3542505718854592
839 0.36951482017141574
840 0.34664339697730356
841 0.3741996874134324
842 0.35521972543613844
843 0.34514105049457755
844 0.35566162003802
845 0.33677926866146285
846 0.3424232272788483
847 0.35915339854181594
848 0.3628515612029161
849 0.3487625174937794
850 0.33716029625696814
851 0.3253628717325015
852 0.33883497510772304
853 0.3517337902734761
854 0.35942566716457913
855 0.3568145271557487
856 0.34660452730970337
857 0.33362838472346473
858 0.31796011702919175
859 0.35174267308321705
860 0.36789072082663204
861 0.36161035925677676
862 0.3841797444745865
863 0.3987726689202308
864 0.39500550353530633
865 0.40264683468001083
866 0.39036159603387754
867 0.39465467157284445
868 0.40680841579304433
869 0.39382448977651985
870 0.3971880891492518
871 0.4005677254500528
872 0.39090258218663454
873 0.3943138688023946
874 0.38418926822582034
875 0.3908900043910317
876 0.36276898291247806
877 0.349752688982064
878 0.37094315846244813
879 0.3542751848746244
880 0.3625475987071751
881 0.35385669320631385
882 0.3450094311214882
883 0.35935578302792154
884 0.3668555988129392
885 0.36111931509638034
886 0.3331739121626927
887 0.33070242161825486
888 0.3275646594524095
889 0.3136089538876159
890 0.31662460903242706
891 0.3078376617222734
892 0.2790937947035541
893 0.3047199932497146
894 0.33237533036326894
895 0.30640621630686443
896 0.298862529075488
897 0.31243559306660945
898 0.2940429237552798
899 0.29200697340587006
900 0.28706338674942333
901 0.308432470363275
902 0.28959213947009166
903 0.2742405534028985
904 0.2703556083399464
905 0.2516357938699717
906 0.2633941286837816
907 0.2666563458589345
908 0.2840311427616065
909 0.27632138085528396
910 0.287882961131102
911 0.29984296129720706
912 0.3215146055423464
913 0.31350646065640897
914 0.30408585414206246
915 0.33138793551919254
916 0.30586434528928425
917 0.32343090905244537
918 0.3140004850706077
919 0.2810817433596734
920 0.2941718649219957
921 0.303195625057198
922 0.31268323931600367
923 0.30822832402687
924 0.29866733262739564
925 0.3051273493260978
926 0.3149385566089565
927 0.297898909350095
928 0.29733021409225435
929 0.2864478172891036
930 0.29793514271296895
931 0.2905198986009853
932 0.3037562274761169
933 0.3187409254121676
934 0.30115488850335886
935 0.28294697473515085
936 0.30046843044595967
937 0.3168052259393473
938 0.3411674591867665
939 0.3321599616647585
940 0.3409505472837128
941 0.35831628365182805
942 0.34654291810014787
943 0.35445312658314865
944 0.3485908251960377
945 0.35721371632438936
946 0.3425754612113509
947 0.3463183857126186
948 0.36429628030133626
949 0.35183591731265484
950 0.34201108761734667
951 0.3313537883698609
952 0.32246029619656313
953 0.33724961778086243
954 0.342518722698915
955 0.34344918460546636
956 0.37665481266034023
957 0.35645599062536526
958 0.3469493008326238
959 0.3369405201421392
960 0.32005360555847956
961 0.3343747339801297
962 0.33560575144487215
963 0.33696131982229427
964 0.3383234826881003
965 0.3139115946239215
966 0.3277335211020937
967 0.3339475443130208
968 0.3409168314420972
969 0.32680811397489046
970 0.34406047303068815
971 0.33463052332030935
972 0.32610937778809324
973 0.34717003391229156
974 0.33465729206837164
975 0.34795027365410836
976 0.3275469847848742
977 0.3038272146060673
978 0.31804156854738236
979 0.30918395939760407
980 0.31593998962815995
981 0.28591347004378825
982 0.29994969866567195
983 0.31519344482998946
984 0.307606151046752
985 0.3332187005024262
986 0.33841895189158244
987 0.3499153101863617
988 0.33591951465528763
989 0.3437168252907233
990 0.32855572007929856
991 0.32931222166524293
992 0.33849067041505193
993 0.3321609724434958
994 0.3308259133114438
995 0.3089624802296363
996 0.3234135686415326
997 0.33800511259047383
998 0.35320573247003173
999 0.34668429521736416
1000 0.3658225167071937
1001 0.33737411664670425
1002 0.33245888603314183
1003 0.3322591278695621
1004 0.33411876860827106
1005 0.34731259190295205
1006 0.33869357671573874
1007 0.3176231667853253
1008 0.31527071543610263
1009 0.3328273764508578
1010 0.3401733996048946
1011 0.324180497545898
1012 0.30400707009727584
1013 0.29926813270832964
1014 0.3149202688231352
1015 0.3174208430185154
1016 0.3097365441617028
1017 0.3071329931382355
1018 0.3177002201825315
1019 0.3101780710078301
1020 0.33929585698707865
1021 0.300661015137648
1022 0.30311164886098274
1023 0.2941422836853488
1024 0.2983816430113947
1025 0.29591360002425066
1026 0.31111700773115714
1027 0.303380470198476
1028 0.2866371980029356
1029 0.29975663996745927
1030 0.2888563757175618
1031 0.3010516013151568
1032 0.3138620708257946
1033 0.29079638639252897
1034 0.28436328732189603
1035 0.2853693431008553
1036 0.2904006467828605
1037 0.26834049100394686
1038 0.24970825552827847
1039 0.24696496634838006
1040 0.2603348373197796
1041 0.26683939880959207
1042 0.2477964434384739
1043 0.24716148106124972
1044 0.23380998280023738
1045 0.23989113617831942
1046 0.21560061885284987
1047 0.21388242536786775
1048 0.2484632734376683
1049 0.21434199162273493
1050 0.18201346319276956
1051 0.19131970358959347
1052 0.20230360900560435
1053 0.20447873691769233
1054 0.23669558046037179
1055 0.24315157708412136
1056 0.24029241983980204
1057 0.22308113876718869
1058 0.23817850838680338
1059 0.2329812488510114
1060 0.2091850147698871
1061 0.2012108884561174
1062 0.18767608003939498
1063 0.19785034135024718
1064 0.17237863244561275
1065 0.14864827195904884
1066 0.1416688140463231
1067 0.13770288290379362
1068 0.13801883879020607
1069 0.1577446806153832
1070 0.15631673804282556
1071 0.18056501833831307
1072 0.19866093523149286
1073 0.1885471891873434
1074 0.19562008607702022
1075 0.22695000360680812
1076 0.24744508644146038
1077 0.24243018381851236
1078 0.22941555826669877
1079 0.2494601204158693
1080 0.24669724866183496
1081 0.2463572580305896
1082 0.22265646555396718
1083 0.23127304333804427
1084 0.2149712381180271
1085 0.22888807737951203
1086 0.26120460431404274
1087 0.2520631331715335
1088 0.26240211625845483
1089 0.2763144119598521
1090 0.2822103312836586
1091 0.26439245556465896
1092 0.2626451924218155
1093 0.27849409974688316
1094 0.31145401153090185
1095 0.3252919376684472
1096 0.30474073057337603
1097 0.29107163256533986
1098 0.2766207297326652
1099 0.27075195893414755
1100 0.25078818007441417
1101 0.2620072231103562
1102 0.2579529758276763
1103 0.2708229580323927
1104 0.28316156760282163
1105 0.2843676479990482
1106 0.2654145730174078
1107 0.2811873261766289
1108 0.28813807338495595
1109 0.3047110249028141
1110 0.30666388141433404
1111 0.29991327569358794
1112 0.2946269993283855
1113 0.3139266514354605
1114 0.3300513520031261
1115 0.3179516670675602
1116 0.32997093804437605
1117 0.3297049946886914
1118 0.3226888644898259
1119 0.3250301323412481
1120 0.33217926123147157
1121 0.3299592492410529
1122 0.30556493906387544
1123 0.32334874504552824
1124 0.3099453097143037
1125 0.31642732789123246
1126 0.3353390741430676
1127 0.3058497421133042
1128 0.3232889535244984
1129 0.3117936499131141
1130 0.33710225254748166
1131 0.3158810918109085
1132 0.31278022020990853
1133 0.30476971207910164
1134 0.3047159002552848
1135 0.28554940480697316
1136 0.2950492325140886
1137 0.27035613537141395
1138 0.29349720023810866
1139 0.27671756421499927
1140 0.2827003753452625
1141 0.3083244367242436
1142 0.3174173058910272
1143 0.2876085521689307
1144 0.289000728339978
1145 0.29123018857595667
1146 0.2999311826769785
1147 0.3128988768154538
1148 0.3077915734568427
1149 0.3397087376724795
1150 0.3395409593604459
1151 0.3404180065572388
1152 0.32550952113813386
1153 0.3297953748699843
1154 0.32202810147195426
1155 0.3147950015977902
1156 0.314356135611818
1157 0.29966547529252446
1158 0.3134574921978239
1159 0.32704389845597936
1160 0.32674771895102833
1161 0.3008648013529858
1162 0.32232055351316846
1163 0.3235827471675866
1164 0.31461136000771067
1165 0.30072478392531804
1166 0.29592511532332344
1167 0.29953725773296325
1168 0.28627175834845064
1169 0.2671290227202426
1170 0.3094171676473238
1171 0.2956350496164323
1172 0.28666432926669105
1173 0.29744478850334793
1174 0.3205604209825176
1175 0.33401377776654195
1176 0.3586107129699894
1177 0.3538776553185059
1178 0.3444570300424879
1179 0.31677394998189473
1180 0.31643854516747716
1181 0.32555658878233334
1182 0.3018305378252251
1183 0.2886402398929397
1184 0.3023226317562286
1185 0.2902040698195969
1186 0.3160598326810949
1187 0.32945301294543217
1188 0.31880863520533415
1189 0.3123788326074014
1190 0.2862364002818853
1191 0.29696606065744835
1192 0.32551181592222267
1193 0.3657337917340292
1194 0.3584628856802691
1195 0.3634288593096324
1196 0.3538967462977424
1197 0.3391178500794143
1198 0.3388182968350959
1199 0.34882409265574654
1200 0.33537007525920615
1201 0.3144419665263578
1202 0.324443187090452
1203 0.3109231273825149
1204 0.3025933546051666
1205 0.3007593640479912
1206 0.30406521537342074
1207 0.3272221906082092
1208 0.3225744181101042
1209 0.333564592384281
1210 0.3430217828115468
1211 0.33281612901499014
1212 0.3534796956664734
1213 0.3370365660308335
1214 0.32527384820605015
1215 0.34369403562670464
1216 0.35310726886462573
1217 0.3445156846534394
1218 0.3498386742214224
1219 0.39440476725035917
1220 0.3737992799786892
1221 0.36251561760451645
1222 0.34815622438368815
1223 0.33933543213455714
1224 0.37436537935422837
1225 0.3665171171375688
1226 0.3621452640959637
1227 0.3538884427906644
1228 0.33368295260110153
1229 0.3130279993703595
1230 0.31567847862575177
1231 0.3088601872512903
1232 0.3320849028876688
1233 0.3657185989619567
1234 0.3643875996556903
1235 0.36266184878170277
1236 0.35227696005467113
1237 0.35004941351758323
1238 0.34712076386013124
1239 0.348468101038756
1240 0.3285798510170307
1241 0.339721508535345
1242 0.32056300507768626
1243 0.3262425892565669
1244 0.3540042065787542
1245 0.3460077122242266
1246 0.3795727631896165
1247 0.36287961600741314
1248 0.3492958219770382
1249 0.3814536901405906
1250 0.36944991078570155
1251 0.3771726405026287
1252 0.35150247065254936
1253 0.3293292362799165
1254 0.31843353223358134
1255 0.34466196046669495
1256 0.3490895997645255
1257 0.30974570226291054
1258 0.3122735051007844
1259 0.3098797034289851
1260 0.3210543084523556
1261 0.28344940934313834
1262 0.3034333061173874
1263 0.2999999624671477
1264 0.3110781487602701
1265 0.2837280683638572
1266 0.2730300526579035
1267 0.2659620403793775
1268 0.28100861782117886
1269 0.3193572028431127
1270 0.2797616240612945
1271 0.2889330779888143
1272 0.26933399142932557
1273 0.2639995587854255
1274 0.29508881547455423
1275 0.29610514345390576
1276 0.3073425280495681
1277 0.31301412741728846
1278 0.3048284649975678
1279 0.2954054605413506
1280 0.31935384479304013
1281 0.3269017267888208
1282 0.32603995342503805
1283 0.309002228907546
1284 0.2995515750603576
1285 0.29588523019723734
1286 0.3108499313496411
1287 0.31528333866175856
1288 0.3309444876119472
1289 0.3298353267079834
1290 0.33064401187985204
1291 0.3369748699854122
1292 0.3520980690230428
1293 0.34511387082016115
1294 0.3465718685425338
1295 0.3245244468762876
1296 0.33193410990466554
1297 0.33627658114530135
1298 0.3440800420759825
1299 0.3470567552697784
1300 0.37646855517226446
1301 0.3797813058339292
1302 0.36718311219006067
1303 0.35819284007267166
1304 0.3668360679167268
1305 0.3570947508109305
1306 0.3152584456890361
1307 0.35306035607295255
1308 0.3550161245823037
1309 0.3199421669538807
1310 0.3317368286062766
1311 0.3271684887353671
1312 0.3534700755321088
1313 0.35004831915999635
1314 0.3396050644802501
1315 0.33430956821554836
1316 0.34910431034010186
1317 0.37172780497706664
1318 0.37738875917868897
1319 0.36167249658906053
1320 0.3561032566210048
1321 0.3254036071616304
1322 0.329698548971985
1323 0.32115726102612985
1324 0.3409775706649603
1325 0.3517263167270838
1326 0.3419857769354031
1327 0.35736753491381296
1328 0.35538128542508174
1329 0.3678483124626754
1330 0.35840730988992536
1331 0.37283632468649225
1332 0.3738851264394647
1333 0.3642520650661124
1334 0.34118282960412366
1335 0.31901492132708775
1336 0.3210433004151211
1337 0.30839020864217626
1338 0.3007446842779986
1339 0.30066688395533786
1340 0.28739954265561124
1341 0.2950034548473928
1342 0.32656999154625765
1343 0.30879068124356085
1344 0.3237707382140988
1345 0.3238783541573195
1346 0.3249715355223854
1347 0.32929458282345825
1348 0.3257027237748977
1349 0.34767201535938924
1350 0.333867786874418
1351 0.353049767158507
1352 0.3713001193122795
1353 0.3733142244440821
1354 0.34403643964047603
1355 0.369695412883644
1356 0.34866746364013107
1357 0.3310393148033395
1358 0.3425270810994929
1359 0.3061143702360771
1360 0.31429946562325634
1361 0.3004425140102687
1362 0.2856012562589627
1363 0.29152332728633246
1364 0.2897451399674871
1365 0.2743202969663021
1366 0.29211591188747144
1367 0.3007217688438966
1368 0.2999442596418277
1369 0.31083828387483753
1370 0.3061363042732028
1371 0.30264958413154275
1372 0.3028038696056142
1373 0.3022049454932811
1374 0.30900489224474537
1375 0.31110762760604327
1376 0.3118857248743921
1377 0.3282410272981234
1378 0.3471223732732489
1379 0.3238736686060036
1380 0.34823924119207417
1381 0.3330849360163001
1382 0.33147706422686646
1383 0.3369937870660919
1384 0.32828716362425137
1385 0.3202982951082883
1386 0.34132512435939794
1387 0.34799142369161484
1388 0.3465137730701285
1389 0.36840378583398137
1390 0.3618518368382952
1391 0.39117610845762296
1392 0.37750506350430135
1393 0.38676561685098665
1394 0.38374568743640325
1395 0.3871374235523476
1396 0.379375002800443
1397 0.3762939011991941
1398 0.3839868618945238
1399 0.3847754796464329
1400 0.39709043777150665
1401 0.3924655836929812
1402 0.4084511639003679
1403 0.39844643696129045
1404 0.39653264147942446
1405 0.3797355711330642
1406 0.3787088112140462
1407 0.37544682877343166
1408 0.3615411044497675
1409 0.3417302975265217
1410 0.33938986235379587
1411 0.3434395776048395
1412 0.33664213098530493
1413 0.3013337334657232
1414 0.318866791805951
1415 0.32274991035198025
1416 0.3144389243332638
1417 0.31479056495747293
1418 0.3462090227175885
1419 0.3396468959611003
1420 0.34209592802906397
1421 0.3391140781392859
1422 0.29953325041046863
1423 0.3358291377843707
1424 0.3430550175976816
1425 0.3258492866787899
1426 0.3703182433857659
1427 0.36713131499116564
1428 0.3459483206918013
1429 0.3665503747324691
1430 0.3586546905939516
1431 0.37703787000077127
1432 0.38111612587411586
1433 0.3740827681423423
1434 0.39365305311410503
1435 0.36267751240922097
1436 0.37592981697358563
1437 0.37645524121911594
1438 0.3919163290328424
1439 0.401781398098815
1440 0.3930206730150631
1441 0.36291422289684633
1442 0.36492883899900314
1443 0.386161947402666
1444 0.37130920863781053
1445 0.3908079854037505
1446 0.40379064351072647
1447 0.41516500069808443
1448 0.41203056755605855
1449 0.4208342808361517
1450 0.42104648035003533
1451 0.41095608118814037
1452 0.41577762795189915
1453 0.42413229910972866
1454 0.4132409684629132
1455 0.43134500316600377
1456 0.41521655085713216
1457 0.41236800164187437
1458 0.43814982213708603
1459 0.39964259763028465
1460 0.37910566745952995
1461 0.39859571753363954
1462 0.3899757040320592
1463 0.36940693634050165
1464 0.4019696319431584
1465 0.38187826419850224
1466 0.3862257941812852
1467 0.39998809427989357
1468 0.34915939734611257
1469 0.34745220621761636
1470 0.3535731515206063
1471 0.3392542268824516
1472 0.34475395110947327
1473 0.3329426376170308
1474 0.34554807651916164
1475 0.3031072090447604
1476 0.3284857453101678
1477 0.32308510447088085
1478 0.30630160575331383
1479 0.2763830767927652
1480 0.27183071023809935
1481 0.2728906431209158
1482 0.28942810659941254
1483 0.27757248829278974
1484 0.2776566390791213
1485 0.281970289903973
1486 0.27105814787020627
1487 0.29253638595575715
1488 0.31674409365305045
1489 0.3308802346782027
1490 0.3100788592392342
1491 0.32912938072140946
1492 0.34996828729147816
1493 0.3483045381718845
1494 0.3079654560307247
1495 0.31700742678560173
1496 0.3092783119119399
1497 0.34336704023881637
1498 0.32550988268192216
1499 0.32675712626733455
1500 0.3404106851140182
1501 0.3159809380064983
1502 0.3044003492628625
1503 0.33158208306078907
1504 0.3114398343926255
1505 0.3143369106063928
1506 0.3091932484197642
1507 0.3049628848242414
1508 0.3115092370025072
1509 0.3120251541142203
1510 0.30669162340964323
1511 0.30216706064577736
1512 0.303948091735674
1513 0.32636613834062905
1514 0.31398371516481677
1515 0.32399173648163754
1516 0.31517842457665657
1517 0.3263972387495363
1518 0.32056996962193285
1519 0.2968341628242475
1520 0.2949655518732988
1521 0.2761258667149642
1522 0.2819229503736341
1523 0.296560155635602
1524 0.278894881600694
1525 0.2912600517088268
1526 0.30586781735370555
1527 0.30419697436369736
1528 0.283604495869347
1529 0.2973042695428449
1530 0.2784622908667454
1531 0.28424733993632917
1532 0.29729099674088016
1533 0.30436777744846844
1534 0.277047525882578
1535 0.26941830294709174
1536 0.26212270575979896
1537 0.2364069381562161
1538 0.2523386441117829
1539 0.2483354280934165
1540 0.2994466511997168
1541 0.26589413505631154
1542 0.2640105874139133
1543 0.3017954293751368
1544 0.27685545943319245
1545 0.28439071335507105
1546 0.28223143110441995
1547 0.26959786177318373
1548 0.2912584991855158
1549 0.2683578060939294
1550 0.2685290156655753
1551 0.2715542945354445
1552 0.2738072543061247
1553 0.25283202065905497
1554 0.2660114255561953
1555 0.31066945566767956
1556 0.2843965110548535
1557 0.2780361896695749
1558 0.2883876835350728
1559 0.28744669463140043
1560 0.24741786154203277
1561 0.253279007796045
1562 0.25650736651327666
1563 0.2545570831582115
1564 0.27883759402420294
1565 0.2706557843840396
1566 0.2621952190876561
1567 0.2633851104518612
1568 0.28078738480266613
1569 0.2810094420459252
1570 0.29336182284469015
1571 0.28111912614178725
1572 0.2659525519054099
1573 0.28041743135775227
1574 0.29146492097173526
1575 0.28580539909231667
1576 0.28244680209568673
1577 0.2785459075941663
1578 0.27310611467071944
1579 0.2892705855937344
1580 0.2892705855937344
1581 0.3005088125469451
1582 0.3004452312085404
1583 0.29492314369258793
1584 0.3011856470036179
1585 0.2862595647368311
1586 0.2908615196255422
1587 0.28699721981631976
1588 0.33047064201134435
1589 0.3369156936005296
1590 0.30971154132787937
1591 0.32408262447105946
1592 0.3382999066847462
1593 0.3427727121548413
1594 0.3397451163818413
1595 0.3379044795541191
1596 0.32929715594244185
1597 0.33821515177506006
1598 0.3192210335308693
1599 0.3490998655189794
1600 0.3340579283873372
1601 0.32456596188429143
1602 0.3288779150252934
1603 0.3573174571120167
1604 0.36137490190601634
1605 0.39254725550394015
1606 0.3528955701384465
1607 0.35296350818449546
1608 0.3635313671816018
1609 0.3622354334198235
1610 0.3635524025625031
1611 0.36836689804422457
1612 0.3614439145126545
1613 0.37082630283249474
1614 0.37133096531378357
1615 0.37740615407450956
1616 0.3796551007171321
1617 0.3666600538250376
1618 0.3955244542789656
1619 0.37383080646393574
1620 0.3680871366823044
1621 0.3482557183835716
1622 0.33922608712911173
1623 0.34283272506430834
1624 0.3311941837214776
1625 0.328994405016319
1626 0.343187799244046
1627 0.3409471339425787
1628 0.3476914846437111
1629 0.3437876974566255
1630 0.3577158864243058
1631 0.35390868262160163
1632 0.3605323610884194
1633 0.3625791433032691
1634 0.35239593167038497
1635 0.3595741599264282
1636 0.3579171197044226
1637 0.3660936678388606
1638 0.37368565968746276
1639 0.3650519436514947
1640 0.3440702372146979
1641 0.3755222927428517
1642 0.37677781655921905
1643 0.3703497125036909
1644 0.38080600040673285
1645 0.3907715071857682
1646 0.39052258111357363
1647 0.4090130268411684
1648 0.3813422664953165
1649 0.3932205243408784
1650 0.39955240057416097
1651 0.3797478275417801
1652 0.3638102387948194
1653 0.3626020173128946
1654 0.3498784695519516
1655 0.34704594777846054
1656 0.3210750523140539
1657 0.3354787959500807
1658 0.34723210310813984
1659 0.3267466086041197
1660 0.31917536242608846
1661 0.33195412830009935
1662 0.32115782119607067
1663 0.32529655032351645
1664 0.35296341285644023
1665 0.3370699607327254
1666 0.3170567962924742
1667 0.3202847050359517
1668 0.3378373690860763
1669 0.337793447138277
1670 0.31739283484897735
1671 0.3259814712518074
1672 0.30811730088796246
1673 0.31328573241334867
1674 0.2856424618110648
1675 0.30320886470618413
1676 0.2777536303140645
1677 0.2874327130623137
1678 0.3056976590403668
1679 0.32486851109126036
1680 0.3114831536908963
1681 0.3019769322707819
1682 0.28613456149148997
1683 0.29642266226704256
1684 0.2859115649464573
1685 0.275695052992199
1686 0.29375385201367354
1687 0.3191141752862142
1688 0.3161488548500453
1689 0.31614625981732575
1690 0.32387931597457126
1691 0.3394753669283193
1692 0.30960983788023005
1693 0.31970915012598067
1694 0.31103801647722734
1695 0.2983182024130053
1696 0.3028204879137217
1697 0.31031856854714346
1698 0.30524168697023796
1699 0.2836799916171679
1700 0.28899991033455347
1701 0.32774325196944754
1702 0.2988673267164128
1703 0.3053065669572786
1704 0.2980353292533237
1705 0.30536568746604514
1706 0.30175355898571204
1707 0.32821512194405894
1708 0.3191858783442596
1709 0.31852321106344983
1710 0.3128709439733202
1711 0.31448281760061586
1712 0.3390722170217833
1713 0.3616362815963938
1714 0.34326919087552565
1715 0.3293807259560325
1716 0.33355298341613077
1717 0.3373703929214951
1718 0.34036296374216485
1719 0.34990731457208357
1720 0.33012037318947846
1721 0.3579872012442378
1722 0.3477319060215421
1723 0.3344785948333492
1724 0.33329652730037024
1725 0.3367055971923698
1726 0.31808528339722314
1727 0.31725245986321465
1728 0.3355753599093028
1729 0.3433178196461371
1730 0.32869239746652396
1731 0.3022861633983535
1732 0.30711596949917225
1733 0.30201832078896756
1734 0.2979092347653466
1735 0.28212094902909995
1736 0.28361724961497387
1737 0.29389717751245453
1738 0.3001299736125872
1739 0.2915059500016307
1740 0.31345823540029455
1741 0.27576451458068085
1742 0.3022175133449698
1743 0.3253035725313686
1744 0.32865434800990007
1745 0.315673845081269
1746 0.32349226205909903
1747 0.3210960856481276
1748 0.29178606417728764
1749 0.2759974478896037
1750 0.29213656997160836
1751 0.3004023540312509
1752 0.29537810845951495
1753 0.31628880489451566
1754 0.30793524870528544
1755 0.3307169491108427
1756 0.3482928106317225
1757 0.34575161176873503
1758 0.3122612789212354
1759 0.3204417992428099
1760 0.2989905846184443
1761 0.30115211474121834
1762 0.28783926711743274
1763 0.28549032715075773
1764 0.28338878671062784
1765 0.3076234543863799
1766 0.30628210052779575
1767 0.32512611255053675
1768 0.3032008989312288
1769 0.32433228823630694
1770 0.33593393531889765
1771 0.32082486154938444
1772 0.3202313263522447
1773 0.335629499182106
1774 0.35967011429181045
1775 0.35612060421172265
1776 0.34599475466047525
1777 0.34033274681706305
1778 0.36595391329465954
1779 0.3597353128744841
1780 0.3462751084199662
1781 0.31785014638275055
1782 0.33219279012664993
1783 0.34253863157900594
1784 0.3474705230791699
1785 0.33306596926878795
1786 0.3384918950940854
1787 0.35959899796636813
1788 0.3636272791507032
1789 0.3726065777272471
1790 0.37699188404537165
1791 0.3665154253145769
1792 0.37149414085501253
1793 0.38636158583450425
1794 0.3866069245389386
1795 0.3895472777575857
1796 0.3616721883897536
1797 0.3664063468038352
1798 0.3790118119464004
1799 0.4061083737777827
1800 0.42344955286448527
1801 0.39176068263456376
1802 0.38597064537755105
1803 0.36487082152646766
1804 0.3694015032138088
1805 0.37097549150661274
1806 0.37321737642855335
1807 0.36163377889478093
1808 0.38530136349819644
1809 0.3869478161703384
1810 0.38344932131084075
1811 0.34751973327564367
1812 0.3465065254517758
1813 0.35734240432885794
1814 0.352070881104334
1815 0.37884316509551547
1816 0.40060096951640056
1817 0.39481022924789894
1818 0.37203285313854206
1819 0.36283089285165854
1820 0.38271228849231287
1821 0.35395342382226647
1822 0.3626197272208155
1823 0.38169640277611133
1824 0.3773717427537299
1825 0.3751045768285111
1826 0.34826393987568455
1827 0.333390952428706
1828 0.3429210501788495
1829 0.3765342583421004
1830 0.3523824453075313
1831 0.35799376111884773
1832 0.3770991128831003
1833 0.38088955936500546
1834 0.39341554370911697
1835 0.37423735167711336
1836 0.35410413277193603
1837 0.36322034393438507
1838 0.3749933675575143
1839 0.38357476299689997
1840 0.37977902118619083
1841 0.36173023030339196
1842 0.3766673548438698
1843 0.3603963429941808
1844 0.3690180291138009
1845 0.3666742480895042
1846 0.3580955944929859
1847 0.3274098536919416
1848 0.33808935213193125
1849 0.3526959973739278
1850 0.3763255534039585
1851 0.3850554015406049
1852 0.37011624167024354
1853 0.35664421977489685
1854 0.3568267238447273
1855 0.3582506372830519
1856 0.36610968032599683
1857 0.3643249681242433
1858 0.3586880158653794
1859 0.35750932013162245
1860 0.36929137646813537
1861 0.36481420453196883
1862 0.37967769116614336
1863 0.38932226855560625
1864 0.37601469474942195
1865 0.3522130792016134
1866 0.3569842480400798
1867 0.3827472531784039
1868 0.39637620834850745
1869 0.3956519520646479
1870 0.3881070460986444
1871 0.3900625997210653
1872 0.3795074589913839
1873 0.3776395690888264
1874 0.3710365222532344
1875 0.38033880635601636
1876 0.3734296018024347
1877 0.36644130685143084
1878 0.37783233555434104
1879 0.3784296606321451
1880 0.3555971347879657
1881 0.35358941282894385
1882 0.3778977980135669
1883 0.37850727048997207
1884 0.3865913445992297
1885 0.37944758879759133
1886 0.3582941181607089
1887 0.3648845246591324
1888 0.35706168060625965
1889 0.35273193176931317
1890 0.3738520115642394
1891 0.37621837555675364
1892 0.3969363698773325
1893 0.3905544566185476
1894 0.39135097461526697
1895 0.39499113431228605
1896 0.4031170992626021
1897 0.4078378220506682
1898 0.40590391304925577
1899 0.42726001055308144
1900 0.431127236236492
1901 0.4169941590252077
1902 0.4352907836722652
1903 0.4240402129830731
1904 0.4149012325747578
1905 0.4004007619315984
1906 0.4127620592680462
1907 0.4109411772583618
1908 0.40530220685475965
1909 0.3956525093788696
1910 0.39579129571175664
1911 0.3871801877915183
1912 0.4112424969971923
1913 0.40330106316501796
1914 0.37666039824560915
1915 0.3720924763196429
1916 0.3571836194448592
1917 0.3652475943310352
1918 0.36028781847043695
1919 0.3603440199500019
1920 0.3587131024858771
1921 0.34055463670771213
1922 0.35104838764549395
1923 0.3527375205856403
1924 0.3481792792517339
1925 0.3836165353660997
1926 0.36302193910320973
1927 0.3660429431523293
1928 0.3605751063386203
1929 0.37368025369316227
1930 0.3779991841486778
1931 0.378972823344831
1932 0.37277737701691505
1933 0.398891689119375
1934 0.40422835708269766
1935 0.40301996066233503
1936 0.3704113315130039
1937 0.3704977368765123
1938 0.39379187237136853
1939 0.3758214814475661
1940 0.3920512408717122
1941 0.3987397451633614
1942 0.38916746693779064
1943 0.39232375484761584
1944 0.42338602317349555
1945 0.39585834264097114
1946 0.43326391530499864
1947 0.40370779532350387
1948 0.4188783662426539
1949 0.4245440304357134
1950 0.4179780901044653
1951 0.42143069882479195
1952 0.4269091288579735
1953 0.41727090601721617
1954 0.3870356224562618
1955 0.401056683897941
1956 0.38657725666199166
1957 0.4027034683348635
1958 0.37631560929544616
1959 0.385485102609871
1960 0.39024706793552827
1961 0.3991263488074164
1962 0.4005868188520353
1963 0.39467810974835305
1964 0.3892136715089286
1965 0.40268030536452876
1966 0.405376672197416
1967 0.3932542085103453
1968 0.39894977070014526
1969 0.38236425308236777
1970 0.38666466970577607
1971 0.3622405917156679
1972 0.375257490490005
1973 0.3880438141715456
1974 0.38765514524694716
1975 0.37755211649711223
1976 0.4178818743550963
1977 0.4211693481812955
1978 0.4303555724134257
1979 0.42369243895416897
1980 0.3978427659608607
1981 0.39987782087530144
1982 0.3878764345199692
1983 0.386958841140966
1984 0.38553183976717526
1985 0.36557049817397913
1986 0.3644914746326011
1987 0.37586915396674436
1988 0.3597981496300038
1989 0.359844826012543
1990 0.3600383359860572
1991 0.36575706847729916
1992 0.3453270109019173
1993 0.33580968373489917
1994 0.36609849838538944
1995 0.36071171878964803
1996 0.39237523557004356
1997 0.40015473085058945
1998 0.40314081035869154
1999 0.4231541569931204
2000 0.40516025039623443
2001 0.38138090601916314
2002 0.3641837010418403
2003 0.392691689093167
2004 0.3709977961639948
2005 0.4001286479703258
2006 0.37636611684697396
2007 0.3769771265924097
2008 0.36385444315181475
2009 0.3935185352819768
2010 0.41433419336992466
2011 0.40345927113327523
2012 0.3629323534725412
2013 0.36932758907366153
2014 0.3553973677327445
2015 0.39676864112403304
2016 0.3786985155241615
2017 0.3713736811068524
2018 0.3607728732972713
2019 0.3479582838611935
2020 0.3688688516164641
2021 0.36474373827256007
2022 0.36205748274574534
2023 0.37079082157107784
2024 0.39137421415665147
2025 0.3972690869679559
2026 0.38294017382793216
2027 0.38940739287026643
2028 0.40524165931381156
2029 0.38953218338525214
2030 0.40167239459088905
2031 0.3920505869051503
2032 0.3616851176798521
2033 0.3861570070158005
2034 0.3963320586457302
2035 0.3986704160853455
2036 0.3924737234149048
2037 0.3762676738275715
2038 0.3963184732370447
2039 0.3814092818229416
2040 0.39477058802393794
2041 0.38705759636046483
2042 0.40867300583474725
2043 0.38328771033841574
2044 0.39885865777536245
2045 0.38886956580334464
2046 0.3755291661175724
2047 0.3658623973746898
2048 0.3761058953462764
2049 0.3686195009045683
2050 0.3719551099532207
2051 0.36487291023264523
2052 0.37430614329230183
2053 0.3928227594412842
2054 0.3682802125631586
2055 0.4024022523105366
2056 0.4127097115305704
2057 0.40121525212308196
2058 0.39216604785099707
2059 0.3889014942843005
2060 0.38228274202411555
2061 0.38132068986067996
2062 0.38160149691444306
2063 0.3922977760664154
2064 0.3828814534158228
2065 0.3804359203349743
2066 0.3817739559022066
2067 0.393169594197057
2068 0.38817042955976183
2069 0.39459999662269346
2070 0.40928347010210725
2071 0.3977770793717804
2072 0.40113461212335516
2073 0.3909834420087348
2074 0.3926754102183361
2075 0.377871633666054
2076 0.36697471891099015
2077 0.3585813710771363
2078 0.3411214899809266
2079 0.3782476980478102
2080 0.3901846202463898
2081 0.3647017832051186
2082 0.3697003946611966
2083 0.374136521825245
2084 0.37582366814110113
2085 0.39948053828398117
2086 0.4062248712154342
2087 0.3850380081272614
2088 0.37188225590737733
2089 0.34542521195764564
2090 0.3622704010015246
2091 0.3674861916215619
2092 0.3596692376713701
2093 0.3559832459240952
2094 0.32962075784086187
2095 0.3195993296502096
2096 0.32200142348962935
2097 0.3385250156437801
2098 0.3374745863185121
2099 0.3126923143890225
2100 0.3032278033633956
2101 0.29944942680240916
2102 0.30630803424307906
2103 0.3228356082542694
2104 0.3133340444528226
2105 0.3191132750805546
2106 0.30399837094565113
2107 0.3229217989573149
2108 0.34713552939204784
2109 0.3386227354752851
2110 0.32155539770091635
2111 0.34309312963722616
2112 0.3526405921651353
2113 0.3462726919746381
2114 0.3278626562857701
2115 0.347121809957419
2116 0.33764710066302434
2117 0.3346801011684431
2118 0.3556196515178857
2119 0.34594049747814637
2120 0.3371041956392594
2121 0.3415816575304829
2122 0.3208008840895793
2123 0.32762729667110585
2124 0.3453062018644267
2125 0.3297805510704747
2126 0.3449047239920244
2127 0.3498080390011569
2128 0.3378341943854626
2129 0.33293735195594654
2130 0.36216295253362196
2131 0.3755182632596749
2132 0.3204141657129742
2133 0.3506512136894213
2134 0.35405124382814873
2135 0.3828529225429579
2136 0.3766353483098486
2137 0.37078487906593005
2138 0.3491262175943796
2139 0.34165472696533994
2140 0.33737945647944023
2141 0.35571498416775
2142 0.3341209591266859
2143 0.353922178981458
2144 0.3493183225505084
2145 0.350426075261209
2146 0.37536421170481143
2147 0.3701234357829319
2148 0.3669807290641276
2149 0.37188299462146535
2150 0.36638986128729384
2151 0.3571636622208509
2152 0.35735375887630244
2153 0.33294703630802186
2154 0.3517274877851671
2155 0.3842640495822241
2156 0.3641302551181184
2157 0.35863551154172907
2158 0.34789175373852727
2159 0.3555523400586312
2160 0.3657900949151609
2161 0.3454438260565002
2162 0.31710672934658013
2163 0.3176747177762284
2164 0.3026151506399673
2165 0.327324170590281
2166 0.34474292315852184
2167 0.37311403137689647
2168 0.3716251105728466
2169 0.3560512334714166
2170 0.3622741918460097
2171 0.34123954591188027
2172 0.3358167216193417
2173 0.31894734117185974
2174 0.3254831650828547
2175 0.31380564610211115
2176 0.31559812155170236
2177 0.3282204206184814
2178 0.32793618032562805
2179 0.341838631043845
2180 0.33070876257390835
2181 0.3406276186793505
2182 0.3599510323760942
2183 0.34309663236520976
2184 0.3249842375487429
2185 0.3245186389915185
2186 0.32221356916039423
2187 0.35161866808352854
2188 0.3489459939394581
2189 0.35614340020319146
2190 0.3562800342423494
2191 0.3559422167280702
2192 0.3490092322902557
2193 0.3727499742161769
2194 0.37227638779868716
2195 0.3638730828384999
2196 0.3643605408395802
2197 0.3817678429635314
2198 0.36064969673343744
2199 0.3770180870587485
2200 0.36635223833003794
2201 0.37715226147891795
2202 0.37811148780718434
2203 0.386162815444344
2204 0.4119782851108502
2205 0.4095123816808434
2206 0.4079459569527759
2207 0.3960262579994476
2208 0.3886057735290543
2209 0.3852675294170752
2210 0.38577372798014353
2211 0.3795324883950112
2212 0.3865837203832066
2213 0.373563675455446
2214 0.37914753804217677
2215 0.3844620446092648
2216 0.3948516009995928
2217 0.3903773000624208
2218 0.39062408226679696
2219 0.3700544810244145
2220 0.3840914203032573
2221 0.41196548646278003
2222 0.4022429227244133
2223 0.3925767042363755
2224 0.3909285096700349
2225 0.37009488033738214
2226 0.3829906662635522
2227 0.3829091022571902
2228 0.39674802932506636
2229 0.37595350672002426
2230 0.3714735452088038
2231 0.39205999684251175
2232 0.3677969604115502
2233 0.3657430040680649
2234 0.3696523368464899
2235 0.3646791991117064
2236 0.3844874798873982
2237 0.3789140131311726
2238 0.37240046510292235
2239 0.3861617663782081
2240 0.39146140745492913
2241 0.34876249992006475
2242 0.34266637670742806
2243 0.36177885439254176
2244 0.36138203328402607
2245 0.38983073620252934
2246 0.3871557312870032
2247 0.39060497609334516
2248 0.3810882062266347
2249 0.3729133045400883
2250 0.3354323193366712
2251 0.3598880223729816
2252 0.36859928897266125
2253 0.39738191732033784
2254 0.39368904328287946
2255 0.37042303570772106
2256 0.4107562630167435
2257 0.41568927291040697
2258 0.41377705032289025
2259 0.4108618861684916
2260 0.40350882119828796
2261 0.4005491231321449
2262 0.4180657525807178
2263 0.4157028396563695
2264 0.4004429296343363
2265 0.3756964544887439
2266 0.3952463293899243
2267 0.4164066662716545
2268 0.3920000489398097
2269 0.4005190748359225
2270 0.39431389414113116
2271 0.37635527414859404
2272 0.39790856470127217
2273 0.4116993575007095
2274 0.41087183205296235
2275 0.40499931682448775
2276 0.40221315484671716
2277 0.409691259727303
2278 0.4002053421985249
2279 0.3806192277602757
2280 0.4085576608090888
2281 0.3920111756438998
2282 0.3900054312437435
2283 0.37340518181368076
2284 0.4091504655227294
2285 0.4190119516938397
2286 0.39805172400264843
2287 0.41015767096467054
2288 0.4311816635129528
2289 0.4176793772968501
2290 0.3991269307997656
2291 0.4014410846556055
2292 0.41375891601307246
2293 0.3884004112979959
2294 0.3820153704224986
2295 0.41039287341944336
2296 0.4199753277156001
2297 0.4232694398422878
2298 0.4380711392321395
2299 0.3961873204578901
2300 0.4219048307599705
2301 0.4010558483533251
2302 0.4324032149874235
2303 0.411309887035272
2304 0.40510895364350813
2305 0.387544930331227
2306 0.3949667096838601
2307 0.397237108836196
2308 0.39011859453641995
2309 0.3996030934611775
2310 0.41267691152022085
2311 0.38855924399978486
2312 0.3972569379940741
2313 0.38882898145878797
2314 0.3975677341038798
2315 0.38965224175431423
2316 0.41930178324273715
2317 0.41127334615037203
2318 0.41320684767574256
2319 0.4143427169199793
2320 0.42588717026517303
2321 0.40368924831048075
2322 0.40130314186249594
2323 0.38094948230628595
2324 0.4011507522090987
2325 0.3736118733384208
2326 0.36450916036700365
2327 0.3823523371800112
2328 0.37064840979321656
2329 0.3810421451608781
2330 0.3714468915859345
2331 0.3704123388843112
2332 0.3833116839443674
2333 0.35769829826423555
2334 0.34463525945311296
2335 0.35861526345157774
2336 0.3519643405643442
2337 0.366857233320316
2338 0.37846526321535945
2339 0.3873077958342447
2340 0.3933367996054177
2341 0.38372341503965196
2342 0.35991396425407923
2343 0.363374384281413
2344 0.36416085919820057
2345 0.3355228576138142
2346 0.3133907567407477
2347 0.33562111187498234
2348 0.31727190153126855
2349 0.3464320691400138
2350 0.3089387616297754
2351 0.29490771078221284
2352 0.3220761707310524
2353 0.3427090649681636
2354 0.343214582519593
2355 0.3632019067266028
2356 0.3611664304382332
2357 0.3597451083637693
2358 0.37044948195591454
2359 0.3692080895323959
2360 0.3588312644939527
2361 0.3854665802590216
2362 0.34358954000356473
2363 0.34455405397411415
2364 0.3624138344695898
2365 0.362052969891239
2366 0.38177226998790936
2367 0.3711293204442777
2368 0.3445364871605029
2369 0.3162907976255629
2370 0.338491464272612
2371 0.32807441631831635
2372 0.3267687057095994
2373 0.32953702937043233
2374 0.33217832046488804
2375 0.3297463523870718
2376 0.36063078326660575
2377 0.34857399139748224
2378 0.37186737573819467
2379 0.3748800006160545
2380 0.33103084836470575
2381 0.33979159482935445
2382 0.3593370027719063
2383 0.36870810197071857
2384 0.37198537365521245
2385 0.35971826796167494
2386 0.3563685791563252
2387 0.3329556435362033
2388 0.36044508831917904
2389 0.35785463648746124
2390 0.36770070203922567
2391 0.36126881800772515
2392 0.3761188851888323
2393 0.36269884425556503
2394 0.3584867695238966
2395 0.37625175959268814
2396 0.3543350053102309
2397 0.3403463517637843
2398 0.3468161153236827
2399 0.33851382968973104
2400 0.3552291966667106
2401 0.37431947071943983
2402 0.3692193820796109
2403 0.37360953338463015
2404 0.3543040382445103
2405 0.34881865562601616
2406 0.35547252291975406
2407 0.35175316000468326
2408 0.36731014452841076
2409 0.3434068545375584
2410 0.33417851585177044
2411 0.3304286218272271
2412 0.3693227819348713
2413 0.38226311635638877
2414 0.37723420835011595
2415 0.3611274633091591
2416 0.3768566551510642
2417 0.3749443992354821
2418 0.3637226597735739
2419 0.38710072480431834
2420 0.39447796941722113
2421 0.37753749906625944
2422 0.37170876380858964
2423 0.35629494425465885
2424 0.33406753995003335
2425 0.34925656649039416
2426 0.35200317614318594
2427 0.35506823918715774
2428 0.37768919680072754
2429 0.35840688075776733
2430 0.36956411600591205
2431 0.3422937512466872
2432 0.33558431376583403
2433 0.324153837568743
2434 0.2958700542881761
2435 0.317629752685197
2436 0.32223883122994007
2437 0.34693731766009084
2438 0.330385317581329
2439 0.3588591786314711
2440 0.35083934211627593
2441 0.3751005515683201
2442 0.3747620458786963
2443 0.34472527860788293
2444 0.3720678925553218
2445 0.3359670493140444
2446 0.35737945358118167
2447 0.3772693040420837
2448 0.3497483280786781
2449 0.360905431637772
2450 0.3361613223539627
2451 0.36056008718181337
2452 0.35198663841520467
2453 0.3705580347730391
2454 0.3531740481899856
2455 0.3618246316383052
2456 0.3887142331388993
2457 0.3719800430583743
2458 0.33687981307152115
2459 0.35308914406110303
2460 0.3472747259137558
2461 0.348261331840633
2462 0.34844794453886313
2463 0.34247283974033954
2464 0.36435781182056276
2465 0.3427617176978799
2466 0.3471421913316123
2467 0.3223887439977511
2468 0.35215694130597364
2469 0.35425351171434216
2470 0.3540451654239908
2471 0.32959846749147476
2472 0.3150839363141201
2473 0.3186609248061376
2474 0.3392795145559602
2475 0.35100152553480124
2476 0.35625019076342457
2477 0.34796269023494
2478 0.34191958743194883
2479 0.382076008667416
2480 0.38085195094473695
2481 0.3615100179961425
2482 0.37110137908728125
2483 0.3764936744819875
2484 0.3846912915746468
2485 0.38456876912759363
2486 0.40784832634334534
2487 0.4003545341605429
2488 0.39760018232228533
2489 0.37790368997099916
2490 0.36270027700474994
2491 0.3544499703923498
2492 0.35977348544593735
2493 0.37236939761324817
2494 0.3742153609903543
2495 0.40247649868782404
2496 0.3860508267396838
2497 0.3961685340901274
2498 0.37157554674725857
2499 0.3977103624492837
2500 0.3872205846167252
2501 0.3994825015514379
2502 0.41579081791093975
2503 0.4211584411842724
2504 0.40005991351345155
2505 0.38636230143848893
2506 0.3874539496568663
2507 0.3741738943664541
2508 0.3905399914963376
2509 0.4108849757096372
2510 0.3971854855371677
2511 0.3816766827505015
2512 0.39609259522535384
2513 0.3806068634174125
2514 0.3891871115772756
2515 0.38575475390085756
2516 0.373007081826608
2517 0.3822418100555042
2518 0.3696168122694254
2519 0.37057546315058104
2520 0.3614805716811963
2521 0.37486095164323713
2522 0.37615137954870054
2523 0.37806911934531073
2524 0.36345036255460095
2525 0.3568071864925834
2526 0.3673551081178583
2527 0.3484556485156954
2528 0.32964012634366546
2529 0.3435695841209197
2530 0.3476899006972098
2531 0.3400450836540474
2532 0.3261518185975951
2533 0.32696003809490315
2534 0.35372440863371046
2535 0.37462405462811643
2536 0.35949955023855384
2537 0.346119888485682
2538 0.3656108674520999
2539 0.34404055491653995
2540 0.34208070148352676
2541 0.33037561971652185
2542 0.3535010390583221
2543 0.3600677885615583
2544 0.3669748057621496
2545 0.3772494311183577
2546 0.3632671686441377
2547 0.3498481308329947
2548 0.355014776740496
2549 0.34259079825975713
2550 0.35985962548201067
2551 0.3351205897518145
2552 0.32969407492286856
2553 0.32811266531471484
2554 0.35319902904707623
2555 0.3448376464652001
2556 0.33349823242585513
2557 0.35300967032186176
2558 0.3575488173120261
2559 0.3617198517857365
2560 0.36317903364243054
2561 0.33253393999963526
2562 0.33672162962964003
2563 0.3489661941078111
2564 0.3516245213552896
2565 0.34048318584284926
2566 0.32263377583387265
2567 0.35210639740725336
2568 0.34339869503209874
2569 0.36542719199407825
2570 0.3419779888192767
2571 0.3667633185786174
2572 0.3483919351085872
2573 0.35206635259358543
2574 0.3586424548623151
2575 0.3830683141727752
2576 0.37230874506374745
2577 0.3974333961318701
2578 0.39452573615463776
2579 0.3856821233724841
2580 0.4064012376794504
2581 0.3818720363094584
2582 0.37073858628772616
2583 0.4009806473247335
2584 0.38736081722603066
2585 0.38169442359014516
2586 0.3971396224367647
2587 0.3799062823968598
2588 0.37662732579723646
2589 0.3834241218326946
2590 0.3789635193264175
2591 0.36106232757583406
2592 0.3861596989307789
2593 0.3943036803927036
2594 0.3833874094412783
2595 0.389546838359095
2596 0.4115057205721232
2597 0.3827226726509494
2598 0.37564694229106327
2599 0.3568566228481108
2600 0.35236073102550297
2601 0.3710661422404243
2602 0.37863201180486905
2603 0.39253299979309186
2604 0.3738487222781768
2605 0.40312155599236543
2606 0.3901249516165502
2607 0.419523878752621
2608 0.4084517407405645
2609 0.41976518277911484
2610 0.42940458834414114
2611 0.3942668030813563
2612 0.40312328062957536
2613 0.40429393771760097
2614 0.3861923650990533
2615 0.3729967357947729
2616 0.38680804281422926
2617 0.39000060248649493
2618 0.4116858995025631
2619 0.3934445887322239
2620 0.4153044328717489
2621 0.420569847473309
2622 0.42738128066089304
2623 0.39236945945461466
2624 0.4138855778448711
2625 0.3927162370842491
2626 0.37194315289335883
2627 0.3829775468045652
2628 0.3493659458488168
2629 0.36656242735603234
2630 0.3997811983516969
2631 0.4052324907621037
2632 0.3895381316957058
2633 0.36665691623927454
2634 0.36757739511904763
2635 0.389175391025682
2636 0.3866728025902326
2637 0.413230385593595
2638 0.39546827208526436
2639 0.38282077161123623
2640 0.40524065723408564
2641 0.40568812525687387
2642 0.39653724514588534
2643 0.4140387966542441
2644 0.4017498802711373
2645 0.39451032857861396
2646 0.4057412826138722
2647 0.4033414706682883
2648 0.38238050866308987
2649 0.3837560299739478
2650 0.38785597347221856
2651 0.38145429444973306
2652 0.3918223577134656
2653 0.41353857272445077
2654 0.38334572113037013
2655 0.4000684113265399
2656 0.3629936268383586
2657 0.3763326529632299
2658 0.3659245178447309
2659 0.3892577931820821
2660 0.38131408711560577
2661 0.385728010477182
2662 0.38122020799963446
2663 0.3983142971241179
2664 0.40322537482993587
2665 0.36962164368546463
2666 0.3576150930734184
2667 0.35007567022992975
2668 0.34393604571164244
2669 0.36164085560660614
2670 0.3720884407492154
2671 0.3635210091652058
2672 0.36031676303602106
2673 0.348381945732952
2674 0.3590544058214134
2675 0.36877244830885686
2676 0.33711671547534056
2677 0.3554198187684519
2678 0.33321846864607607
2679 0.3437499347814274
2680 0.3469908587207201
2681 0.3409214562428111
2682 0.3559384763316332
2683 0.34459640876331216
2684 0.3573874595381858
2685 0.371136010009839
2686 0.3838909001301078
2687 0.3829292731946401
2688 0.39554658566898543
2689 0.360048029518698
2690 0.3727080515958562
2691 0.3841217525473147
2692 0.3962100406121073
2693 0.3689181543822347
2694 0.36703398345269095
2695 0.37145026848447044
2696 0.3625989671242938
2697 0.3880800242228058
2698 0.39287988818613884
2699 0.3782550591547302
2700 0.37178609842543114
2701 0.3623447747336467
2702 0.3615988098560056
2703 0.3828887189848195
2704 0.3754852033641009
2705 0.38138812644553827
2706 0.3713567184533825
2707 0.38338015707798784
2708 0.3786876313124907
2709 0.37652251950785603
2710 0.39610326504135407
2711 0.4035048670649355
2712 0.403525208492764
2713 0.41215360189002936
2714 0.41063142970854405
2715 0.40060451712402906
2716 0.3857140784218431
2717 0.4062422914985372
2718 0.3863672470348061
2719 0.39806688520809086
2720 0.39684398874145
2721 0.40360646752996726
2722 0.4192005378344652
2723 0.4438116566758396
2724 0.42572393668375297
2725 0.41402409604023005
2726 0.4139485745418555
2727 0.3951677213775118
2728 0.38584503921615476
2729 0.3886451111357662
2730 0.3935269520993349
2731 0.4038550230573078
2732 0.41255982192610785
2733 0.41489207807954903
2734 0.394602829125314
2735 0.39440667868456597
2736 0.38767496815045577
2737 0.385438300122675
2738 0.37102562169959974
2739 0.38569741257688
2740 0.380176535585189
2741 0.3985627428367709
2742 0.3765186096048859
2743 0.37587179100846246
2744 0.34836414034022417
2745 0.3753508867019223
2746 0.37073300411076393
2747 0.344408622828704
2748 0.35323419738108663
2749 0.34969137099264447
2750 0.3447574185319302
2751 0.3646818839085519
2752 0.3746128407232099
2753 0.3448427873536252
2754 0.33884618877254763
2755 0.34366496519344214
2756 0.362449414043568
2757 0.35549405194490946
2758 0.36723890835858625
2759 0.3737907842919503
2760 0.37555937897115604
2761 0.3781244062653394
2762 0.3646100066367133
2763 0.3833057250192324
2764 0.3859601648199986
2765 0.3801729802899724
2766 0.3786070589450107
2767 0.36640530495575113
2768 0.36265830603159693
2769 0.35273030382174436
2770 0.3714145599846787
2771 0.3856300720336692
2772 0.40553262696762354
2773 0.3863190585937169
2774 0.3637321932683864
2775 0.37565552661532414
2776 0.3821698703600436
2777 0.3840363863700743
2778 0.395666030302075
2779 0.3647673225488777
2780 0.3699486344061524
2781 0.38497491810387924
2782 0.37097171696768527
2783 0.37153742976893755
2784 0.35773150984176194
2785 0.34165732153849415
2786 0.3470039791319621
2787 0.37366162348085413
2788 0.3915037564154656
2789 0.39645236396107325
2790 0.36164957563086203
2791 0.38357527958878385
2792 0.41618239654721545
2793 0.40895836614229586
2794 0.4050996919052475
2795 0.42414875959429954
2796 0.4144436638964987
2797 0.40911708989613815
2798 0.4097583680088504
2799 0.40587219880891817
2800 0.4189660773517967
2801 0.4136294040923667
2802 0.41794565445864046
2803 0.3927757011100063
2804 0.41851628960015524
2805 0.41946642998957856
2806 0.41258369402669043
2807 0.4353660229376304
2808 0.43525359215727705
2809 0.4324039298634944
2810 0.4389890415221906
2811 0.43516365599457696
2812 0.3928096810792098
2813 0.4016365064805147
2814 0.40220051667951345
2815 0.3953183670267672
2816 0.4056428844274147
2817 0.3909978546396348
2818 0.4026508659317902
2819 0.39319217290619835
2820 0.4010100957740336
2821 0.39497359108886887
2822 0.3909343011477178
2823 0.38963082613253536
2824 0.3737464700772523
2825 0.387181696762704
2826 0.3817958176008538
2827 0.3857626252637895
2828 0.3997660969249925
2829 0.37154874466518995
2830 0.364721277652976
2831 0.3769117588056844
2832 0.3817092780945987
2833 0.392772691083142
2834 0.3826852442930792
2835 0.3978637359011218
2836 0.39786657069375975
2837 0.36844669495486493
2838 0.36844683235479786
2839 0.389120294618834
2840 0.407085511746629
2841 0.40797255821354356
2842 0.40001661177335285
2843 0.40426130533103166
2844 0.3859269113502903
2845 0.3802911580120563
2846 0.36042400812804165
2847 0.3604447533936585
2848 0.3671090397032538
2849 0.35806114706919123
2850 0.3691300413228375
2851 0.40739846162016824
2852 0.3756977661407644
2853 0.37131021610979603
2854 0.3892154322215743
2855 0.3752579744771046
2856 0.3868992509934776
2857 0.3687676606574558
2858 0.3388166677492977
2859 0.3595014173523228
2860 0.3599833953290214
2861 0.35606500522220225
2862 0.34673651104776515
2863 0.3490080192151146
2864 0.3384002851568317
2865 0.3596395099812935
2866 0.3619760669216596
2867 0.35280966889701
2868 0.38090756704322654
2869 0.3988349279005965
2870 0.41176531422232315
2871 0.4290774287510134
2872 0.3887324800217518
2873 0.3897087048748828
2874 0.387598121859117
2875 0.36338136077447963
2876 0.3728416884587905
2877 0.3968358591053279
2878 0.39858583468433423
2879 0.4131276682306052
2880 0.40170633970040215
2881 0.3961016856111603
2882 0.40832063151414
2883 0.3897599509140462
2884 0.37887649469889284
2885 0.39479613919741985
2886 0.4004150230360417
2887 0.4086840515919819
2888 0.4220700698243781
2889 0.40135056325067003
2890 0.3983750792798597
2891 0.420841406064951
2892 0.411370637233946
2893 0.4091851495508806
2894 0.3978896968557155
2895 0.4037848133294289
2896 0.4228381267598125
2897 0.41641510776122004
2898 0.4036069858177455
2899 0.40036255194615605
2900 0.421685957818904
2901 0.4203751247001693
2902 0.4089556692122163
2903 0.40260040903139904
2904 0.396545487006005
2905 0.38448187912788917
2906 0.3979444595107056
2907 0.3788966063994669
2908 0.3965608512893276
2909 0.3953954269359556
2910 0.400931888494249
2911 0.3701634508622915
2912 0.39246532672966794
2913 0.3868133627629564
2914 0.38025222857369845
2915 0.34848774388642856
2916 0.3420288697911932
2917 0.37018796196821
2918 0.37061417097620486
2919 0.38371183668935016
2920 0.3890041511526633
2921 0.39290996163286124
2922 0.38623370517093014
2923 0.3809278597505681
2924 0.38963319009215847
2925 0.36065991288696614
2926 0.37650248099482014
2927 0.3869801812819138
2928 0.3988449519347249
2929 0.3874593540476198
2930 0.37821483026242597
2931 0.3812021990683643
2932 0.35806184722525525
2933 0.37444131436983885
2934 0.36413127698954534
2935 0.34899395375629216
2936 0.33527112845381496
2937 0.3619057021838595
2938 0.36706851022764125
2939 0.37580606791733223
2940 0.395690841222584
2941 0.36072221198441956
2942 0.36416609742653006
2943 0.3730418854271495
2944 0.3400593011013579
2945 0.3483559383399597
2946 0.36877437211138764
2947 0.35873495594105587
2948 0.3522785448680066
2949 0.3613192066936848
2950 0.35101295439114066
2951 0.36882029854522935
2952 0.3632963300894135
2953 0.3727573881758811
2954 0.3528019216720374
2955 0.36253417399215826
2956 0.3506899137827771
2957 0.3451819662139569
2958 0.3391616260807325
2959 0.344112514226605
2960 0.3402521803514166
2961 0.341943310837502
2962 0.37420460703193514
2963 0.35704669682083034
2964 0.3476215102431334
2965 0.32048561944344867
2966 0.32659136591482335
2967 0.3516934423232945
2968 0.333655985914898
2969 0.3136364345549556
2970 0.31507453662700863
2971 0.3238148923160762
2972 0.308924237422812
2973 0.2938863693652813
2974 0.30738080713774807
2975 0.3277170624873746
2976 0.31080079772532637
2977 0.3167752256944072
2978 0.27622492325823705
2979 0.3035651385095043
2980 0.30332950173467943
2981 0.3229059451704179
2982 0.30370189307680684
2983 0.2827794890035142
2984 0.31540880131060145
2985 0.33307117899979494
2986 0.2958319039381957
2987 0.2923282999871653
2988 0.2917829992616576
2989 0.30689806379221896
2990 0.3179900139852912
2991 0.3391560273011588
2992 0.3386267116803221
2993 0.3177347742350725
2994 0.30858602385320516
2995 0.2962151524158076
2996 0.3030230197094211
2997 0.29342554460850684
2998 0.3127016847927219
2999 0.3302972801596361
3000 0.3328518435027662
3001 0.32878872034254963
3002 0.31857521376581893
3003 0.3085699372507763
3004 0.3021455768949081
3005 0.33141127307260404
3006 0.32933577539652703
3007 0.33964299571752277
3008 0.3490132207579766
3009 0.33434384048244625
3010 0.32368887823315307
3011 0.3173973897346899
3012 0.31386189654626284
3013 0.32899559812835905
3014 0.3489063519388834
3015 0.3576813406473433
3016 0.31922685339687235
3017 0.33211883910588064
3018 0.3252666342477137
3019 0.31811518372118824
3020 0.34293411931986334
3021 0.33233945646407753
3022 0.3256389309103077
3023 0.3071411727228074
3024 0.3083127215853578
3025 0.3185193590828568
3026 0.32204590402081884
3027 0.3139000003080889
3028 0.340698625153671
3029 0.33683044107376225
3030 0.3630395280837856
3031 0.3797481239891946
3032 0.3554045623756561
3033 0.3368948597223497
3034 0.3107847222191315
3035 0.3309914942778083
3036 0.335133174016805
3037 0.3342723825050581
3038 0.3201061138427133
3039 0.3394828224687968
3040 0.33297924073903595
3041 0.3445342737968389
3042 0.3338748043042754
3043 0.35233176065944405
3044 0.36508504345666537
3045 0.37719657458601835
3046 0.3629068153232871
3047 0.3738229808349659
3048 0.38355017291898735
3049 0.37993723843569727
3050 0.3880982883833838
3051 0.3957104657526452
3052 0.38228539575492304
3053 0.3424033903828598
3054 0.36487479327367917
3055 0.35575974147732975
3056 0.35372856340998615
3057 0.32469134060386295
3058 0.32164177326770443
3059 0.35034812118020214
3060 0.3527681263243244
3061 0.326894019852104
3062 0.3425813063396011
3063 0.3502580449788195
3064 0.34115215037698493
3065 0.3404337301851579
3066 0.34651707782760105
3067 0.35786053906402243
3068 0.34105624138536894
3069 0.3374646807643259
3070 0.3178665707118548
3071 0.32465176300751064
3072 0.3274897372662656
3073 0.34769303497043014
3074 0.34393716492470866
3075 0.33986158153318696
3076 0.3144350524193133
3077 0.30904872423803587
3078 0.30064109672514217
3079 0.3308511244617964
3080 0.3084065998013183
3081 0.29788204216612135
3082 0.2991715795127666
3083 0.31835009396899405
3084 0.29184065003338155
3085 0.27476718798638583
3086 0.27963678482192844
3087 0.31476204333919516
3088 0.3410953603136506
3089 0.3259969928663125
3090 0.3275388236111113
3091 0.3418707854569629
3092 0.3348050308363396
3093 0.3270301269389334
3094 0.3086245492222896
3095 0.32710486769492375
3096 0.3150215291893736
3097 0.30817366490758
3098 0.31789014214744665
3099 0.3413677469478861
3100 0.3324763221642134
3101 0.3304022065315201
3102 0.3371347700251819
3103 0.3404062385451045
3104 0.32045527774463084
3105 0.3243466718667744
3106 0.30762475956068314
3107 0.30776852647341135
3108 0.31390486933392103
3109 0.31668310720801823
3110 0.30402536090707466
3111 0.33883374204694816
3112 0.34811391999055263
3113 0.3627406541766082
3114 0.33908923928863993
3115 0.34426951922479937
3116 0.3151573588847611
3117 0.3215071490733511
3118 0.32347791872968595
3119 0.30255793397705455
3120 0.35213520560426925
3121 0.3410481172197385
3122 0.30566145257820226
3123 0.3238232994557379
3124 0.3360412075724122
3125 0.3330107643880939
3126 0.3610908368880875
3127 0.3375659286561096
3128 0.3580186660585311
3129 0.367024179444671
3130 0.3455243826897734
3131 0.3494640958325128
3132 0.36354474736223624
3133 0.3574287921424849
3134 0.34462727036558727
3135 0.35138837986718824
3136 0.3251600073787767
3137 0.3447629306270931
3138 0.32212175007431987
3139 0.3244623366148473
3140 0.3377880357983694
3141 0.3388326231151046
3142 0.3448515577559331
3143 0.349518609851079
3144 0.3318999117454984
3145 0.33470253151528595
3146 0.35878500512879646
3147 0.3457453129870201
3148 0.31641110854995275
3149 0.33135034339200936
3150 0.30276392229442006
3151 0.3142975195018074
3152 0.32898476436631424
3153 0.3462797279223758
3154 0.3538996463935666
3155 0.3328563352035401
3156 0.33294753749577427
3157 0.33884573026160686
3158 0.34781705201465957
3159 0.3456716849285067
3160 0.35503130122650445
3161 0.3484934314976116
3162 0.35787604047994187
3163 0.3806183762651143
3164 0.36272875373052105
3165 0.36816676623510947
3166 0.36085581428846203
3167 0.3607088906668907
3168 0.36904177141255895
3169 0.3520939623549664
3170 0.33048155403228924
3171 0.3238336850722191
3172 0.3696481659541317
3173 0.34782808508514734
3174 0.3446359659157327
3175 0.3657996624658679
3176 0.36531789108472706
3177 0.36510008407392475
3178 0.35369942052394837
3179 0.32729975931841826
3180 0.3343284306354397
3181 0.34010638291100226
3182 0.34510455141329965
3183 0.3542475438894427
3184 0.3789006083637536
3185 0.3620090416264932
3186 0.36999936560335145
3187 0.35424222223105617
3188 0.35360614128461415
3189 0.3676992937146943
3190 0.37374978176409107
3191 0.34140582338874725
3192 0.3651665540576624
3193 0.3580711367269639
3194 0.36101446244183255
3195 0.3544409246748913
3196 0.3567433123665003
3197 0.3624363982772455
3198 0.39184048051939757
3199 0.39525677621520633
3200 0.3787856965103256
3201 0.36535331262642323
3202 0.37532413403184645
3203 0.3654854341685643
3204 0.37154361194479163
3205 0.40884381024075633
3206 0.38903084968203805
3207 0.3758943447390104
3208 0.3725460994766358
3209 0.37871871921215633
3210 0.39641018461445676
3211 0.38357203440182397
3212 0.39296411923583274
3213 0.35357876871143945
3214 0.3647305199118633
3215 0.3867937051374259
3216 0.37647039593217857
3217 0.3804844752958177
3218 0.39913035670067754
3219 0.36884129749158107
3220 0.36530746983349205
3221 0.33517005852880954
3222 0.34481418520385293
3223 0.3576363769859537
3224 0.3431009666701124
3225 0.3437860077711205
3226 0.332539898933505
3227 0.321624929224857
3228 0.3569062803182085
3229 0.36678906158974867
3230 0.3436344678240371
3231 0.34445367083159445
3232 0.3273671984935312
3233 0.34308439809476987
3234 0.35556305715012143
3235 0.36823006211337006
3236 0.33362378776137164
3237 0.3448184762470634
3238 0.3435831957722419
3239 0.35149427476482453
3240 0.33444366462403924
3241 0.323700174286713
3242 0.3366813770703218
3243 0.34640399544518274
3244 0.35793103062960746
3245 0.3507395305801671
3246 0.3525082805881578
3247 0.3563226916253175
3248 0.3338215882727526
3249 0.35248970051688305
3250 0.32629976329194726
3251 0.35764908936637074
3252 0.3551246273928026
3253 0.3675205359921116
3254 0.3609593785138082
3255 0.36777387274894136
3256 0.3606948501287688
3257 0.37367370967534785
3258 0.4004207004834997
3259 0.3911718192733931
3260 0.3909515905804167
3261 0.39667366718400526
3262 0.4061406155746125
3263 0.36325431441344347
3264 0.3911312674114767
3265 0.395763319447855
3266 0.4132422930255586
3267 0.40717690329897577
3268 0.39555735876389153
3269 0.3863735221143034
3270 0.3863965387946223
3271 0.40820696622075925
3272 0.40097358099819846
3273 0.4069034693773658
3274 0.4101830633875782
3275 0.40907267410666115
3276 0.43767014850194763
3277 0.41812273375762826
3278 0.42592061657398017
3279 0.4294275406067903
3280 0.40224734374271776
3281 0.4137829096877371
3282 0.40566738211232245
3283 0.44709300450760353
3284 0.43499992058638565
3285 0.44983333386675795
3286 0.4370666901803735
3287 0.4315351551805934
3288 0.43883274040153575
3289 0.4003970017798808
3290 0.4097719991503556
3291 0.42874637710108515
3292 0.400968592903394
3293 0.38160625351837635
3294 0.3925424277634602
3295 0.37207354363079187
3296 0.37143667014074544
3297 0.3719417077970849
3298 0.39865601309271154
3299 0.416426621252857
3300 0.41805876126780467
3301 0.414464231949025
3302 0.41049596662069604
3303 0.41029060707097403
3304 0.3917490023095832
3305 0.38914625004057735
3306 0.3723386298765854
3307 0.3797185080787647
3308 0.37643107190000824
3309 0.36038396917366067
3310 0.33013359457721736
3311 0.3324372627304045
3312 0.34999951598493345
3313 0.3580104407577875
3314 0.3621284681970889
3315 0.3707575433925187
3316 0.3805540561155717
3317 0.4053255617416412
3318 0.3681543018622678
3319 0.3689092198891544
3320 0.3529339858742054
3321 0.35101807029527493
3322 0.34746557123164085
3323 0.39108548465763676
3324 0.4040351745790165
3325 0.35996335056092543
3326 0.35400196273165385
3327 0.37050252494957525
3328 0.35012784830561594
3329 0.33998226436071494
3330 0.36300103781733417
3331 0.3593480047608238
3332 0.35689636087997495
3333 0.3440730641027365
3334 0.30648626566576737
3335 0.3478898628531494
3336 0.3468675793307156
3337 0.32427028288347276
3338 0.3303253536580287
3339 0.33304986438214496
3340 0.35327931615563996
3341 0.3464264423356069
3342 0.32549888502282476
3343 0.32635099035314374
3344 0.32121866315735653
3345 0.30820774121976463
3346 0.33994270607116045
3347 0.31841924704784763
3348 0.32612738588941537
3349 0.3300787643255327
3350 0.33377078008483024
3351 0.3571724439575731
3352 0.37093212165413125
3353 0.3675574891942257
3354 0.3847726136356803
3355 0.36669566611826787
3356 0.3965922657996579
3357 0.37774616386865045
3358 0.3702489373612009
3359 0.3402295837572061
3360 0.34190292921407756
3361 0.3754834451873511
3362 0.38945790625697657
3363 0.3759097162819631
3364 0.40683419793661246
3365 0.3882149635713134
3366 0.37416889746616755
3367 0.4302755768308995
3368 0.42931669083008
3369 0.39208625863395824
3370 0.3925126503446158
3371 0.38457029588270397
3372 0.4055287290750604
3373 0.3942165047921898
3374 0.3766242281568399
3375 0.37206532851561336
3376 0.41178683026214485
3377 0.4107334068472425
3378 0.3834354314997665
3379 0.3542592192791997
3380 0.36360772306176475
3381 0.3947861870679016
3382 0.4004659233072463
3383 0.38833470497626876
3384 0.4117228767216518
3385 0.4182758607274324
3386 0.39531744739300706
3387 0.4000207550270793
3388 0.4046234620938001
3389 0.4209722434334608
3390 0.41803853295012794
3391 0.43594813391737014
3392 0.4138314787747594
3393 0.42847343452711245
3394 0.42226580967672245
3395 0.4145430790504333
3396 0.43148062964997036
3397 0.3983830582173902
3398 0.38801099260791166
3399 0.40256250382889985
3400 0.40904166182396595
3401 0.3991828073992616
3402 0.4072875283322643
3403 0.4023021284046478
3404 0.3862664181172763
3405 0.3924423513769922
3406 0.40584733348128654
3407 0.4231452735128436
3408 0.4138464122105611
3409 0.41901460506990684
3410 0.43240303618285764
3411 0.4362457122655485
3412 0.4244580090520166
3413 0.43646695791046414
3414 0.40279310212137576
3415 0.4093968590844015
3416 0.39520921846314594
3417 0.4030757283945304
3418 0.3727843731122271
3419 0.36999494229813357
3420 0.3551627996781966
3421 0.34967597083226204
3422 0.36577227856480593
3423 0.35877124695204227
3424 0.3792489843386893
3425 0.38824985418545377
3426 0.3937839796318292
3427 0.3794959200344955
3428 0.36844787303976134
3429 0.40780628019238596
3430 0.4000630313611384
3431 0.4012726792593548
3432 0.3998425344815878
3433 0.394472422312713
3434 0.4036019766905948
3435 0.39546005033490106
3436 0.3872042879204377
3437 0.3791471282856075
3438 0.3752795801772024
3439 0.38075099307529336
3440 0.39497878435950157
3441 0.39773876871611413
3442 0.38093081042067517
3443 0.39466268900601437
3444 0.41395443654139547
3445 0.4160195510338701
3446 0.40699294789936324
3447 0.40371035813496814
3448 0.41249325696292066
3449 0.415018875385166
3450 0.39018406356324525
3451 0.4144392409273206
3452 0.40947104622411634
3453 0.41957496693631213
3454 0.3974817171219553
3455 0.39407336421002037
3456 0.3903264640819509
3457 0.371355186736542
3458 0.3719384761701892
3459 0.36261771215146843
3460 0.3400825144829796
3461 0.377446313845928
3462 0.39945438422507334
3463 0.4137996451915063
3464 0.4003307104493628
3465 0.4321314310774133
3466 0.4131158077733482
3467 0.42361304298384267
3468 0.3848340411016886
3469 0.39681203146816213
3470 0.3805988375386274
3471 0.391047123177391
3472 0.3804239533625715
3473 0.4036108409886932
3474 0.39394221729563145
3475 0.4041566194863181
3476 0.40453634024994406
3477 0.4109265100060098
3478 0.4240758282840239
3479 0.42413051094771725
3480 0.4427882739416835
3481 0.4313491674440615
3482 0.437345803957606
3483 0.4124791354182534
3484 0.40714611265212747
3485 0.37555602681769185
3486 0.3910891383128947
3487 0.41227868330296824
3488 0.4007483995663576
3489 0.4052406232645323
3490 0.38385882038442853
3491 0.3897745509819914
3492 0.3856148833657172
3493 0.4067421189515858
3494 0.3989061502493027
3495 0.3724661307409016
3496 0.38585833286137294
3497 0.41399138767984983
3498 0.4009879021444562
3499 0.3851672454721415
3500 0.38904592217833667
3501 0.4043876908438844
3502 0.41665314421452965
3503 0.3944023347833471
3504 0.3886597703865295
3505 0.38001651014357485
3506 0.38223557314825524
3507 0.38446781173302985
3508 0.38688478304061663
3509 0.3885141211648762
3510 0.38575678107339917
3511 0.37807896413560227
3512 0.35805220307055013
3513 0.36189815671237135
3514 0.3795488889195669
3515 0.3717918839191067
3516 0.3629990851413144
3517 0.3902820632203823
3518 0.38750266159444957
3519 0.3632043841758436
3520 0.3690737526290931
3521 0.347555249571983
3522 0.37185932788877907
3523 0.364994642936553
3524 0.3703624881901412
3525 0.36539381643218827
3526 0.34733059050521314
3527 0.33735151909301075
3528 0.3645859334850966
3529 0.36910787028121594
3530 0.37712316802677875
3531 0.38890502702340063
3532 0.3773853251904336
3533 0.43242718189683055
3534 0.3967137767225383
3535 0.3978785255232055
3536 0.40436766292954596
3537 0.3870583086660464
3538 0.38888511902287454
3539 0.43132667579911077
3540 0.4243741194670223
3541 0.4012453621814145
3542 0.40346238981289595
3543 0.38028205479408006
3544 0.37969585867466255
3545 0.3775367654712904
3546 0.3918392610669145
3547 0.4107565192651357
3548 0.4324731174990248
3549 0.40452069746868985
3550 0.3885971862369827
3551 0.3644900645341634
3552 0.3579749286939504
3553 0.3659549386244106
3554 0.39323108854057054
3555 0.38099828968130656
3556 0.36948015292152525
3557 0.3864687462583315
3558 0.4028131737377785
3559 0.42000965955832315
3560 0.3897944950832713
3561 0.3963924548051653
3562 0.35424942122763237
3563 0.3673262602057415
3564 0.34730292753239916
3565 0.37870108609914416
3566 0.3622633596451601
3567 0.37468372976834313
3568 0.3833989992290768
3569 0.39964772812116933
3570 0.39141826293777254
3571 0.4049060371109787
3572 0.4135409401717719
3573 0.40431268847367346
3574 0.3903308160750983
3575 0.37862766109880164
3576 0.37785611305813116
3577 0.3694248099139734
3578 0.39697845000429555
3579 0.40952434423289674
3580 0.3822650606879025
3581 0.3720885343001098
3582 0.3989214506732624
3583 0.395588338765486
3584 0.3890693239377873
3585 0.3826414994587008
3586 0.36944067664169844
3587 0.35498789548515847
3588 0.36704881406816314
3589 0.3846415322922245
3590 0.37552342831321894
3591 0.36517103888332014
3592 0.36447904042345824
3593 0.3888695981529183
3594 0.3932721201725772
3595 0.3820943258922479
3596 0.36839275829567947
3597 0.3717041829620701
3598 0.35969876730112393
3599 0.34105896394573476
3600 0.33808388642310006
3601 0.34460539074381785
3602 0.3564042934939376
3603 0.34700564400196043
3604 0.3561078166498596
3605 0.3386331070938199
3606 0.3405813301146879
3607 0.3462652980167074
3608 0.3529596573813111
3609 0.33995465426920474
3610 0.3809490877659334
3611 0.3773644654311335
3612 0.36183485429505685
3613 0.3682786080885477
3614 0.3563184279462057
3615 0.3689313466069313
3616 0.3497602734529794
3617 0.3768665596946756
3618 0.3703236766296577
3619 0.36584491406008773
3620 0.3717267272861547
3621 0.3886037064788531
3622 0.38454673223898406
3623 0.37911137866459416
3624 0.38706806690641754
3625 0.39385064142590465
3626 0.39151360744348657
3627 0.3940666046328963
3628 0.40201168107456875
3629 0.39632545819479326
3630 0.41108412909311454
3631 0.4038290420057876
3632 0.38729421352127597
3633 0.3819546428429161
3634 0.3853525452744078
3635 0.39174873037923286
3636 0.3823269124051972
3637 0.36785643064221685
3638 0.3756013518738454
3639 0.35889695168112085
3640 0.3839498271642795
3641 0.35635727104611914
3642 0.34805585051970106
3643 0.3469460117387006
3644 0.3627172273635611
3645 0.37142324560079826
3646 0.360542448669938
3647 0.3595502995473853
3648 0.35413529372340674
3649 0.3307218275045736
3650 0.331480201767398
3651 0.32889571532392603
3652 0.33772656708650345
3653 0.3342801140968828
3654 0.345747075677253
3655 0.3510716437272519
3656 0.33528547247146306
3657 0.3284913510032276
3658 0.3490767384937017
3659 0.31925139717640766
3660 0.3232035829478058
3661 0.33022021402308244
3662 0.3575558119599358
3663 0.33145275023646437
3664 0.3284571562078843
3665 0.34556973915656103
3666 0.31593215684068837
3667 0.3473874389984884
3668 0.33323872714646185
3669 0.2982494692905444
3670 0.326594692932014
3671 0.3185830221662123
3672 0.33347584176016304
3673 0.3491743035682009
3674 0.35435217907154964
3675 0.3759856585339591
3676 0.390709673869749
3677 0.35314821209277697
3678 0.35750680744737506
3679 0.3249411376320881
3680 0.34053719396459703
3681 0.34598236234361673
3682 0.3684074909974233
3683 0.3581126457686835
3684 0.33310338326883515
3685 0.35425015379448194
3686 0.37477360653265557
3687 0.3647331094015856
3688 0.3429437995137928
3689 0.31622296259318566
3690 0.3522196396084177
3691 0.327836630062874
3692 0.3066463258671157
3693 0.33142073844550557
3694 0.31702142411616935
3695 0.30475247935999744
3696 0.30323080907026534
3697 0.3140536782426778
3698 0.3244932344856971
3699 0.3207967140936335
3700 0.31065819109133885
3701 0.3073821802091543
3702 0.29936604205758693
3703 0.3036999991767693
3704 0.29628611668969707
3705 0.3124932880718563
3706 0.2903962966505483
3707 0.292005687080587
3708 0.34342036067462467
3709 0.31823499267962346
3710 0.31908818455332905
3711 0.32348216525713763
3712 0.3174246943281565
3713 0.3432960668948406
3714 0.33138031834999615
3715 0.3033011766656793
3716 0.2962635609466345
3717 0.2873786066886093
3718 0.27165703876949554
3719 0.29102047031797057
3720 0.2820895624586697
3721 0.2797743407204435
3722 0.262117114719974
3723 0.27634003958734554
3724 0.2555064027300138
3725 0.2644834880583726
3726 0.2626963135573174
3727 0.27623905672358595
3728 0.24804118807347206
3729 0.261471161492356
3730 0.24232000642231752
3731 0.2576260571876472
3732 0.24309609100492297
3733 0.2689521117029288
3734 0.26640467416770974
3735 0.2619764034184669
3736 0.287348816601748
3737 0.29144536164939594
3738 0.29931414434768444
3739 0.2992806252246303
3740 0.3052975231158531
3741 0.2932362939314222
3742 0.276388580246347
3743 0.3051827286099402
3744 0.311830302779082
3745 0.3188099562597941
3746 0.31140691254038483
3747 0.31213681723341147
3748 0.2839147163117608
3749 0.28978603634753825
3750 0.28168966811723556
3751 0.26471051434008486
3752 0.2551125811922642
3753 0.2315220713924925
3754 0.23255137717390362
3755 0.24140493122934004
3756 0.23843825061444232
3757 0.2273183204924137
3758 0.251446702565391
3759 0.24102300541068614
3760 0.24854334462857128
3761 0.24658583904160458
3762 0.231853028446994
3763 0.23318737711351256
3764 0.22599800824262634
3765 0.19865068547971543
3766 0.2213634288662585
3767 0.2018166501552136
3768 0.22977428998057225
3769 0.2198975104113197
3770 0.21878074120710816
3771 0.2349145125743108
3772 0.1985794619882503
3773 0.20581446374273332
3774 0.19820980353255716
3775 0.19295045597451926
3776 0.1543900050025023
3777 0.166324451894658
3778 0.15483344340901478
3779 0.16031436566105017
3780 0.1922088970076768
3781 0.1819356274419689
3782 0.16220564296860338
3783 0.14881128645233913
3784 0.18097913005793348
3785 0.18266413104116802
3786 0.1615616679066557
3787 0.17801561094156884
3788 0.14624873805296598
3789 0.16712504998582858
3790 0.16799871750075238
3791 0.19570489418944892
3792 0.18164133395267748
3793 0.17356156493282865
3794 0.18425605858769312
3795 0.1821913965214288
3796 0.19394432324709818
3797 0.1810527787183939
3798 0.21108296953576147
3799 0.2012592577466202
3800 0.21236887160270193
3801 0.20662992552402398
3802 0.17788533411781396
3803 0.187546968444827
3804 0.2040310065804684
3805 0.21311680767192553
3806 0.23341509742867642
3807 0.206298873647872
3808 0.1916663271173938
3809 0.18480194918432655
3810 0.16915301420266646
3811 0.18170971162822086
3812 0.17373286980919747
3813 0.17219763354375392
3814 0.17675971440062013
3815 0.20604869256932992
3816 0.19275285179669863
3817 0.1821246668759336
3818 0.18780501549336964
3819 0.19110288457013053
3820 0.17481963238505518
3821 0.18237044594007037
3822 0.17927356044480014
3823 0.18266462410168607
3824 0.2106973458207334
3825 0.2153737661026663
3826 0.21979279122200546
3827 0.20741462436101102
3828 0.18458208041871327
3829 0.18587869490103479
3830 0.17456777153676792
3831 0.1809211240096887
3832 0.1777798005560316
3833 0.16992467882934398
3834 0.19957031269772818
3835 0.1871973116810203
3836 0.19578569807464086
3837 0.19653076238859202
3838 0.19322963536912252
3839 0.19830868198210752
3840 0.18456201609939998
3841 0.17617977921704464
3842 0.1701385488684795
3843 0.15941224553522332
3844 0.14520478954352484
3845 0.15542551240781885
3846 0.15609219602586397
3847 0.15269145806771564
3848 0.1323477328591093
3849 0.13291831220509215
3850 0.15098044820500073
3851 0.16864323475378684
3852 0.14629835234714822
3853 0.16332105108328565
3854 0.1634068480515362
3855 0.1292038992827696
3856 0.11335890188412544
3857 0.1462496658622599
3858 0.160121888083043
3859 0.14629623654935917
3860 0.13837798277078206
3861 0.13117441402313218
3862 0.13100721300231838
3863 0.15319659225484283
3864 0.13579975427616248
3865 0.12839886405036682
3866 0.12649640777719917
3867 0.13071131226473798
3868 0.16226257942939748
3869 0.1663376206656745
3870 0.14785489314088526
3871 0.16029115803857316
3872 0.18083288735187172
3873 0.18609514792911275
3874 0.19412071684201818
3875 0.18983263391077917
3876 0.1954266104209167
3877 0.1694034069467408
3878 0.19790223071053442
3879 0.20150620911842373
3880 0.19375115638175122
3881 0.22187648940908525
3882 0.2386157997382327
3883 0.260475249215693
3884 0.2577734103689779
3885 0.27910776033558393
3886 0.2787512566655397
3887 0.2141870162215406
3888 0.19070656707314623
3889 0.1828815628276992
3890 0.20445423296343682
3891 0.21357238997351857
3892 0.2072023796779181
3893 0.20301932981848725
3894 0.21032841978819744
3895 0.2020323172686991
3896 0.20558536826093832
3897 0.2275135802457905
3898 0.21196333043130666
3899 0.2108403012211073
3900 0.18015687705442868
3901 0.19483674377335466
3902 0.19753775951575597
3903 0.18839301513877643
3904 0.2091731094701078
3905 0.1838712956624663
3906 0.20085763085861638
3907 0.1938897776070388
3908 0.20601498688746006
3909 0.21775456540781304
3910 0.21518422415688493
3911 0.22638203023936557
3912 0.22925484771472582
3913 0.2830375549139663
3914 0.285341082326688
3915 0.28669700864916536
3916 0.28805841699906065
3917 0.28514855663647554
3918 0.312509177727302
3919 0.2911824118940988
3920 0.27860965237011287
3921 0.2862391935262779
3922 0.264365940032609
3923 0.26839795306049313
3924 0.2615620128005734
3925 0.2594230140483113
3926 0.27259547532761647
3927 0.30089102084270297
3928 0.2746730156704069
3929 0.2831005275385132
3930 0.2625707164599546
3931 0.2601654729597599
3932 0.25723764520189235
3933 0.2432773658605558
3934 0.24755905824313734
3935 0.2603441018236346
3936 0.2700215325032444
3937 0.29977385287120295
3938 0.29944727042024816
3939 0.3003615942753572
3940 0.2968196502175087
3941 0.28116412851719247
3942 0.28860517045020856
3943 0.27225449656654455
3944 0.2707991603794371
3945 0.25622076795469195
3946 0.28031900791618447
3947 0.2821415129283359
3948 0.258179422465397
3949 0.28958577116414475
3950 0.3016780492058569
3951 0.27064040939403583
3952 0.2662629051537296
3953 0.2677168195425023
3954 0.25910010336141787
3955 0.24356252380164564
3956 0.24464428508309982
3957 0.20823110369705328
3958 0.18319432725594506
3959 0.20100396626198852
3960 0.17746522185203817
3961 0.18329560782715487
3962 0.18252252218041287
3963 0.17300511411218558
3964 0.17759508996608872
3965 0.16920377672396447
3966 0.17817825322155226
3967 0.18128805702245165
3968 0.17524569451051533
3969 0.17595108320302408
3970 0.1916411981154102
3971 0.17357262703709697
3972 0.1800314010430696
3973 0.20897487615096552
3974 0.22573781984855046
3975 0.20614674485661355
3976 0.22239880311911905
3977 0.2444752736789227
3978 0.23204228665875176
3979 0.21687173381863364
3980 0.22527053002735956
3981 0.203365160134015
3982 0.1996364174023114
3983 0.20231455657644692
3984 0.22604253697431073
3985 0.19076049760100183
3986 0.22009759495826572
3987 0.20770396703242353
3988 0.2106538416903594
3989 0.21026186410577097
3990 0.19290316083450004
3991 0.19362304600899016
3992 0.20097122611759352
3993 0.17781851439037935
3994 0.1682357006379836
3995 0.15274144248074215
3996 0.16358053354619637
3997 0.15663276763546927
3998 0.1687775054974327
3999 0.17628057490003932
4000 0.21451573493520515
4001 0.2099944291442485
4002 0.21166551291189414
4003 0.17842067312846122
4004 0.19676810467851197
4005 0.21521063039217575
4006 0.22429601403795527
4007 0.2450248364899865
4008 0.23856111468256724
4009 0.23244519449033146
4010 0.224071556139881
4011 0.23774760294278735
4012 0.23068318215913167
4013 0.20633172690649587
4014 0.2006806748564371
4015 0.190957441364955
4016 0.18705059009384822
4017 0.20018532810251827
4018 0.19769649824346255
4019 0.19833188879765207
4020 0.1866060995117279
4021 0.2246722396626154
4022 0.22390358064494212
4023 0.21633238163007032
4024 0.23289383668249963
4025 0.2688743617266838
4026 0.27162377001689025
4027 0.25859110912128375
4028 0.256898434554702
4029 0.26836783240117473
4030 0.2826284158095728
4031 0.2797517323481931
4032 0.2776354164285025
4033 0.24161345636565568
4034 0.23937589118674404
4035 0.22448493042025744
4036 0.2371965228137657
4037 0.2292044476307129
4038 0.22845293028093605
4039 0.23818816162694273
4040 0.2212660437957981
4041 0.22560364347956247
4042 0.2496533075974566
4043 0.24227837096608565
4044 0.22991564220757843
4045 0.22988605028969872
4046 0.24140095418230997
4047 0.25425249386028564
4048 0.24245511151116192
4049 0.23331864990335893
4050 0.2581934479084612
4051 0.25818243636318366
4052 0.2524471507757766
4053 0.2447401236872083
4054 0.2423529043112766
4055 0.24632869494130563
4056 0.24254459593264083
4057 0.21706627546331472
4058 0.23008490233126494
4059 0.2442450605743282
4060 0.22943094780253195
4061 0.1964334230335046
4062 0.19411629320961216
4063 0.19325649350350535
4064 0.22927059876443925
4065 0.19368060244039342
4066 0.20598017173633856
4067 0.2251633033614622
4068 0.22180404712175214
4069 0.21925577683566344
4070 0.20670012052539036
4071 0.20145323970004833
4072 0.20827661525384136
4073 0.1773660412459587
4074 0.18958305094015082
4075 0.15955611492806443
4076 0.16467900995621457
4077 0.19045802453969712
4078 0.2066542153228446
4079 0.205704578980656
4080 0.20280725913866438
4081 0.21943261565198377
4082 0.19756689079146214
4083 0.18750869214764623
4084 0.17767110191478544
4085 0.1948474033121795
4086 0.20204193815749616
4087 0.20949172212392653
4088 0.17701804073729963
4089 0.18192432785926946
4090 0.1885956200341165
4091 0.16269676508109476
4092 0.1706843375447726
4093 0.18777652024944355
4094 0.19614099663320192
4095 0.19683612935487016
4096 0.17796465043487253
4097 0.17543491980530299
4098 0.18134416446106125
4099 0.17306322739338328
4100 0.18587152008436425
4101 0.18216874371489575
4102 0.18077398990956575
4103 0.18769387172726454
4104 0.17099914168444866
4105 0.16222264277560378
4106 0.16707353348635287
4107 0.17488583798090224
4108 0.18566038607163585
4109 0.1894892747347162
4110 0.20527363664076365
4111 0.21897576443027592
4112 0.22873932032907385
4113 0.23745816770279277
4114 0.2391745353938761
4115 0.21955026957160592
4116 0.265821476347346
4117 0.25064793186070555
4118 0.2523431554618576
4119 0.27159480867149655
4120 0.2636272339781846
4121 0.2580445598859288
4122 0.2595964253560795
4123 0.272257123399373
4124 0.2689564861565117
4125 0.24236116709999783
4126 0.2291172687022167
4127 0.22327321690346497
4128 0.21260225991380935
4129 0.23199399417281505
4130 0.22982874216671487
4131 0.23257504838308687
4132 0.25210770395892235
4133 0.25288061517703747
4134 0.25592655274909293
4135 0.2600540101583102
4136 0.26464336630951946
4137 0.25974741760253195
4138 0.22124430692376418
4139 0.22238805772624237
4140 0.24445574837822268
4141 0.25684891079979316
4142 0.24203774224979954
4143 0.215421600941394
4144 0.21208203848660018
4145 0.21895107615074696
4146 0.2449896463399782
4147 0.2258308685211741
4148 0.24412430434246774
4149 0.25654441917489573
4150 0.24137595415217014
4151 0.24147993704454662
4152 0.24342282537012813
4153 0.2590889601464859
4154 0.2581299306733602
4155 0.2807160636196441
4156 0.2993340351821319
4157 0.31822628344179893
4158 0.30648992894966276
4159 0.2984508038424896
4160 0.2942776878031119
4161 0.2848764338484487
4162 0.24478165242362135
4163 0.23932700320523836
4164 0.24341270429913747
4165 0.2635900229844175
4166 0.24069164361018092
4167 0.2540920665351733
4168 0.24978063369847703
4169 0.27520172169279705
4170 0.29056194693879006
4171 0.27187898938755084
4172 0.26813132082549185
4173 0.2724017100967958
4174 0.2650773460242289
4175 0.27531086482523043
4176 0.29663360677935596
4177 0.2934863885945219
4178 0.3056591017126532
4179 0.31436443124697744
4180 0.3029433180679948
4181 0.29506283786604864
4182 0.32288385115442547
4183 0.31700697477705203
4184 0.3124118198049085
4185 0.3239683303484508
4186 0.3117723887217421
4187 0.3313519107614526
4188 0.3172569864906001
4189 0.3167712145800765
4190 0.30378702096419224
4191 0.294158765230209
4192 0.2926829733980319
4193 0.2891630992929542
4194 0.2678640607730093
4195 0.2724033801122103
4196 0.284280384672813
4197 0.29755273466662235
4198 0.2855836321642721
4199 0.26829375639469377
4200 0.30046349304949543
4201 0.30687950214520643
4202 0.3071498073998167
4203 0.344856057030181
4204 0.3339490514859641
4205 0.30189269456014667
4206 0.3144174425809834
4207 0.33816028432054196
4208 0.34124987918433064
4209 0.3529055512867825
4210 0.3526663339920804
4211 0.35663336714326255
4212 0.36570468475061735
4213 0.36669572352379587
4214 0.38245646229205654
4215 0.37104080478052737
4216 0.41426190105667826
4217 0.4024892911714301
4218 0.4025281460304016
4219 0.3797061039355029
4220 0.3901956866009951
4221 0.3886868760313151
4222 0.3829643487639163
4223 0.3911286871175613
4224 0.36657071921730083
4225 0.37636158357512695
4226 0.3616723221048214
4227 0.37462106820052
4228 0.39443443195951466
4229 0.3746186325508897
4230 0.35084257183390855
4231 0.3411353032285208
4232 0.3507270883323978
4233 0.3211687842689017
4234 0.3321430783725522
4235 0.3376600746405828
4236 0.36142565335020804
4237 0.33787348125480715
4238 0.32122084224340064
4239 0.32204595544280246
4240 0.29904252069193304
4241 0.308441688179421
4242 0.3111140802200837
4243 0.3191056897135755
4244 0.32120593135895725
4245 0.3184172152367876
4246 0.32064818456206257
4247 0.31976757659367055
4248 0.3417330125614941
4249 0.3484844619259197
4250 0.3811210694911395
4251 0.3394815189107348
4252 0.3258741469980634
4253 0.3583467897157055
4254 0.35652785629191314
4255 0.3562742081795625
4256 0.3558415912973322
4257 0.33618221178476937
4258 0.3337777832778707
4259 0.3494596465892325
4260 0.3503152522203555
4261 0.3414309671997113
4262 0.349709898832367
4263 0.35641203250565345
4264 0.36825274452356893
4265 0.3666645383258554
4266 0.35632453305577305
4267 0.37263984377391907
4268 0.3581619330309514
4269 0.350834544632816
4270 0.35304596087901313
4271 0.36870127413281106
4272 0.3659296734880134
4273 0.39745170825974724
4274 0.39028119845804593
4275 0.36449886666932174
4276 0.39000191625236225
4277 0.3536302606149248
4278 0.36140267204070237
4279 0.3545871336616459
4280 0.38296754479928324
4281 0.3703544223298371
4282 0.37323797252764584
4283 0.3621027201675558
4284 0.34651541944949055
4285 0.352488558537414
4286 0.36048992783799355
4287 0.3400444842253996
4288 0.3580239419041601
4289 0.3057880083044541
4290 0.30751091371595124
4291 0.3237386658744867
4292 0.31467135018192294
4293 0.33348470830868077
4294 0.3364225665435161
4295 0.3371409001347388
4296 0.3392599706600783
4297 0.31106700307785656
4298 0.32847864314999003
4299 0.32305096504082886
4300 0.331354234159701
4301 0.3004323929064054
4302 0.341895496619655
4303 0.3550779412282739
4304 0.36379717249800486
4305 0.34170946521882783
4306 0.3271995491315444
4307 0.33965004354998746
4308 0.3342211668078828
4309 0.3224272492862826
4310 0.2910383040002173
4311 0.2546876316637088
4312 0.23793950511710238
4313 0.25247661182657044
4314 0.2585298029779271
4315 0.23622693270997638
4316 0.23621405035441245
4317 0.2590903872291378
4318 0.26314225843993094
4319 0.2587894708622017
4320 0.26833393985255016
4321 0.2640372599285894
4322 0.26899827370089074
4323 0.2896795668578408
4324 0.2673363035240292
4325 0.27189487536536266
4326 0.26407807306420134
4327 0.26654922926303104
4328 0.2806335763594733
4329 0.2890568031559859
4330 0.27258316396623056
4331 0.31207497030748577
4332 0.2962470580975433
4333 0.32107558733296226
4334 0.32918452868464687
4335 0.3255008851632993
4336 0.2885462592649706
4337 0.3152684526805419
4338 0.32059841733146116
4339 0.28386378264970363
4340 0.28634751349203
4341 0.27695540100443555
4342 0.29741174393577086
4343 0.3278976590578631
4344 0.31098973476365877
4345 0.33623609522261216
4346 0.2970491200776917
4347 0.3070981815608147
4348 0.31336222793200763
4349 0.3154711501924295
4350 0.3127829973062514
4351 0.30681608106507824
4352 0.3294656396555488
4353 0.30505533193019124
4354 0.32490552996715105
4355 0.35171488629258196
4356 0.3448770093021408
4357 0.34024229360581604
4358 0.350483132902086
4359 0.3401077915189774
4360 0.3394902744218156
4361 0.32016871916013223
4362 0.32611763497703405
4363 0.3242397375328527
4364 0.3117699573291683
4365 0.29116351029736914
4366 0.31379658157664514
4367 0.32725862673509615
4368 0.35182580142308933
4369 0.3210069766911587
4370 0.30467315456793026
4371 0.2999449448497997
4372 0.307562666695821
4373 0.3027731649688065
4374 0.2876328850459761
4375 0.27872645283548314
4376 0.2946129670820525
4377 0.2977284781464541
4378 0.3089991011849664
4379 0.3025233393963375
4380 0.34125221420901714
4381 0.31203348239246176
4382 0.31089917745099127
4383 0.2902755462058492
4384 0.29955878880022563
4385 0.27440429071195255
4386 0.3076318427714334
4387 0.2931321861597269
4388 0.27346387258028354
4389 0.2780069781448734
4390 0.25504008665978206
4391 0.2557420322178347
4392 0.26394218346465126
4393 0.27792643561143743
4394 0.2876583245179643
4395 0.3065969399030741
4396 0.31059340557579684
4397 0.30291564635605345
4398 0.28922139962823656
4399 0.29004548803008307
4400 0.2821420144963596
4401 0.2640600681790347
4402 0.29625846974458875
4403 0.28209854996572564
4404 0.26187985693836
4405 0.27157353024287184
4406 0.2793076991115552
4407 0.2645787994165918
4408 0.26074259895440866
4409 0.26634765902775887
4410 0.2760233894199288
4411 0.2532205097286413
4412 0.2732802408675733
4413 0.2587713418629521
4414 0.27607496877333815
4415 0.26943548049549304
4416 0.26992150912642343
4417 0.2813299426850244
4418 0.3116696212852077
4419 0.3112521868981815
4420 0.3063145718686438
4421 0.3092600896462813
4422 0.30115366487815665
4423 0.3171156029425121
4424 0.3026419459425839
4425 0.29264120809543187
4426 0.2865761811964462
4427 0.3066512777660997
4428 0.31358793842950805
4429 0.32235353091127666
4430 0.3223201924054986
4431 0.3207212502741465
4432 0.3265329293866095
4433 0.303707171014016
4434 0.29179219929934497
4435 0.2675161994032229
4436 0.268514604993505
4437 0.2584712658546093
4438 0.2541242188763891
4439 0.25232750396772546
4440 0.2439781152666294
4441 0.2649497972721693
4442 0.2774796745649333
4443 0.2719746365571527
4444 0.26485209403112525
4445 0.28346623932555953
4446 0.29108913923923113
4447 0.2764197103470165
4448 0.27677738133124624
4449 0.2695312865650511
4450 0.2890117251318923
4451 0.2710170283269583
4452 0.27163432929331155
4453 0.2817024349139008
4454 0.2707484559991885
4455 0.27288354602436693
4456 0.27778881042373793
4457 0.24892472500544358
4458 0.24489055987179334
4459 0.25404305852820347
4460 0.2791907449062039
4461 0.27161140946004647
4462 0.27690658981625643
4463 0.28801207181599886
4464 0.25693453993964493
4465 0.27518583802736524
4466 0.30038046886978603
4467 0.3154373246075819
4468 0.29870769107817763
4469 0.32573760654899214
4470 0.3053495379705496
4471 0.3198016297739497
4472 0.3316750994530691
4473 0.3035948028834099
4474 0.29400320961932713
4475 0.2995258169989739
4476 0.3043467223781628
4477 0.3400691405137763
4478 0.33964028301194016
4479 0.32108024584306166
4480 0.3217371627559858
4481 0.30403507342285
4482 0.2707333919149053
4483 0.25350016893565497
4484 0.22663960528825625
4485 0.23088089707154208
4486 0.2081177286505891
4487 0.21100516384238988
4488 0.2252506937769148
4489 0.22349849867763857
4490 0.2661690030398716
4491 0.2726601788160453
4492 0.297855658090554
4493 0.3282510410153317
4494 0.3217282646842706
4495 0.35814696937949664
4496 0.35183183225037856
4497 0.3632216763093274
4498 0.3442048446815624
4499 0.3504465958138291
4500 0.3426633664439315
4501 0.3310686771364704
4502 0.33603249317885425
4503 0.33859129509072217
4504 0.35363034807260996
4505 0.3441520722359778
4506 0.33708090025864723
4507 0.34843657095239755
4508 0.3447665435907891
4509 0.3342866570815787
4510 0.3140503219513386
4511 0.3270850174500385
4512 0.31984212042349036
4513 0.3253132487324998
4514 0.31880848275599855
4515 0.33109195140885933
4516 0.35016407059678667
4517 0.35947400309249433
4518 0.3577354947609931
4519 0.33758779935189126
4520 0.3401567168141429
4521 0.3661717647208547
4522 0.3653832369974764
4523 0.37711797361183014
4524 0.3750125767734861
4525 0.3944386864443915
4526 0.36990176169183525
4527 0.359914680032933
4528 0.3916446202990034
4529 0.3792496060703991
4530 0.3729026373841735
4531 0.3754470890378513
4532 0.3914461731915807
4533 0.3744527944331835
4534 0.3907863611591725
4535 0.39489924216404626
4536 0.40984338544288107
4537 0.37202611107488104
4538 0.38434607898193834
4539 0.3916466128115377
4540 0.3855581002261138
4541 0.3597800589995441
4542 0.3556986334818931
4543 0.3685709075689319
4544 0.3442111695004349
4545 0.32080493133256055
4546 0.34382934554145694
4547 0.3494680138064921
4548 0.3699083735276118
4549 0.35375390640249704
4550 0.3560571332902845
4551 0.33698700879571664
4552 0.3370037244969907
4553 0.3138715919544947
4554 0.3274883159342844
4555 0.3309899169755891
4556 0.32565438181938344
4557 0.34043281102098527
4558 0.350801609200221
4559 0.3670687209943878
4560 0.38600407654288943
4561 0.3639680348145185
4562 0.3368283032294381
4563 0.3350845991958101
4564 0.32262127252672185
4565 0.3199648033573557
4566 0.3114179520536303
4567 0.31238166345302737
4568 0.29900240538844325
4569 0.29654337843670614
4570 0.33417602882197966
4571 0.3178840989646146
4572 0.2839134655934921
4573 0.31819896326573577
4574 0.3081145157973134
4575 0.32961457700380137
4576 0.3313961593049474
4577 0.31781258308635385
4578 0.33081772837674084
4579 0.3103950614870024
4580 0.3103282840610872
4581 0.30683893462521505
4582 0.3007529075602628
4583 0.3018914128005873
4584 0.30764150808362095
4585 0.3041462421161332
4586 0.31087117661264013
4587 0.3441466090554708
4588 0.370959473609244
4589 0.383757222862968
4590 0.36546222671519685
4591 0.35848810517123914
4592 0.3503353565428595
4593 0.3439415306605402
4594 0.35030490445843726
4595 0.33354242700028736
4596 0.33715685325715233
4597 0.348579319035003
4598 0.34691871374171135
4599 0.32401966785235464
4600 0.3372890704382663
4601 0.31515838534241813
4602 0.3122688887969018
4603 0.27664037503450145
4604 0.302362609392529
4605 0.3238646049817317
4606 0.31246675495321685
4607 0.29999031225510975
4608 0.32339430903076904
4609 0.3178817195825059
4610 0.32641325086812056
4611 0.32697594386527273
4612 0.310693613598708
4613 0.3084159549186683
4614 0.32038271336502355
4615 0.33899259496401873
4616 0.3036034111440962
4617 0.28766991525931385
4618 0.2822878408162933
4619 0.2971534273987431
4620 0.29291499869561094
4621 0.3192362695699485
4622 0.3364848090195799
4623 0.3381194702087852
4624 0.3291032314281405
4625 0.3282398428254514
4626 0.3115745576355195
4627 0.3259189486181933
4628 0.34217917427937267
4629 0.3371689202037424
4630 0.34320726166657445
4631 0.340957054283072
4632 0.34392513869886104
4633 0.3557069065763521
4634 0.3267430608167345
4635 0.340198590743714
4636 0.3482454102777529
4637 0.3474359004930443
4638 0.33926682256502916
4639 0.3315835446438797
4640 0.34101759932473885
4641 0.3361062997424322
4642 0.3467220172480734
4643 0.36447834206704
4644 0.33683839798008103
4645 0.3565342253187407
4646 0.34177542981896947
4647 0.3418671408893447
4648 0.3417099300083301
4649 0.36396821140653196
4650 0.34992554762069983
4651 0.34286231223417396
4652 0.34344056777179616
4653 0.34270168391487105
4654 0.32383261330281066
4655 0.3080588084853918
4656 0.3354026729126071
4657 0.3287463202601667
4658 0.33196437865084016
4659 0.33126347322940186
4660 0.33712739646288287
4661 0.3565936837742923
4662 0.3392556641400621
4663 0.34980931240154717
4664 0.3257690129097444
4665 0.3084726545478041
4666 0.29436096827300406
4667 0.27344035319312854
4668 0.2916963468688057
4669 0.3019495944893659
4670 0.2948403486612228
4671 0.3009633571232701
4672 0.29270060792120967
4673 0.2668912872537678
4674 0.25880596358102914
4675 0.24202596903437223
4676 0.24093785416228836
4677 0.23256839747600208
4678 0.26719630509045983
4679 0.2776829429958306
4680 0.29252894853241057
4681 0.3039331139452643
4682 0.29913107220943863
4683 0.2777793196036656
4684 0.25141607975554564
4685 0.28319345293978987
4686 0.2980574673823196
4687 0.28300829180223663
4688 0.2908733587018807
4689 0.29036108709658104
4690 0.30501375811772297
4691 0.2972710861901039
4692 0.2920106280613106
4693 0.28512111099577936
4694 0.3156414123762419
4695 0.295273829844678
4696 0.2840932187417264
4697 0.2825775415031883
4698 0.2802623839950615
4699 0.2915326934282634
4700 0.29944311874217866
4701 0.2864235191246061
4702 0.2812628794403881
4703 0.27028913430356394
4704 0.2496406578012152
4705 0.2394670715276118
4706 0.2541040482061135
4707 0.2615331472248306
4708 0.25675668014504205
4709 0.26273487918558713
4710 0.2702560984154923
4711 0.2823742829188914
4712 0.2630064286986561
4713 0.29574075042238146
4714 0.3102910112274373
4715 0.30495623248762405
4716 0.30547031052890083
4717 0.28441603256346576
4718 0.2774517578529025
4719 0.29327198669963134
4720 0.3113693941857754
4721 0.2955422582411276
4722 0.2915025361723321
4723 0.2889234314149856
4724 0.2786228208077809
4725 0.2626296096220731
4726 0.2671731719602729
4727 0.2775652935123022
4728 0.2903065934047695
4729 0.2935940422379464
4730 0.2992228721497478
4731 0.2956156697728133
4732 0.3251463192148012
4733 0.3238371167599604
4734 0.35302202104320907
4735 0.3340464716494671
4736 0.32613491307802006
4737 0.32951071920459996
4738 0.33760995685208817
4739 0.3288896165955745
4740 0.32309922544633396
4741 0.28769300788478475
4742 0.29934061999835443
4743 0.3048465893674661
4744 0.30310631209631284
4745 0.31310303157607994
4746 0.28915913834490486
4747 0.26916529443580983
4748 0.27894670178647873
4749 0.29284558732308563
4750 0.33305029366866196
4751 0.31603318881028464
4752 0.30924086327044015
4753 0.3201054669496433
4754 0.31597088149849284
4755 0.3332647838766087
4756 0.3315562399996408
4757 0.32460251321436956
4758 0.3114880237497395
4759 0.3278329257868651
4760 0.3023825980487401
4761 0.30384152693011296
4762 0.33046768509971947
4763 0.3333686489177972
4764 0.3318237513196754
4765 0.3501391218019873
4766 0.34020216619345917
4767 0.36117499092169725
4768 0.3506589592010805
4769 0.3416521332550921
4770 0.34202338905355406
4771 0.36482940463031827
4772 0.35773340025727945
4773 0.3847709010035099
4774 0.38760158434839465
4775 0.36132456285531794
4776 0.35682040669861037
4777 0.3702294239210074
4778 0.36702800697454807
4779 0.3942007333762377
4780 0.3856503979781258
4781 0.36957077495022383
4782 0.37445390247746985
4783 0.3941343374457705
4784 0.37546918428153564
4785 0.3833770977910789
4786 0.37463813593686923
4787 0.37256319422951223
4788 0.37409865771485
4789 0.36595368187050575
4790 0.35290083232423297
4791 0.35556076740964954
4792 0.34416395911273834
4793 0.34102399623601226
4794 0.35029209011528245
4795 0.35199127290778176
4796 0.3302068173177067
4797 0.358251978264592
4798 0.3361965597720242
4799 0.3307034507023756
4800 0.34153064356379065
4801 0.3610583516230012
4802 0.32192738550881456
4803 0.352498292345524
4804 0.3434678202173247
4805 0.3388089702250358
4806 0.3484626318492651
4807 0.36684181140185046
4808 0.3534021215298912
4809 0.3433937039827727
4810 0.34773227577669646
4811 0.34224835008524396
4812 0.34037462663762263
4813 0.359204067721111
4814 0.3611698334184854
4815 0.34417714161029694
4816 0.3470358174233958
4817 0.3576305716884445
4818 0.3411710850001955
4819 0.33665270398496444
4820 0.3408516514352955
4821 0.3230945968730514
4822 0.3421671693386437
4823 0.32039282485398884
4824 0.3321184283006081
4825 0.34939043681000387
4826 0.334270920472889
4827 0.3373410119012826
4828 0.33205569418674413
4829 0.3222337093672662
4830 0.3428905241692375
4831 0.3395119419520011
4832 0.34123098263888857
4833 0.3634201242363934
4834 0.3909045443246117
4835 0.3643182088107354
4836 0.34991391850091236
4837 0.3624730909066392
4838 0.3785960496739566
4839 0.37673709157904195
4840 0.38768746548113064
4841 0.3532208150881798
4842 0.3879919058501134
4843 0.37384470122688146
4844 0.3578349068627543
4845 0.3470882862950111
4846 0.3583975013367903
4847 0.334907973575151
4848 0.312109495202006
4849 0.3201403950797431
4850 0.3356771211945184
4851 0.3315979921876126
4852 0.3409828010967627
4853 0.35331208020786736
4854 0.3299937534295879
4855 0.3455076366261412
4856 0.31734722227475326
4857 0.29926784427377534
4858 0.3074328053801526
4859 0.29630436175376373
4860 0.29717116295225854
4861 0.30100059874096385
4862 0.27592943926515057
4863 0.2715456890674301
4864 0.28761999606646893
4865 0.2771283591475916
4866 0.2915577012422456
4867 0.31703318578274325
4868 0.27263433521253677
4869 0.2865026082513486
4870 0.3002440361392865
4871 0.26699458606845233
4872 0.2779937458733737
4873 0.2835059506427041
4874 0.2884041014775595
4875 0.2837480602744051
4876 0.26804949672313055
4877 0.2874813724558165
4878 0.27335062415837574
4879 0.298163556896115
4880 0.29021810701579853
4881 0.2814306953342513
4882 0.2859235438212094
4883 0.2965726701831659
4884 0.30411502469305474
4885 0.30249942381011996
4886 0.31890952622245733
4887 0.3306865222473926
4888 0.35151951754072674
4889 0.34489174272343953
4890 0.34834449546701124
4891 0.3503059238207122
4892 0.3582660703492154
4893 0.32251714128536146
4894 0.32591360420083143
4895 0.29489907459266684
4896 0.31922800658070905
4897 0.33944948385977436
4898 0.30874106371642324
4899 0.3152528504326876
4900 0.3314447994836282
4901 0.35609215868557975
4902 0.34811971935444064
4903 0.33321232008007823
4904 0.3382687483605976
4905 0.3322819943638611
4906 0.357590082982753
4907 0.3661978956243427
4908 0.34176843052510275
4909 0.3347497843502338
4910 0.3435460099619776
4911 0.341740713239281
4912 0.3406564730008206
4913 0.32340483351899674
4914 0.3204637034279982
4915 0.29659185850791
4916 0.3088317197494981
4917 0.30431563130294603
4918 0.32005194891756805
4919 0.33690358394609116
4920 0.3249487869478771
4921 0.3369390352978405
4922 0.3302882053805064
4923 0.3359637232226368
4924 0.3092590747493054
4925 0.27532603297492175
4926 0.2822725029995953
4927 0.2691955953237038
4928 0.30425264180036726
4929 0.31029268490065715
4930 0.3035120776132986
4931 0.2956091078126161
4932 0.2860046598887833
4933 0.2850420007005769
4934 0.2671820927246083
4935 0.2622795854068288
4936 0.2721457368618397
4937 0.23658816975715086
4938 0.23938572325032317
4939 0.2540349795902968
4940 0.2692552946332846
4941 0.2662387802441572
4942 0.2682898662550795
4943 0.26108536560509554
4944 0.25333200454631566
4945 0.2792962141691371
4946 0.3023744063671646
4947 0.2987098244988705
4948 0.3097794065077974
4949 0.2963143625888614
4950 0.29696805273728755
4951 0.29666850695507835
4952 0.27862093052301096
4953 0.3002033286472546
4954 0.3022254663585822
4955 0.32538097919133285
4956 0.3260735998452895
4957 0.3388001836157272
4958 0.33261236586632975
4959 0.29305041432259826
4960 0.28636320095181383
4961 0.2799335413718424
4962 0.2691925640091279
4963 0.2809344807907148
4964 0.28206003249149375
4965 0.29824576706987543
4966 0.2885998836129332
4967 0.31185955387278097
4968 0.3075344465490346
4969 0.29155742720171357
4970 0.2940795332995821
4971 0.32423365422167894
4972 0.3259723897337472
4973 0.30993758936472776
4974 0.32392650438309256
4975 0.33425289895130633
4976 0.33918512427175457
4977 0.34330961567164486
4978 0.33802462990613746
4979 0.35215500640651126
4980 0.3490486140020616
4981 0.34980277750134703
4982 0.30669815685535673
4983 0.3889163859593505
4984 0.3648280448176346
4985 0.3496035056632569
4986 0.3610939833996296
4987 0.32302471865011895
4988 0.29815700225350855
4989 0.32066171753453443
4990 0.33066233503316966
4991 0.3434126078323541
4992 0.3387946456705587
4993 0.3636029508392297
4994 0.33308053160031975
4995 0.3401252463259175
4996 0.33061397053048563
4997 0.3448794165873182
4998 0.3634492373741899
4999 0.35818429956937214


==> anc/scalesetting.dat <==
# rho relative_occurence
7.277569228920168e-05 0.00033172692424367705
0.03021984498060076 0.0009920179393839088
0.06036691426891232 0.0016535585753288662
0.09051398355722387 0.0023057830727227693
0.12066105284553542 0.002959645004274571
0.15080812213384698 0.0035968654339373096
0.18095519142215855 0.004242367833209248
0.21110226071047009 0.004870582375003454
0.24124932999878165 0.00550247683461574
0.2713963992870932 0.00611733336091119
0.30154346857540476 0.00672844102479248
0.33169053786371633 0.007319356540084403
0.3618376071520279 0.007917933523620368
0.39198467644033946 0.008478883993822512
0.422131745728651 0.009025045848156332
0.45227881501696254 0.009573784506770263
0.4824258843052741 0.010093118295137886
0.5125729535935857 0.010601222732412091
0.5427200228818972 0.011106629712362983
0.5728670921702088 0.011574013747552256
0.6030141614585204 0.012037123217781982
0.633161230746832 0.012470862290063478
0.6633083000351435 0.012848178828493196
0.6934553693234551 0.013263371804417718
0.7236024386117667 0.013613670679241888
0.7537495079000782 0.014001156545599679
0.7838965771883898 0.01432230909241301
0.8140436464767012 0.01461214355643771
0.8441907157650128 0.014886844681613507
0.8743377850533244 0.015130253578224184
0.904484854341636 0.015372955792724609
0.9346319236299475 0.015578152146934351
0.9647789929182591 0.01576559526764254
0.9949260622065706 0.01591305914067417
1.025073131494882 0.01605631739334232
1.0552202007831937 0.016191319530624745
1.0853672700715051 0.016253645445519577
1.1155143393598168 0.016305491781803714
1.1456614086481283 0.016332087159757987
1.17580847793644 0.016370954675822082
1.2059555472247514 0.016344324825569755
1.236102616513063 0.016322426298226313
1.2662496858013745 0.01625846294917361
1.296396755089686 0.016191845233170212
1.3265438243779977 0.01611319668514342
1.3566908936663091 0.01597605726538116
1.3868379629546208 0.015828412412784702
1.4169850322429323 0.01568681744849802
1.447132101531244 0.015531037133559116
1.4772791708195554 0.015340870701304072
1.507426240107867 0.015122592109980052
1.5375733093961785 0.014913035010065589
1.5677203786844902 0.01466205944403047
1.5978674479728017 0.014408662199056522
1.6280145172611131 0.014138588979895454
1.6581615865494248 0.013874798337056042
1.6883086558377363 0.013579594812608325
1.718455725126048 0.013289837911254269
1.7486027944143594 0.013001856333250348
1.778749863702671 0.012667595695099142
1.8088969329909825 0.012325725297150966
1.8390440022792942 0.01201763775130282
1.8691910715676057 0.011682549777998236
1.8993381408559173 0.011358570502743809
1.9294852101442288 0.011017889399078745
1.9596322794325403 0.010680405601058833
1.989779348720852 0.01033576880119123
2.0199264180091636 0.009981790008549008
2.050073487297475 0.009655975083422854
2.080220556585787 0.009328065966189477
2.1103676258740984 0.008960746394197538
2.14051469516241 0.008638749276081662
2.1706617644507213 0.008313322164308726
2.2008088337390332 0.007981931344971134
2.2309559030273447 0.00765142818730866
2.261102972315656 0.007329112200435763
2.2912500416039676 0.00701677594385151
2.321397110892279 0.006707955861669579
2.351544180180591 0.006408848349466417
2.3816912494689024 0.006115006480792043
2.411838318757214 0.005830222208433315
2.4419853880455253 0.005534294765726298
2.4721324573338372 0.005267961790904854
2.5022795266221487 0.0050085146576211445
2.53242659591046 0.004753686812277683
2.5625736651987716 0.004518895990182325
2.592720734487083 0.0042754353851245305
2.622867803775395 0.004033388144287264
2.6530148730637064 0.0038115675243374607
2.683161942352018 0.003600709095171135
2.7133090116403293 0.00339137606519403
2.7434560809286412 0.003191988293207592
2.7736031502169527 0.003000003447229812
2.803750219505264 0.0028191100631532635
2.8338972887935756 0.002644051115523571
2.8640443580818875 0.002474430172913052
2.894191427370199 0.002311358966934182
2.9243384966585104 0.002173693844626465
2.954485565946822 0.002024627009734983
2.9846326352351333 0.0019024571854058068
3.0147797045234452 0.0017627323432889356
3.0449267738117567 0.0016448887923664558
3.075073843100068 0.0015280277019387198
3.1052209123883796 0.001419181420810235
3.1353679816766915 0.0013229520007721773
3.165515050965003 0.0012228530652767463
3.1956621202533144 0.0011309757728689238
3.225809189541626 0.0010511637847825503
3.2559562588299373 0.0009668531617991753
3.2861033281182492 0.0008982188163591712
3.3162503974065607 0.000823034734287525
3.346397466694872 0.0007592954551722252
3.3765445359831836 0.0006972367005874094
3.4066916052714955 0.0006454765450484023
3.436838674559807 0.0005945954331099548
3.4669857438481184 0.0005430334932847965
3.49713281313643 0.0004948326025206133
3.5272798824247418 0.00045396569316896664
3.5574269517130532 0.00041847646231488135
3.5875740210013647 0.00037761817103775235
3.617721090289676 0.0003453521000523966
3.6478681595779876 0.00031790353272110483
3.6780152288662995 0.00028721456937205297
3.708162298154611 0.00026347177408234747
3.7383093674429224 0.0002392549846942994
3.768456436731234 0.00021620163536581965
3.7986035060195458 0.00019867247180165978
3.8287505753078572 0.0001767653263837173
3.8588976445961687 0.0001595636496511393
3.88904471388448 0.000147481109180661
3.9191917831727916 0.00012949518766718825
3.9493388524611035 0.00011842096191500243
3.979485921749415 0.00010903587876781964
4.009632991037726 9.689301177573484e-05
4.039780060326038 8.587049447064146e-05
4.069927129614349 7.751958026529704e-05
4.100074198902661 6.954786133862672e-05
4.130221268190973 6.143825321971126e-05
4.160368337479285 5.614675546730518e-05
4.190515406767596 5.028646479688808e-05
4.2206624760559075 4.5908482943105965e-05
4.250809545344219 3.9918921154958985e-05
4.28095661463253 3.5334105512809126e-05
4.311103683920842 3.146459005543084e-05
4.341250753209153 2.8301756708308632e-05
4.371397822497465 2.5647389757590257e-05
4.401544891785777 2.2605209453682545e-05
4.431691961074089 1.9313104988830593e-05
4.4618390303624 1.8442679462783337e-05
4.4919860996507115 1.534879071178372e-05
4.522133168939023 1.371997462838838e-05
4.552280238227334 1.1634400595681102e-05
4.582427307515646 1.0496814759658962e-05
4.612574376803957 8.936943272386175e-06
4.642721446092269 8.60945644080404e-06
4.672868515380581 7.704558616695537e-06
4.703015584668893 6.429083588428276e-06
4.733162653957204 5.696547254626141e-06
4.7633097232455155 4.834739803094216e-06
4.793456792533827 4.412454151843571e-06
4.823603861822138 3.714390116102713e-06
4.85375093111045 3.317958688398015e-06
4.883898000398761 2.8525826645707607e-06
4.914045069687073 2.4820054604120214e-06
4.944192138975385 2.2062270759217965e-06
4.974339208263697 1.913212542400932e-06
5.004486277552008 1.7149968285485835e-06
5.0346333468403195 1.3702738479358021e-06
5.064780416128631 1.2237665811753702e-06
5.094927485416942 1.266856953751968e-06
5.125074554705254 8.273351534706722e-07
5.155221623993565 8.790436005625892e-07
5.185368693281877 7.411544083174769e-07
5.215515762570189 7.153001847715185e-07
5.245662831858501 5.170844709191693e-07
5.275809901146812 4.5675794931193274e-07
5.3059569704351235 4.912302473732107e-07
5.336104039723435 3.1886875706682115e-07
5.366251109011746 3.016326080361822e-07
5.396398178300058 2.1545186288298737e-07
5.426545247588369 2.843964590055432e-07
5.456692316876682 1.0341689418383387e-07
5.486839386164993 1.2065304321447286e-07
5.516986455453305 1.2065304321447286e-07
5.547133524741616 1.4650726676043136e-07
5.5772805940299275 8.618074515319489e-08
5.607427663318239 9.479881966851438e-08
5.63757473260655 9.479881966851438e-08
5.667721801894862 6.032652160723643e-08
5.697868871183173 6.032652160723643e-08
5.728015940471486 3.447229806127796e-08
5.758163009759797 4.3090372576597446e-08
5.788310079048109 1.723614903063898e-08
5.81845714833642 2.585422354595847e-08
5.8486042176247315 1.723614903063898e-08
5.878751286913043 2.585422354595847e-08
5.908898356201354 1.723614903063898e-08
5.939045425489666 0.0
5.969192494777977 1.723614903063898e-08
5.99933956406629 1.723614903063898e-08

0.0010582489971373724 4.591710101762223e-05
0.006724192477445228 9.617771159096548e-05
0.012390135957753083 0.00016381236038719285
0.01805607943806094 0.00024323653512037715
0.023722022918368797 0.0002891536361379994
0.029387966398676652 0.00033320923306031264
0.035053909878984504 0.000412633407793497
0.04071985335929236 0.0004728220402084883
0.046385796839600216 0.0005416976917349215
0.05205174031990807 0.0006149168528170759
0.05771768380021593 0.0007452221394887064
0.06338362728052378 0.0007737652022834447
0.06904957076083164 0.0008277488210474057
0.0747155142411395 0.0009003474807644573
0.08038145772144735 0.0010194837428642333
0.0860474012017552 0.0010809133780094308
0.09171334468206306 0.0011913626209977652
0.09737928816237092 0.0012720277984611557
0.10304523164267877 0.0013973690742119624
0.10871117512298663 0.0015053363117398847
0.11437711860329448 0.0015990320178704382
0.12004306208360234 0.0017795979151154124
0.1257090055639102 0.0018608835939439052
0.13137494904421806 0.0020141474311243467
0.13704089252452592 0.002195333829734424
0.14270683600483378 0.0022983370563415223
0.14837277948514163 0.0024038222884090327
0.1540387229654495 0.0025465376023827233
0.15970466644575734 0.002686150409530898
0.1653706099260652 0.0029405559692231302
0.17103655340637305 0.003126085877388928
0.1767024968866809 0.003322164308761477
0.18236844036698877 0.003503971208736657
0.18803438384729662 0.003644825018615038
0.19370032732760448 0.003867585008687016
0.19936627080791233 0.003972449739389423
0.2050322142882202 0.004358401588483491
0.21069815776852804 0.004583023082650778
0.2163641012488359 0.004764829982625957
0.22203004472914376 0.005057086125589472
0.2276959882094516 0.005147679324894511
0.23336193168975947 0.005366716306775871
0.23902787517006732 0.005729089103996027
0.24469381865037518 0.005937577562670638
0.250359762130683 0.006267063787540341
0.25602570561099086 0.006567386448250205
0.2616916490912987 0.006741747331844157
0.2673575925716066 0.0069967733929015
0.27302353605191443 0.007217051377513076
0.2786894795322223 0.007517994539588044
0.28435542301253014 0.007849962769918166
0.290021366492838 0.008101886324149998
0.29568730997314585 0.008489079175974284
0.3013532534534537 0.008903574087863107
0.30701919693376156 0.009038222884090466
0.3126851404140694 0.009354058078927908
0.3183510838943773 0.009463886820551142
0.32401702737468513 0.009747455944403228
0.329682970854993 0.010080665177463557
0.33534891433530084 0.010480888557955013
0.3410148578156087 0.010755770662695653
0.34668080129591655 0.01104430379746856
0.3523467447762244 0.011207495656490658
0.35801268825653226 0.0115040953090099
0.3636786317368401 0.0117715313973693
0.369344575217148 0.01198250186150432
0.37501051869745583 0.012211466865227333
0.3806764621777637 0.012550881111938668
0.38634240565807154 0.012664432861752511
0.3920083491383794 0.012745718540581
0.39767429261868725 0.013042938694465326
0.4033402360989951 0.013187515512534321
0.40900617957930296 0.013585256887565338
0.4146721230596108 0.013688880615537526
0.4203380665399187 0.013731074708364531
0.42600401002022653 0.013753412757508238
0.4316699535005344 0.013948870687515673
0.43733589698084224 0.014079175974187303
0.4430018404611501 0.01423119880863753
0.44866778394145795 0.01402333085132803
0.4543337274217658 0.014070488955075858
0.45999967090207367 0.014167907669397028
0.4656656143823815 0.01426036237279737
0.4713315578626894 0.014351576073467508
0.47699750134299723 0.014247331844130209
0.4826634448233051 0.013971208736659385
0.48832938830361294 0.014042566393646226
0.4939953317839208 0.014115785554728378
0.49966127526422865 0.013827872921320592
0.5053272187445366 0.013818565400844049
0.5109931622248444 0.013506453214197252
0.5166591057051522 0.013519483742864418
0.5223250491854601 0.013472946140481694
0.527990992665768 0.013023703152147136
0.5336569361460758 0.012900843881856746
0.5393228796263836 0.01266939687267333
0.5449888231066915 0.012376520228344722
0.5506547665869994 0.012132042690494147
0.5563207100673072 0.012117771159096779
0.561986653547615 0.011639364606602354
0.5676525970279229 0.011321667907669614
0.5733185405082308 0.010964879622735372
0.5789844839885386 0.010893521965748524
0.5846504274688464 0.01049578059071748
0.5903163709491543 0.010161950856292052
0.5959823144294623 0.009909406800695119
0.6016482579097701 0.009698436336560088
0.6073142013900779 0.009283941424671267
0.6129801448703858 0.009005336311740003
0.6186460883506937 0.00871370067014158
0.6243120318310015 0.008291759741871524
0.6299779753113093 0.00796971953338305
0.6356439187916172 0.007661330354926846
0.6413098622719251 0.00734673616281961
0.6469758057522329 0.007037105981633199
0.6526417492325407 0.006790766939687297
0.6583076927128486 0.006479275254405575
0.6639736361931565 0.00612310747083644
0.6696395796734643 0.005842020352444775
0.6753055231537721 0.005559692231322905
0.68097146663408 0.005103623727972198
0.686637410114388 0.004995656490444275
0.6923033535946957 0.004668652271034991
0.6979692970750035 0.004382601141722509
0.7036352405553115 0.004193968726731195
0.7093011840356194 0.003933358153387934
0.7149671275159272 0.0036615785554728188
0.720633070996235 0.00346550012410027
0.7262990144765429 0.0032433606353933953
0.7319649579568508 0.003059071729957803
0.7376309014371586 0.0028518242740134007
0.7432968449174664 0.002578183172002976
0.7489627883977743 0.0024187143211715045
0.7546287318780822 0.0022623479771655478
0.76029467535839 0.0021568627450980374
0.7659606188386978 0.001991188880615536
0.7716265623190057 0.0017659468850831459
0.7772925057993136 0.0017380243236535104
0.7829584492796214 0.0015754529659965238
0.7886243927599292 0.0014488706875155114
0.7942903362402371 0.001342764954082898
0.7999562797205451 0.0011808140977910143
0.8056222232008529 0.001102630925788036
0.8112881666811607 0.0010070737155621738
0.8169541101614686 0.0009462645817820793
0.8226200536417765 0.0008116157855547278
0.8282859971220843 0.0007328121121866463
0.8339519406023921 0.00065711094564408
0.8396178840827 0.0006577314470091829
0.8452838275630079 0.0005448001985604366
0.8509497710433157 0.0005174981384959043
0.8566157145236235 0.00048771407297096026
0.8622816580039314 0.0004411764705882351
0.8679476014842393 0.00037416232315711076
0.8736135449645471 0.0003276247207743856
0.8792794884448549 0.00029535864978902945
0.8849454319251628 0.00024758004467609823
0.8906113754054708 0.0002320675105485231
0.8962773188857786 0.00021221146686522702
0.9019432623660864 0.00018118639861007692
0.9076092058463943 0.00016443286175229585
0.9132751493267022 0.00013961280714817572
0.91894109280701 0.0001315462894018367
0.9246070362873178 0.00010238272524199551
0.9302729797676257 9.431620749565649e-05
0.9359389232479336 8.252668155869943e-05
0.9416048667282414 8.190618019359642e-05
0.9472708102085492 5.7086125589476293e-05
0.9529367536888571 5.398361876396127e-05
0.958602697169165 5.398361876396128e-05
0.9642686406494728 4.5296599652519224e-05
0.9699345841297806 3.660958054107719e-05
0.9756005276100885 2.668155869942914e-05
0.9812664710903964 2.4820054604120124e-05
0.9869324145707042 2.357905187391412e-05
0.992598358051012 2.4820054604120124e-05
0.99826430153132 1.3030528667163065e-05
1.0039302450116279 1.4271531397369073e-05
1.0095961884919358 1.737403822288409e-05
1.0152621319722435 1.3030528667163065e-05
1.0209280754525514 1.4892032762472078e-05
1.0265940189328593 6.825515016133036e-06
1.032259962413167 9.30752047654505e-06
1.0379259058934749 4.343509555721023e-06
1.0435918493737828 5.58451228592703e-06
1.0492577928540907 3.1025068255150164e-06
1.0549237363343986 3.72300819061802e-06
1.0605896798147063 0.0
1.0662556232950142 6.205013651030032e-07
1.0719215667753221 1.8615040953090097e-06
1.0775875102556298 1.8615040953090097e-06
1.0832534537359377 1.8615040953090097e-06
1.0889193972162456 2.482005460412013e-06
1.0945853406965536 6.205013651030032e-07
1.1002512841768615 1.2410027302060065e-06
1.1059172276571692 0.0
1.111583171137477 1.2410027302060065e-06
1.117249114617785 0.0
1.1229150580980927 0.0
1.1285810015784006 1.2410027302060065e-06

0.11335890188412544 0.00015822784810126583
0.1150412740440386 0.0
0.11672364620395176 0.0
0.11840601836386493 0.0
0.1200883905237781 0.0
0.12177076268369125 0.0
0.12345313484360441 0.0
0.12513550700351758 0.00015822784810126583
0.12681787916343074 0.00015822784810126583
0.1285002513233439 0.00015822784810126583
0.13018262348325707 0.0004746835443037975
0.13186499564317022 0.00031645569620253165
0.13354736780308338 0.0
0.13522973996299656 0.00015822784810126583
0.1369121121229097 0.0004746835443037975
0.13859448428282287 0.0
0.14027685644273605 0.00015822784810126583
0.1419592286026492 0.0
0.14364160076256235 0.00015822784810126583
0.1453239729224755 0.0006329113924050633
0.1470063450823887 0.00031645569620253165
0.14868871724230184 0.00015822784810126583
0.150371089402215 0.00015822784810126583
0.15205346156212818 0.0004746835443037975
0.15373583372204133 0.00031645569620253165
0.15541820588195449 0.0006329113924050633
0.15710057804186767 0.00015822784810126583
0.15878295020178082 0.0007911392405063291
0.16046532236169397 0.00015822784810126583
0.16214769452160716 0.0011075949367088608
0.1638300666815203 0.00015822784810126583
0.16551243884143346 0.0006329113924050633
0.16719481100134664 0.0006329113924050633
0.1688771831612598 0.0007911392405063291
0.17055955532117295 0.0004746835443037975
0.17224192748108613 0.0009493670886075949
0.17392429964099929 0.0007911392405063291
0.17560667180091244 0.0007911392405063291
0.17728904396082562 0.001740506329113924
0.17897141612073877 0.0006329113924050633
0.18065378828065193 0.0023734177215189874
0.1823361604405651 0.0014240506329113924
0.18401853260047826 0.0007911392405063291
0.18570090476039142 0.0009493670886075949
0.1873832769203046 0.0014240506329113924
0.18906564908021775 0.0007911392405063291
0.1907480212401309 0.0011075949367088608
0.1924303934000441 0.0015822784810126582
0.19411276555995724 0.0012658227848101266
0.1957951377198704 0.0007911392405063291
0.19747750987978357 0.001740506329113924
0.19915988203969673 0.0006329113924050633
0.20084225419960988 0.0018987341772151898
0.20252462635952306 0.0006329113924050633
0.20420699851943622 0.0009493670886075949
0.20588937067934937 0.001740506329113924
0.20757174283926255 0.0011075949367088608
0.2092541149991757 0.0011075949367088608
0.21093648715908886 0.0011075949367088608
0.21261885931900204 0.0006329113924050633
0.21430123147891517 0.0012658227848101266
0.21598360363882835 0.0004746835443037975
0.21766597579874153 0.0007911392405063291
0.21934834795865465 0.0007911392405063291
0.22103072011856784 0.0012658227848101266
0.22271309227848102 0.0009493670886075949
0.22439546443839414 0.0015822784810126582
0.22607783659830732 0.0007911392405063291
0.2277602087582205 0.0014240506329113924
0.22944258091813363 0.0011075949367088608
0.2311249530780468 0.0014240506329113924
0.23280732523795997 0.0009493670886075949
0.23448969739787312 0.00015822784810126583
0.2361720695577863 0.0014240506329113924
0.23785444171769946 0.001740506329113924
0.2395368138776126 0.0009493670886075949
0.2412191860375258 0.0022151898734177216
0.24290155819743897 0.0018987341772151898
0.2445839303573521 0.0009493670886075949
0.24626630251726528 0.001740506329113924
0.24794867467717846 0.0012658227848101266
0.24963104683709159 0.0009493670886075949
0.25131341899700477 0.002056962025316456
0.25299579115691795 0.0018987341772151898
0.2546781633168311 0.0015822784810126582
0.25636053547674426 0.002056962025316456
0.25804290763665744 0.002689873417721519
0.25972527979657056 0.0018987341772151898
0.26140765195648374 0.0030063291139240506
0.2630900241163969 0.004272151898734177
0.26477239627631005 0.0031645569620253164
0.26645476843622323 0.002848101265822785
0.26813714059613636 0.004430379746835443
0.26981951275604954 0.0030063291139240506
0.2715018849159627 0.004905063291139241
0.27318425707587585 0.002056962025316456
0.27486662923578903 0.003481012658227848
0.2765490013957022 0.005063291139240506
0.27823137355561534 0.0037974683544303796
0.2799137457155285 0.003322784810126582
0.2815961178754417 0.004746835443037975
0.2832784900353548 0.004746835443037975
0.284960862195268 0.004588607594936709
0.2866432343551812 0.005063291139240506
0.2883256065150943 0.005537974683544304
0.2900079786750075 0.00569620253164557
0.2916903508349207 0.005063291139240506
0.2933727229948338 0.004746835443037975
0.295055095154747 0.006329113924050633
0.29673746731466016 0.006487341772151899
0.2984198394745733 0.008702531645569625
0.30010221163448647 0.005854430379746835
0.30178458379439965 0.008860759493670892
0.3034669559543128 0.008702531645569625
0.30514932811422596 0.007594936708860759
0.30683170027413914 0.008544303797468358
0.30851407243405227 0.006962025316455696
0.31019644459396545 0.009018987341772158
0.31187881675387863 0.009177215189873425
0.31356118891379176 0.009968354430379758
0.31524356107370494 0.009651898734177225
0.3169259332336181 0.010443037974683558
0.31860830539353124 0.009177215189873425
0.3202906775534444 0.009810126582278492
0.3219730497133576 0.009968354430379758
0.32365542187327073 0.011550632911392425
0.3253377940331839 0.011075949367088625
0.3270201661930971 0.010601265822784825
0.3287025383530102 0.012183544303797492
0.3303849105129234 0.014240506329113958
0.3320672826728366 0.015031645569620292
0.3337496548327497 0.010917721518987358
0.3354320269926629 0.013765822784810158
0.33711439915257607 0.013449367088607625
0.3387967713124892 0.01645569620253169
0.3404791434724024 0.016772151898734225
0.34216151563231556 0.013924050632911425
0.3438438877922287 0.015348101265822825
0.34552625995214187 0.013765822784810158
0.34720863211205505 0.01661392405063296
0.3488910042719682 0.014556962025316492
0.35057337643188136 0.011392405063291158
0.3522557485917945 0.015189873417721558
0.35393812075170766 0.012974683544303825
0.35562049291162084 0.015348101265822825
0.35730286507153397 0.01661392405063296
0.35898523723144715 0.014398734177215225
0.36066760939136033 0.014556962025316492
0.36234998155127346 0.015506329113924092
0.36403235371118664 0.012341772151898758
0.3657147258710998 0.01598101265822789
0.367397098031013 0.013449367088607625
0.36907947019092613 0.014715189873417758
0.3707618423508393 0.014715189873417758
0.3724442145107525 0.012816455696202558
0.3741265866706656 0.014715189873417758
0.3758089588305788 0.015822784810126625
0.377491330990492 0.012025316455696225
0.3791737031504051 0.012183544303797492
0.3808560753103183 0.012658227848101292
0.38253844747023147 0.011867088607594958
0.3842208196301446 0.012183544303797492
0.3859031917900578 0.011392405063291158
0.38758556394997096 0.014556962025316492
0.3892679361098841 0.011867088607594958
0.39095030826979726 0.012025316455696225
0.39263268042971045 0.010126582278481025
0.39431505258962357 0.010759493670886092
0.39599742474953675 0.011234177215189892
0.39767979690944993 0.008860759493670892
0.39936216906936306 0.010126582278481025
0.40104454122927624 0.008544303797468358
0.4027269133891894 0.008702531645569625
0.40440928554910255 0.006487341772151899
0.40609165770901573 0.004272151898734177
0.4077740298689289 0.006170886075949367
0.40945640202884204 0.00569620253164557
0.4111387741887552 0.005379746835443038
0.4128211463486684 0.006329113924050633
0.4145035185085815 0.003481012658227848
0.4161858906684947 0.002689873417721519
0.41786826282840783 0.003639240506329114
0.419550634988321 0.002531645569620253
0.4212330071482342 0.002056962025316456
0.4229153793081473 0.0030063291139240506
0.4245977514680605 0.0006329113924050633
0.4262801236279737 0.0007911392405063291
0.4279624957878868 0.0015822784810126582
0.4296448679478 0.0014240506329113924
0.4313272401077132 0.0022151898734177216
0.4330096122676263 0.0012658227848101266
0.4346919844275395 0.0012658227848101266
0.43637435658745266 0.0011075949367088608
0.4380567287473658 0.0007911392405063291
0.43973910090727897 0.00031645569620253165
0.44142147306719215 0.00015822784810126583
0.4431038452271053 0.00031645569620253165
0.44478621738701846 0.0
0.44646858954693164 0.00031645569620253165
0.44815096170684476 0.00015822784810126583


==> anc/sigma_configuration.dat <==
1.9388529578570803 3.343194311142134 1.0075688857865805 0.836302373265858 -1.4932658363144575 0.5941208882296483 -2.6581269086467145 1.5014809135328504 1.387394446383387 0.8777708969548904 3.783881205828461 -1.9751537169531452 -2.2986611115958464 -1.1869896605880812 -1.8449009685018756 -4.1073481807870165 -3.3830326760317595 -2.0961505322397693 -0.6040641523427275 -5.164624814588604 -1.4067982942151644 0.5815757569147544 1.6473509292382862 -2.2063144577262017 -4.939662551260796 -1.4501041575778726 -0.6324306125119972 0.9731359392723147 -0.28072836139952884 4.455155309309832 1.3981334962045195 0.6445761495506499 2.6508151557455712 -3.8517694791030443 -1.0113549210365587 -1.3770056059680655 -2.532596632056539 -2.3419282785097284 -3.101142352325277 -0.46692629351714504 -2.540429936305732 -2.7102118052525954 0.5102589651862839 -2.1966250763458683 1.8757619317686063 -1.894818733094843 -0.8126530189337753 -1.4066469112642874 -3.7644699415408773 -1.04139568973039 -0.35678335223802454 -6.177712677776808 -1.916182073990053 0.36709558502748446 -4.874030407468807 -0.388689708576913 0.6929210147456591 -2.2353778029840328 -4.5708954279731255 -3.163341549603001 -3.8462511997207915 -1.2719621542622808 1.9867294956810049 1.8337579181572286 1.9833015661809612 2.7793918506238544 1.8438313192566091 -2.354021245964575 -3.1283963004973385 1.9475189555885175 -2.4426396038740075 -0.5261772969199895 2.26542840938836 -2.4370611203210886 -2.009782566966233 -1.7199041532152517 -4.043040092487566 -0.342436720181485 2.077580272227554 -0.6904653389756564 -0.2683697975743827 0.9974642483203907 1.69545968938138 -2.520863144577262 -2.3979491318384083 -2.938085027484512 -1.9435284661024341 -0.0633436654742169 -2.063054052874967 0.2825460910915278 -0.8282274888753162 2.5311342814763105 2.471048119710322 -0.9709676293517143 1.4532111944856467 -3.9923132798185144 -2.463172279905767 0.3602105837186982 -0.3730217476659977 -0.6084667132012913 0.843245288369252 -1.8225715469854287 0.6361666303114911 -0.633457246313585 -2.490961303551173 -0.9633704955937525 -1.8484592531192738 0.33094060291423083 -2.2937440013960386 -0.20650199371782563 -1.0070545545763894 -1.2873048163336531 -1.1496922170840238 1.4431038521943984 0.8244364802373265 5.819584024081667 2.862374356513393 0.4879506369426751 -0.7070178867463571 2.330013960387401 -1.4011139516621585 -2.858530669226071 -4.072197234098246 -3.473642134194223 -0.9078074339062908 -1.5197328767123286 1.5610876014309396 
1.7779032588779338 -0.132584597766338 5.648230302765901 0.14064602565221185 1.365107734927144 0.9845428191257307 1.0505421211063606 2.0320574120931854 2.4346695314544973 1.1759406247273358 -0.4289893770177122 -0.6603888622284267 0.99603165081581 -3.1309602128959075 0.6307830468545501 -3.3348974784050256 -0.43778987435651334 -0.03763165735974173 0.026747286449698978 -3.697395078963441 -3.0289612599249627 2.5268600034900968 0.2076834722101038 0.19507198542884563 -0.4826057935607712 -2.90823575604223 -1.9095312799930197 -2.155803769304598 2.134272772881947 1.8223288980019194 -0.12794724500479887 0.618997993194311 1.4380126952272925 -2.956143879242649 6.83536100689294 3.372961565308437 0.059472829596021286 -0.464272881947474 0.5894093665474216 -0.7846734796265595 -2.5391545240380418 0.29605067184364364 -1.693550017450484 -2.2256491580141344 0.9756477183491841 -1.3953882950876886 -4.40881576651252 -3.559658843032894 -3.637098638862228 -1.8249469287147715 -1.9540491667393767 -1.861359414536253 0.12265045807521158 0.6955532239769653 4.044221926533461 -2.540957377192217 -1.9816301369863012 0.08269657097984469 1.1679747840502572 -2.014983312974435 -0.810694791030451 -2.5004510950178864 -2.862698717389407 -0.020469044367856203 3.705576302242387 3.490441060989442 3.6571245964575514 0.2751728470465055 1.8456956417415582 -1.469906618096152 0.22500453712590524 -2.1365433208271525 -3.444233051217171 -2.9588295087688676 -0.4802339019282784 0.39857030363842594 -2.0185114518802894 0.4972988177296919 -0.1060934778815112 0.6044219745222928 1.439878675508245 0.2940005453276328 2.1235184538870953 1.0518291597591831 1.9969108280254775 -3.3418429892679518 0.6201084547596195 2.5018689468632753 0.988502508507111 0.05884431114213419 -3.875146147805601 2.714441148241863 0.20714098464357383 4.004326411307913 -2.4475362097548206 -0.06204178954715993 0.020159018628391936 -0.21613399136201025 -2.441205610330686 -0.7107982724020591 -3.7887455283134104 1.8737457246313585 -3.550219657970508 -1.6709768562952618 -1.9995507590960646 0.562651121193613 -1.9671459078614428 -0.4185626472384608 -2.0246565308437305 0.457376777768083 1.9591091091527788 1.4023053834743913 1.4317835049297616 4.527812145537038 2.4595131314893983 -0.21031393421167435 1.6879391850623853 1.8244825058895382 -0.7768351147369339 1.382255431463223 -2.2790070674461216 -0.5201481764243957 -1.5891441409999125 -0.8465592880202425 -2.092250916150423 -3.67131991100253 3.837652909868248 
0.07067407294302416 2.0949282785097285 0.9692299973824272 0.6114559157141609 0.19246924570281823 1.3406463877497599 0.26991621586249015 -2.4200719832475346 1.9882565003053831 -0.1169112184800628 -0.8100027048250589 -2.0042670796614606 -4.6410544455108615 -0.3059580752115871 0.5628133452578309 -3.025552525957595 -1.722897303900183 -3.8166032632405544 -0.43570724631358515 -1.4855289241776457 -6.078395427973126 2.127406072768519 3.1155448913707353 2.5080032283395863 -2.947940624727336 -6.641486344996072 -0.11564563956024777 1.6644664514440275 1.4605028138905851 4.2567825669662325 1.2411959689381378 -1.1396030887357123 -0.1279253075647849 -2.528199328156356 0.2167247229735625 1.9852861661286096 -0.8028613559026262 5.600299275804903 0.13336426795218564 0.6712664252683012 1.6353275674024952 0.29496494633976084 1.6402340764331207 -3.878944681964924 -3.470581755518715 -4.655229910130005 -0.011681885742954366 -2.0985877541226765 -0.032236901230259137 -3.711817467934735 -3.5763932030363836 1.1420894555448913 0.17289348224413226 -1.5105944071197974 2.488770177122415 -0.47163148939883076 -1.711070107320478 3.3878559898787186 -1.4395003271965794 2.250037736672192 -0.044562221882907246 0.18329513131489397 -3.4945198935520456 4.153305776110287 0.6103738329988657 0.5911459951138643 1.0882379591658666 -2.6740546200157054 1.1896562254602565 -1.2950015487304771 -0.3427786187941715 -3.3020949306343246 -4.035351627257656 -0.37731168746182703 2.2707501526917366 -0.904494023209144 0.3949896169618706 -0.8787475569322047 4.072916194049384 3.67721075822354 1.5575853110548814 0.4317655745571939 0.33224980368205215 -0.00033802870604659276 1.2808510383038128 3.193856338888404 1.4598569060291422 0.7229283657621498 0.19180091833173368 2.777060247796876 4.602039961608934 2.010915605095541 0.6506204737806474 3.178206308350056 0.5617656399965099 -0.9922481458860483 -7.174002268562951 2.6678125817991445 -6.045438007154697 -1.9472093621848003 -2.3395096413925485 0.8916232004188115 -0.5965163816420904 -0.4475879940668353 -2.4451210627344904 -3.0900305383474387 -2.042811011255562 -2.3063004973388006 -2.9495207660762586 -2.0650359916237675 0.6283339586423523 0.5574146235058022 3.2485079835965447 0.07452292993630572 2.3268822528575166 2.465697146845825 -1.6059459907512432 5.255978754035424 3.3072637640694524 -0.6072612337492365 0.5159525346828374 -4.1957270308001045 1.4441901666521244 2.519309397085769 2.5066813541575774 0.2953773885350318 3.440244743041619 
-0.16646125556234184 3.0130549253991794 2.4863796789110895 2.5454471686589297 2.1666921516447077 0.07925876886833609 -1.0924440930110808 -0.9729503751854113 -0.0765000349009685 2.5243521507721836 -2.041616220225111 -1.3839825931419594 0.502477401622895 0.6558258441671756 1.1716965142657707 -0.5499809571590611 -0.47287474914928884 -4.9372042142919454 -2.335087470552308 -1.4412723148067357 -2.7219485646976698 2.3385256522118487 -1.9146387095366895 -2.025515814501352 -0.5229914710758223 0.9102864060727685 0.005021076694878283 2.029122698717389 0.4890847875403542 1.9853244481284353 3.3225623854811968 -4.086279338626647 -2.2796887269871737 -3.7764627868423344 0.14470791161329724 -1.5801354593839978 1.3672787714859085 4.44789089084722 2.4243853066922605 -7.997099511386439 2.7207017275979406 -0.24843150684931503 0.6414152997120669 -2.8792714422825227 -3.0703474827676467 -0.09232575037082279 1.1246260361225022 -0.08529449000959775 -3.059316159148416 -2.637411438792426 -4.854985385219439 -0.2866876363319082 -0.2899780342029491 -1.569832148154611 -2.8772827414710758 -1.3027164296309222 -2.759689381380333 -1.8291506631184014 2.1697126559637026 1.5214686327545588 2.0597627606666085 -2.348128871826193 -1.2877604702905505 1.5431186632929061 2.5109320739900527 1.0624174592094928 3.3027724456853678 1.5373341331471946 -0.37297050868161585 0.043826736323182965 1.7201148241863708 -0.5071892723148067 0.34794298054271 -2.816028706046592 -0.6950129351714509 -1.794200920513044 -0.33444127912049554 1.8962206177471421 -1.9918256478492278 -0.8113091135153999 1.9260679041968414 0.4398679652735363 0.8042946078003663 4.370976136462787 -0.6157458118837796 1.0644666041357647 -0.05205585463746618 2.4013846959253113 -2.074204825058895 -2.975716342378501 -1.7335975918331732 2.4233897565657445 4.941174853852194 -0.49585662245877316 -2.23228863100951 -2.4345432335747317 -1.0159530145711542 1.6252564348660672 -1.614180961521682 -1.3041414798010644 -4.0702434342553 -5.156338234010993 -0.9449517930372567 -0.40666752464880895 -1.1494579443329551 -1.3599196405200242 -2.679110025303202 -1.148113995288369 2.583653913271093 -2.6259855160980714 0.8856045720268737 -0.398738111857604 1.6937583107931244 5.9722585289241765 1.2623140214640955 1.702060858563825 2.918718698193875 4.415204170665735 -1.8455396998516707 1.2959478012389842 -1.778422672541663 0.6960585245615565 -0.3249236977576127 -0.1631322397696536 1.0883283308611813 1.6423972384608672 2.15955739028008 
2.2978311229386614 2.403212197888491 3.1716305296221967 0.4605075691475438 2.161250785271791 -3.424340371695314 -0.10992623462176074 -4.241645798795916 1.6605129787976616 1.3419053529360438 1.286944027571765 0.4922259183317336 -3.0562053921996335 -1.8053872262455282 -0.7716812669051565 -0.18720594407119798 -1.7548295305819734 -3.9026670883867025 0.6545012433470028 1.5536164601692695 -1.9752091222406418 -3.4309388360527002 -1.043379482593142 -0.48693366634674107 3.236543713463048 -1.2190687767210537 1.475434080795742 1.6595248015007416 2.166199240903935 -2.888061687461827 -0.4969250065439315 -3.3057047814326843 -3.425350318471337 -2.3348488351801757 -3.667072026873745 -1.7190847439141435 3.60955217694791 5.5739658406770785 0.8430932073990052 -0.3149490882121978 -3.564202949131838 -1.4040578919815023 3.6053487915539653 -1.8476061207573506 -4.971780603786755 -0.6508120146584067 -0.16064817642439577 -4.514895297094494 0.2741139952883692 -3.2120382165605093 0.08737569365674897 -0.8065226201902101 -1.8981493761451877 -4.0901258616176595 -0.13270521333216995 0.3802843774539743 -0.4164879809789721 -2.805252813890585 0.5887087296047464 -2.719850798359654 -3.477240860308873 1.1752823488351802 -0.12564037169531453 -0.359845759532327 1.9589711848878804 4.541236148678125 3.3370848966058806 3.7306358520198932 0.6251070587208795 4.5141741558328246 1.5734922127214026 1.4957116525608585 -0.030509770089869992 -3.183630573248407 -2.1441533679434603 -1.3760092487566529 0.6618044891370735 0.19529772489311575 -2.5351773405461997 3.1559316377279467 2.7211787802111504 -1.9456280865544018 2.0740280734665384 1.028283875752552 -2.7750239944158444 -1.2087925791815721 -4.482152953494459 -1.0868935956722798 3.2634619579443327 -4.69540965011779 0.3466287627606666 -2.4309301108105745 2.8409623942064393 1.2527118052525954 -0.11058528269784486 1.7092891545240378 2.190804467323968 -0.6211936785620801 4.930540092487566 3.657771791292208 -3.5401291335834566 -1.750965251723235 3.450822354070325 -1.8541683971730214 -0.10443334787540354 -3.7857830904807606 -1.489811774714248 1.3983683142832213 0.10713734185498645 -1.7202582235407031 2.6711375534421076 4.139528400663118 -0.22297218829072504 0.2453453014571154 -3.4416551784312013 0.37541447081406504 -0.8541203429020153 -2.575935564086903 -4.69653891457988 -4.1038454323357465 0.5995372131576651 -1.425497360614257 0.08867804074688071 -0.04944204257918156 1.554945554489137 0.8810806212372393 2.53870866416543 
5.426683753599162 2.0435967629351715 -0.7488045545763894 1.2637347526393854 3.1914195968938133 1.8558396300497337 -3.0617631533025036 -2.6768268475700197 0.5724094756129482 -1.0642688465229908 -0.4802749760055841 1.1826332998865716 -0.36082324840764324 -1.2784378108367505 -2.4094681964924525 -0.9035003926358955 -0.5971091091527789 -2.9834970770438876 -4.614279076869382 -0.4240274626995899 -3.788681397783788 -6.498909562865369 -0.5470364060727685 0.18400883212634148 -3.7921001657796 -0.6073726550911788 2.7946296134717734 -2.417105837186982 -2.6057479713812053 2.5837791204955933 -1.363416346741122 -0.3355802067882383 -1.5308908690341154 -1.0466429194660152 1.4411243347002878 1.8096875054532762 1.7630393508419857 0.9191074295436698 5.052602085332867 4.822850318471337 1.7968197364976874 6.117815853764941 1.2345539219963353 1.5022621717127649 -2.9447829596021284 0.7423816639036732 2.870390236454061 -5.0115297530756475 0.34667692609719913 -1.0144337535991623 -1.5064382252857516 -1.0104393595672279 -0.3898266076258616 -4.863870517406857 -3.453223540703254 -2.6806956199284526 -3.195751243347002 -1.7942371084547593 -1.4021691606317075 -5.104603874007503 -1.2287389189425006 1.6649549777506325 3.1827183491841895 1.644094537998429 1.2652303682052177 1.6464453363580838 -0.9827799493935956 2.2038779338626644 0.6697765465491667 3.1020925311927403 -0.03794294346043102 3.265089215600733 -0.4020935782217956 -1.7357526830119534 -1.5005882558240988 -0.42150863798970417 2.01312865369514 2.20014396649507 2.700772183928104 -2.535515443678562 2.2849864758747054 5.487320478143268 0.14874091266032632 -1.2715045589390104 -2.3795554489137074 0.6095912878457377 -3.2408295523950787 2.6231827501963174 0.9337758485297967 0.30569025390454585 -4.303053398481807 -1.6306574251810486 1.2662023601779948 4.265281607189599 -0.5110606404327719 0.31936598028095275 -0.6422993848704301 -1.3189771398656311 4.657602957857081 1.0847482985777854 3.1524786231567923 3.2519893552046066 -0.5275522205741209 -4.754883299886571 -4.374737806474129 -1.7387531192740597 -1.5599237413838232 -3.408384521420469 -5.32012171712765 -2.4072234098246224 1.331347286449699 -1.1550345955850274 1.473082824360876 -3.140829116132972 1.148587208795044 -1.78078756216735 -3.801191868074339 2.222478623156792 -0.18486467149463395 -3.7821632056539563 -3.832036253381031 -3.3846937440013956 1.0291528880551435 1.2703467193089608 0.19086670883867027 -0.5718201291335834 -0.4418411351540005 
3.030849620451967 0.04023003446470639 2.8939329028880545 0.24260670971119447 1.8341387313497948 -1.5690418157228863 -3.846302678649332 -1.7633898438181657 -4.177802111508594 -0.7565939054183753 -0.5697816944420208 -5.8914047639822 -5.039022554750894 -3.752439795829334 -0.031172384608672887 0.8482126995899135 0.5773496640781781 2.8935513916761186 -7.882133321699676 -2.38068427711369 -2.269122895035337 2.3847967018584764 -1.3072995811883779 -3.060681005147892 -3.4663447779425876 1.5182380900444985 -0.04798214597330075 -1.594838953843469 -4.359575516970596 -1.3136373353110549 1.5211389058546372 0.9984330337666869 -1.6075633234447255 -1.0440436480237325 0.8997145755169705 -5.415211368990489 3.3763962568711277 0.2914724500479888 6.030286842334874 1.245089390105575 2.509330992060029 3.8539756565744696 6.224206875490794 -0.24981408690341153 -1.3974350405723759 -0.066429798883169 -6.0162058284617395 -0.8823895820609021 -2.838636026524736 -2.170013305994241 1.793474565919204 1.2994660588081317 -0.13987569583805948 -1.7596092182183052 -4.979524910566268 -4.015016577960038 -0.0479272532937789 -0.860027266381642 -1.270892854026699 0.6869335354681092 1.4806126865020504 0.03954158450396998 1.4913354855597243 -2.442771355030102 1.057329574208184 -6.27086510775674 2.265919422388971 0.7065094232614954 2.508377977488875 1.9460153346130353 1.727318580403106 3.307696972340982 -0.2092772489311578 -2.2688358345694093 -4.040570630835005 5.368299886571852 1.6106461696187067 -0.10448724369601255 -3.8264898350929233 -0.9791863057324839 -3.1673285489922343 0.9073762324404502 3.549814152342727 -1.0174318776721054 1.0397561076694877 3.1113587383299883 -0.6007889363929848 4.340071328854375 0.3669816551784311 0.33298630136986296 2.795729430241689 2.1978001483291156 3.994646627693918 2.2307586598028095 -1.135485341593229 -0.984076018672018 0.750762106273449 1.5555768257569147 1.2149550431899483 4.285675333740511 0.20142386571852366 4.136011255562341 1.4118906727161675 1.2524397522031234 1.8183958424221272 1.1140481415234271 -2.304309397085769 -2.457655745571939 -2.5605579792339235 -1.5289015356426139 2.568888840415321 4.723705392199633 2.2298590873396735 3.264452927318733 0.46248196056190555 -2.587307608411133 0.31264065090306253 -0.2855720923130617 -0.7385651557455718 -6.747841156967105 -4.539941759008812 -4.127420818427711 -3.329634194223889 -0.5734586423523251 0.987873723933339 -0.9724883736148677 -1.2650694529273185 
1.0988912616700113 1.29863526306605 0.09623891457987957 0.7947263109676292 -0.5196406727161679 -3.6190016141697927 -3.5957080533984813 -3.835817773318209 0.5835830643050344 -1.4919793429892676 -0.819800911787802 -3.638513000610766 1.1548395427973124 -0.3612011386440973 -1.849990424046767 -2.6785655701945728 -5.443085463746619 -1.2111413052962219 -3.2276631620277456 -0.7373193874880027 -3.840283570369077 -1.5793710409213852 -1.2762601867201813 -1.7210065875578047 -3.3819673239682393 -0.8993404371346304 1.094331013873135 3.8071346304859954 4.943916761190122 3.2867524648809 -5.352541881162202 -1.171703625338103 -5.368542230171887 1.1949654698542884 -0.9452058720879504 -0.5536551129918855 -1.9793305557979233 2.867166041357647 1.6229130747753249 2.0729431768606577 2.170437287322223 3.2676162638513215 0.14940485995986386 2.3845482505889537 -3.2383502748451263 -0.4526257525521333 0.5650735974173282 0.6966732833086118 -3.4168935956722795 1.2361405636506413 -3.1399938923305117 -1.8831293299014045 -1.4376208009772269 -1.964903062559986 -2.4796791292208358 -2.235361443155047 -2.6255848093534593 -0.06387895253468283 -1.7539096501177904 -5.649010121280864 0.3546340197190472 0.7384516185324143 1.0204982331384695 2.28100907425181 2.401037213157665 -0.10141211063607014 3.520762804292819 1.4666819649245264 3.1209261844516183 0.4232866242038216 2.4345316726289155 1.289899681528662 2.806528444289329 -1.7837043669836836 -6.047963092225809 1.0869772271180524 -1.6794256609370908 -1.1333129962481456 -4.632173675944507 -2.4557719657970507 2.4772382427362354 3.097209885699328 3.220771093272838 2.5424168920687547 0.7195650684931506 1.1716738068231394 0.9480461129046329 3.7393482244132272 2.612119797574382 0.9207885655701945 -1.4805813410697144 -1.4763236410435387 2.2405294040659625 0.7341575342465753 2.0392849445947125 2.4074657534246575 2.6853675508245347 6.506161765989005 3.997753686414798 0.23475383910653516 -1.3239731044411482 -4.897318733094843 0.12457980978972165 -1.868318100514789 0.8712374356513392 0.560499171101998 -1.635406421778204 1.514773165517843 -0.6245835441933513 -4.084493281563563 -0.09356434866067531 1.20940160108193 0.8375972210103829 8.158297923392373 6.449599293255387 -0.7708023514527528 2.352237370212023 2.911394729953756 -0.09146849969461653 -1.2748209144053746 1.351305230782654 -2.39927885873833 -5.044062254602564 -0.3161217825669662 5.827979452054794 -2.7658343512782477 1.7822737544716862 
-1.3976925224674983 1.901551195358171 2.037052438705174 4.789457289939795 4.936295698455631 -1.783438617921647 -3.611622240642177 -0.38497735799668437 -1.214741252944769 1.2556583413314717 -3.5828566442718777 -0.3324113951662158 -1.8781131663903672 -2.002091745920949 -2.47562101910828 -2.2117424308524556 -2.946927405985516 -1.1486777768083063 -0.3930263284181136 -3.3985485559724276 -2.5439224325975043 -2.6078719134455977 -3.116866111159584 -0.023161135590262626 -3.8823898438181654 -1.1500379766163509 -2.658408297705261 0.4210087034290201 0.827681092400314 2.107056997644184 2.265370604659279 0.04272143137597068 -1.5490870997295174 0.684015443678562 1.040619906639909 1.2682313279818513 -2.244844036297007 -2.405046461914318 -4.514314195968938 0.3019909257481895 -2.2481048774103476 -4.723506456679172 -3.4446952709187677 -3.1466333653258873 -3.001790201553093 4.563390410958903 2.745396125992496 -5.122689555885175 -2.2968514963790243 -1.9051367245441058 -2.4439939795829333 -3.635041008637989 1.5685930328941626 -0.04097060247796876 1.2179220399616086 3.4868045982025997 1.1674638993107058 2.7947665997731432 1.951548403280691 -1.6286846697495854 1.5678633190821043 0.44480485995986385 -1.376150226856295 -0.8573903237064828 4.1277955675769995 4.416945947125032 4.5822288631009505 -0.8711802198761014 0.744709471250327 2.7757848355291856 2.572529011430067 2.2996134717738412 0.49985243434255294 3.298672018148503 1.7428269566355465 1.4378571241601952 -3.3691091527789894 -3.146537169531454 -1.537251963179478 -0.3352193525870343 2.8038063868772354 -1.7939952447430414 -0.2774195968938138 -0.3588968676380769 -5.3321130355117345 -0.7066075386091963 0.44759767908559456 5.17448542884565 1.5292467062210975 3.0670353808568183 -0.7322028400663118 -0.789074208184277 5.195331559200767 2.3222670360352495 -0.2734378544629613 4.722025564959426 -4.420005235145275 0.44818061251199715 -2.899599729517494 -1.2675500610766945 1.907363842596632 -3.347243696012564 -1.1601972777244567 2.734905112991885 3.8579458598726113 0.2995546200157054 0.8511109414536252 -5.72155287496728 1.970094167175639 1.1360908952098419 -0.021674377453974346 3.1731973649768777 -1.5637753468283742 4.0289156705348566 1.7268100514789282 -3.05191104615653 -0.907455784835529 -0.27735627344908814 3.1021845824971637 2.343215251723235 -2.0523230957159058 -1.2931927405985515 -1.0887793386266467 2.760572812145537 1.7756167873658493 -3.2069383125381727 0.04341147587470552 
-4.067370212023383 1.1631802416892068 2.334672585289242 1.3217193525870343 2.5153145449786227 -0.3708378195619928 2.530389363929849 3.599375490794869 -0.025163524125294472 0.5071542622807782 -2.82008485297967 -4.128610505191519 -6.257707442631532 -4.097482985777855 0.3330851147369339 -1.8097848137160804 1.6561960998167697 3.532000916150423 2.1090645231655176 0.896334634848617 -0.9155803158537649 -4.577893944681964 1.9933340022685626 -0.053688711718000166 1.3969551086292644 0.9885233400226856 1.2465729648372739 1.1060782654218653 -0.29955584154960296 1.7775577174766597 1.4943480935345954 -3.825265465491667 -3.417862970072419 1.8722171494633972 0.2834717956548294 3.1467084024081666 4.5352111508594355 -0.8124319212983159 -3.586395166215862 -4.2044298054271 -2.5053762760666607 -0.9953629046331035 -1.3023441671756388 0.0029390003053834744 -0.7902795567577 1.529999520111683 0.2378856557019457 -1.9023524125294475 -4.0806402146409555 -1.7415884303289413 -2.078089433731786 -2.8598739202512866 -5.5424142744961165 -2.8827826978448647 -0.8732271834918417 1.2745911351540002 -0.29541080621237237 2.155685956722799 -0.8097368466974958 0.7500944725591134 3.0581375970683182 3.195592225809266 -1.46966412180438 0.12081951618532413 5.210714161067969 1.443097090131751 2.385428191257307 4.466957289939795 -0.16527373920251284 -2.3933533286798707 4.510021813105313 1.0832074644446381 1.338956351976267 -0.777808350056714 -4.0937204432423 -3.910096195794433 0.9010684713375795 -1.7438836488962566 -2.510089433731786 -0.1905439032370648 -1.5153101823575603 -0.5016019980804467 0.19349220181485033 -2.614995637378937 1.5720302329639644 2.842156007329203 2.487926882470988 1.4455820827152952 3.1217897652909867 1.4834940886484598 3.878701465840676 -1.2713686196666956 -1.1257408821219788 2.0019548686851056 0.14918829290637814 0.24894182444812843 -0.7737562603612249 -0.6995064784922781 2.012309397085769 -3.0154362621062734 -2.626978884914056 -0.4502826324055492 -0.9829407119797573 -1.7727317424308522 1.9060873832998861 -1.8183730041008637 1.1617591396911262 -1.5464401666521244 -3.753432292121106 0.8368321045284006 0.5726319474740423 1.9125564741296568 2.890517624989093 1.7650728339586421 1.242498909344734 0.04823299014047639 -0.4545731829683273 2.035945641741558 -0.4273693613122763 5.0637684320739895 2.1780378457377187 -1.0301176598900619 -5.714287583980455 -4.497104310269609 0.17245004580752116 -0.9656162638513217 -3.66783243172498 
1.8372988613559025 3.7618772358432944 2.170242169095192 2.1680613384521417 1.3865556888578656 4.342798839542796 0.2376133190821045 1.9668040746880724 2.9229803245790067 -0.7057422999738242 -3.791414361748538 -0.4111395602477968 -0.006938189948521071 -6.144837928627519 -0.07233325189774015 -5.151230041008637 -2.771601954454236 0.7246902975307563 2.836666303114911 -2.5809375272663813 -1.923754471686589 -3.055377802984032 -1.7017384172410783 -0.2777809091702294 2.714993892330512 0.39479875229037603 -3.3232021638600466 6.277655527440886 2.1421561600209404 4.9225660937091 -0.7661414143617484 -5.2243887967891105 -3.673799624814588 1.0461924788412877 1.4535147238460866 1.4967753686414795 -0.7300741645580665 -2.6413159846435734 -1.3100658973911525 -2.303001047029055 -0.06618126254253555 0.26398355291859343 -2.894431332344472 -2.5780930983334787 -2.5393305557979233 -1.4080859436349358 -3.955834569409301 1.604791597591833 2.8274208184277114 -0.5367914230869906 -3.9776448390192822 -2.849997600558415 -2.720985079835965 1.778555012651601 -0.23201655614693303 -0.25750420992932554 -2.302873658494023 -1.3103606142570454 -0.09247389843818166 1.5269911656923476 1.1913583675071981 2.1852425617310876 -0.3366442500654393 -0.6778511691824447 0.9164707486257743 1.076146256871128 2.058349271442282 3.0037987522903755 -0.23076823575604222 -1.217614126167001 1.024490053223977 -0.39742070936218477 2.042941606317075 0.10708266512520721 -0.9839211456242909 -1.185341593229212 0.4022425399179827 -2.5260908733967367 -1.5376111159584678 -0.4525732920338539 -2.3587586161765985 -0.7513817947823052 1.8624675857255035 1.9741127519413662 -0.01595651382950877 3.0193227030800105 5.835640432772009 2.151154414972515 1.847498211325364 0.43171442282523337 3.1115753424657533 0.6469573335660064 0.4216302024256173 -0.45731140389145797 0.7738240118663292 1.2749959209493062 -1.4792261364627868 2.6491255126079745 -3.023561425704563 -1.131783941191868 -3.7102434342553003 0.35571396475002176 -2.69026219352587 -0.9022777026437483 1.2195063694267514 -4.427195052787715 2.9031973649768776 2.606229386615478 -0.499092771136899 1.5034990838495768 -1.5204743914143617 0.18879979059418897 3.41292840938836 1.311225678387575 -1.1447535337230608 2.0381406727161675 3.7291030451095013 2.4587156443591307 4.544336009074251 2.4186872873222227 0.028148545065875576 -4.476889014920164 -0.5566875490794869 -0.7093573204781431 -1.4895053223976964 -2.1613350711107233 -3.187637640694529 
-0.14407645929674548 1.28373957333566 1.2600073728295957 6.029174373963877 1.3475673806823139 2.662324840764331 0.27591176598900613 4.40195903498822 -0.415441519064654 -0.022493471337579615 -2.804359130965884 0.11285745790070673 2.1953614431550474 -4.062734272751068 1.4161345432335746 4.4359571590611635 -0.6073927013349619 -1.4934266425268299 -1.2121252290376057 -6.298709100427536 -2.752979233923741 0.47199775325015264 0.6110057368466975 0.8346290681441408 -1.1990564305034463 -1.466141741558328 -5.389692217084024 2.375362097548207 1.7655410958904107 1.0220482287758486 0.8138896911264286 -3.30541728470465 -3.7577698281127296 -2.1596358738329986 0.20904599511386437 1.9019226289154523 0.4859042404676729 0.3603762760666608 1.4208673326934822 -2.819857342291248 -4.061966015181921 0.7136806997644183 1.7553807695663555 -0.3449736933949917 -2.007095236017799 -1.2180288151121192 0.7954543451705783 1.2657706351976266 0.6345620800977226 3.2585958904109584 2.648740511299188 -2.945700636942675 0.5685807521158711 -0.5056535860745135 -1.4232949568100512 -4.245809702469243 0.9009057455719395 -2.4109881336707093 -1.9245583282436085 2.3587501090655265 0.9018697321350666 1.5577057630224236 -0.5876388622284269 1.64650069801937 0.6633774321612423 -0.981923654131402 0.8131847788151121 1.8309820914405375 1.378780603786755 1.9972088604833782 1.3941292644620886 -3.402301500741645 -1.0483474609545413 -1.7984820478143266 0.8120633452578309 -3.9268017624989087 3.822142265072855 -0.13943104659279293 -1.071260448477445 -2.4066427449611725 1.1852337928627519 4.095394817206177 -2.456085201989355 4.021133845214204 1.9888082628042927 1.4203151557455718 -1.2646487435651337 -3.0250357734927142 2.34381227641567 1.5728887313497948 0.7720560160544454 -0.06802830250414447 1.644032566966233 -1.2461472384608672 0.0543619404938487 2.580143530232964 -0.662935193264113 0.20604070325451526 0.184304938487043 -4.033208489660588 -1.2845836968850883 0.8531116394729953 -0.3347550606404327 -1.1626787583980456 -2.88231502486694 1.3398466320565394 -0.033974044585987254 3.545743826891196 2.9548156792600992 -3.3835260884739546 0.03809109807172149 0.29535734229124855 1.3191196666957505 6.151086074513567 2.91243325189774 3.1533195183666347 -1.8582511779076867 -0.7462414710758223 -0.005551741776459297 2.9639390105575427 -2.544368510601169 -4.173340677078788 -1.1843666783003226 0.058321389931070576 -0.6979803682052176 0.21021837099729515 -1.060056823139342 
-0.9262863624465577 1.0512930154436784 3.226380769566355 -0.6869438530669225 4.444460125643486 2.027071088910217 1.0022180438007153 -1.297608694703778 -0.3868102914230869 -1.7877148590873393 0.7477696754209929 -3.614122895035337 -3.028767123287671 -0.5620887138993106 1.364223998778466 -0.6576800671843642 1.4341601954454233 -0.6916896213244916 -1.8483647369339498 -3.632049559375272 -5.307341636855422 -1.4790143530232962 -2.4795441060989436 1.0609027789896168 1.9466275412267686 2.6530025739464262 1.717534006631184 2.782575473344385 3.3838279818514962 -0.42841588866591046 5.403013044236977 -1.4345800977227117 -2.9081447953930715 -2.6353662420382165 -0.3455042535555361 2.052416281301806 2.5139898350929233 -1.2988945772620188 -0.3143292906378152 -0.7584815242997992 -2.958089171974522 -1.3489911656923477 1.914542579181572 -3.170937091004275 -2.866329290637815 1.1922359959863884 -1.7754288238373614 -1.5024204257918155 -0.6602261364627868 -0.14327524648809004 0.02786780821917808 -2.2002194398394552 -0.6711327763720443 -1.5741334089520984 0.31274792775499516 -2.7454161940493846 1.2646589957246313 2.296876363319082 2.4063382340109936 2.7816032632405543 -2.6092046941802636 -0.2379183535468109 2.8367808219178077 0.6258431201465839 -1.4219063781519936 1.5965730084634848 4.608683142832213 -1.858131729342989 2.162454781432684 -0.9440430154436784 0.38936711456242906 -4.096662376755955 -0.26162363668091787 -1.5815419684146235 -0.562981022598377 -4.060707835267428 2.8586888142395948 0.07863452360177993 -1.2677554750894335 1.8542159715557103 0.1359482287758485 2.8564771834918417 1.8883453450833259 -3.392553442108018 7.313158537649419 1.4422098420731173 6.5601984992583535 1.011793189948521 1.7923979146671318 -1.5773357036907774 -0.3598583675071983 3.528793080882994 1.7943461085420118 5.3998931157839625 0.5885708489660587 0.009102142483203906 2.233347439141436 -2.6690395689730386 0.06396566617223627 -0.6760233618357908 -3.8328132361923037 -0.9020410522642002 -2.2379796701858474 -0.9237579617834394 -1.8825214859087336 0.29266569234796264 -0.2804024081668266 0.13066271704039786 -0.3569970988569932 -0.35980169705959336 3.4946374661896864 0.5004827458336969 1.854615391327109 0.2831857385917459 3.535107320478143 1.9861707966146058 -3.063528051653433 -5.153677253293778 -2.2738620102957854 -0.6746848224413227 -0.976332279033243 -2.6989259226943543 -2.1931458860483377 -2.1305526132100163 -3.0198553791117697 1.5586945292731873 -2.1650841549603 
0.9395893682924701 -0.5491680045371259 0.598683731786057 3.5816351103743123 0.8197335311054881 2.6407785097286447 1.2132832867987087 2.4207355379111766 -2.1808604179390976 -4.681046592792949 -0.5845029447692173 3.0650224674984727 -6.770967193089608 2.4471069278422473 2.593215033592182 1.5824293909780995 1.3065234054620014 -2.7667566093709093 1.430305230782654 -3.2921974522292987 -1.1492064392286885 -0.9356788456504667 -2.7064185062385477 -1.6636963179478228 -1.3386862839193787 1.5959328156356338 -0.052663770613384515 1.256103830381293 3.8703075647849223 3.250228601343687 0.9071334962045196 1.7290015923566877 -0.18268369034115695 0.8866039176337143 3.754081668266294 2.585566486344996 -1.327365238635372 0.08056510121280865 0.15473601343687285 0.2811544149725155 1.3797933644533635 2.4146834918418985 3.353594799755693 1.5018915670534856 -2.5218706919117 2.6925674024954187 3.586225242125469 -1.788357451356775 -3.9124485210714592 -1.5024394904458598 0.194156399965099 -1.9227717476659973 3.7605121717127643 3.5681022598377097 0.43514276677427793 -0.6353012171712764 -1.0755752988395426 2.049792731873309 3.1355533984818074 1.9148173370561032 1.5060228601343686 3.2206827501963176 3.1888940755605963 3.090393290288805 0.7402327894599073 3.225474216909519 0.16930374531018233 3.295864017101474 -1.0052854462961345 1.73782303027659 4.135977445249105 -1.4585676860657883 -1.976233182095803 -0.22660483378413748 -0.16232942806037867 0.2735839586423523 -1.2182819780123897 -0.10451285446296134 -2.3677244568536775 -1.1989509641392546 0.5373531759881336 2.0802734927144226 3.3321204519675414 -3.9972386789983414 3.5191892068754904 5.045231437047377 2.214137073553791 1.2968990489486083 1.2737299755693219 3.8121697495855504 3.455235363406334 -0.6677491492888927 4.532786406072767 -2.0327529665823225 0.3931902975307564 -1.1289023427275104 0.1588933055579792 0.4707756740249541 -1.339789089084722 -3.4167086205392194 1.6143844123549427 -1.823830054096501 0.1980282850536602 -3.9858507111072328 0.016730072637640692 -5.742482549515748 0.9766850841985865 -1.548497775063258 2.9817439577698277 -2.4894409301108102 3.6191023907163418 -0.5308493150684931 -3.0069143181223277 5.7724000959776625 3.8134589041095883 3.312227554314632 -2.809853197801239 -3.1577451793037254 -0.4984613908035947 -3.923000174504842 -2.4106090219003575 -1.3534577480150072 -0.554450702381991 -0.7159846872000698 -0.0619995899136201 -5.654851889014919 -4.003270220748625 
0.09643365107756739 2.1186439664950703 3.1744686327545586 -0.4215456112032109 2.419367638076956 0.7402556495942761 4.643531759881336 0.8212464444638338 0.45252772445685363 -1.413777680830643 -0.621047356251636 0.4810496248145885 -0.07840573902800801 5.492615827589216 0.16410624945467234 9.57711761626385 2.299882427362359 1.0590137204432422 3.033189512258965 -0.07905655701945728 -6.63916761190123 -1.9881587994066832 -3.6537293866154785 -2.018282894162813 0.926686589302853 0.7402848137160805 -1.1318039438094405 -0.9001792600994677 -1.5699650117790767 -0.6814489791466712 1.8736793255387834 0.5939854506587557 -0.20241839717302154 0.4372669924090393 -0.1048887073553791 3.1486294825931416 1.8898185585900007 2.1069872393333915 2.1776516010819296 1.6133980891719744 -2.9615037954803243 -2.0901712765029226 2.7897216647761973 -0.6687839630049733 3.6144130093360087 1.607313367070936 0.3766971686589302 -3.0757702207486255 1.2466678954715993 -2.073859000087252 3.2137891545240374 3.1964915801413487 -0.668871215426228 0.6832935607713113 2.5576385132187416 -2.3610566268213944 0.41834464706395597 1.7858576913009334 0.8313931157839629 3.279876319692871 2.4200850711107234 2.9274297618008895 -3.916612861006892 -1.2883732004188115 4.94163707355379 -0.03746858694703778 4.028774103481371 0.9498374487392024 1.2704800191955326 3.1645986388622283 -1.4000390018323006 -2.3901546549166737 -2.188695794433295 -0.5038358345694093 0.5509224762237152 2.0631225678387572 1.9205766512520719 1.0687779862141173 -1.9200084852979669 1.5789017973998776 2.1798676380769564 0.5073883605270045 5.946377933862664 4.4438905854637465 0.8315397652909867 0.6354860832388098 1.3401976267341416 0.5954097809964226 4.870922258092661 1.210317467934735 -0.34490692347962654 -1.0524458816857167 1.746073248407643 2.1260244088648457 1.8443746182706569 3.3762815199371783 -0.6763437963528487 -2.310367987086641 -4.335958249716429 1.964087492365413 -1.4609146671320128 0.39452539045458507 -0.29289028008027224 0.11601842553005844 -1.7226489398830815 -2.632053703865282 0.6155704127039525 -2.1350243870517405 -0.7324932161242473 -2.5193056888578655 0.19367871913445595 5.998696448826454 3.2103121455370385 3.206729779251374 -6.713426838844777 1.353240205915714 -1.0915249541924787 -3.7634796265596364 -3.51529207748015 -1.1949548468720006 -3.3584726463659362 -5.0295787889363925 -3.8187557804729075 0.8277713550301019 1.421715317162551 -1.1522473824273622 -4.696140389145798 
-1.7494758965186281 0.608821699677166 3.7165458947735797 2.003046810924003 1.0471600645667916 1.4047330512171712 0.2585812538172934 1.539290834133147 2.0774943504057233 -1.0620318471337578 -1.1089887662507634 0.3619715775237763 1.573337208795044 1.072379286275194 -1.8063962350580227 -0.9919898132798184 3.2922727074426312 1.4737956766425266 1.8924830512171709 0.9145260012215338 -1.7179979713812057 -1.4077664470814064 -2.8796725852892417 1.1681438356164382 -3.348395646104179 -3.17538805514353 -1.4448521071459732 -1.7468203036384258 -2.039017886746357 2.0829697888491405 1.4095816028269783 1.3017442195270916 -0.49711412616700107 1.196805928802024 2.320574993456068 3.6996030014832906 -2.3899456853677687 -1.1407513087863186 -0.09421469112642875 -2.5010609894424567 -2.6326721054009243 -3.8978415932292116 0.6968950789634412 -0.0005829116132972688 1.0199641174417589 -0.9350901099380508 3.380235363406334 1.0001624640083762 -0.19661562690864667 0.5478533941191867 -4.730462219701597 0.40223032457900704 -1.832957660762586 -2.5362542535555357 0.5360065875578046 -0.404441104615653 0.9042393770177122 2.5828018933775407 3.7747648547247183 0.7711230259139691 -1.1441372480586336 1.1440582191780821 -1.6462833086118138 -0.2003391959689381 1.2693241863711717 -4.510165997731437 -1.6163717607538606 0.46746629875229034 -0.17012773100078524 0.1925847722711805 -0.5756779295000435 1.362137095366896 0.9454986694005758 0.3527286013436873 -1.0463627083151557 -1.0516594537998427 -6.047979670185847 -2.654118096152168 -4.803264767472297 2.270651557455719 7.439718610941453 -0.1467242976180089 4.647289285402669 -0.35587426926097193 -0.44150828898001915 -1.2906556583195181 2.8682608411133406 5.52778444289329 -0.22484536689643134 2.281340633452578 5.116668702556495 0.3860023558153738 7.181034595585026 1.688662943896693 2.2058267166913876 0.17172409693743998 0.6338205653956897 -1.9426194267515922 -0.5573302286013436 -0.7008526742867114 0.40037361486781253 -2.704660806212372 -3.0172351889014917 -2.0443830817555186 -0.0352151950091615 1.240514418462612 -1.6659941540877756 2.726416761190123 0.9799818078701682 4.103810095105139 4.623742474478667 4.9135601169182435 0.3479791466713201 -2.425585681877672 -1.1810010906552655 -6.073431637727946 -1.1113177515051043 -0.6280252595759531 -2.6473483989180693 -0.22319954628740946 -0.40708199546287405 -2.0642024692435212 -0.7825865762149898 0.7405933164645317 2.3938447779425873 -1.9460221403018934 -0.8646221970159671 
1.3823926140825407 -0.72194749585551 2.754703341767734 3.3222011604572024 4.398040528749672 1.7202101910828025 3.3805763022423867 2.791276721054009 1.9640390236454057 -1.8787113035511733 -3.1883980455457634 -4.0425202861879415 -4.199819605619055 -1.8423727641567051 2.0286644490009595 -2.515773274583369 -0.9028740293168135 -1.0051244437658144 0.6440944071197975 3.174306125119972 -1.9750889102172582 0.44812719221708397 -3.694701378588255 -0.04146472384608672 -4.949256827501963 1.1245211587121542 -2.0473447561294824 0.049972676904284086 4.076831210191083 0.6865091615042317 4.24914187243696 4.254844472559113 4.206620931855858 -0.6808939010557542 0.36599954192478834 4.368810967629352 1.0470480106447952 -0.2422692173457813 -0.8203860047116307 -5.147120888229647 -1.472490903935084 -2.393294433295524 1.1436016272576561 2.314615871215426 1.5692701771224151 5.4076297879766155 2.473132580054096 1.1890894337317859 3.084024081668266 -2.6865576738504493 -3.072209013175115 1.0210189774016227 1.1968893421167435 -2.0139280821917804 0.07445052351452752 -1.9842127650292294 -2.217135066748102 0.5968323008463484 0.5792580272227554 0.9992601212808655 2.9073850449349967 1.7196179870866415 0.5440418157228862 1.816728252334002 1.2848805078090917 -1.4968912834831165 1.9081245964575515 1.0822992758049035 6.085687985341592 4.402670578483552 0.06567091004275367 3.1149967280342024 -1.155070172759794 2.827280560160544 -0.3863133234447256 -0.18884151033941188 -3.7669047203559893 -4.483165735974173 2.0651473257132884 -3.1112795567576996 0.616241449262717 1.1537335747316986 3.9908744873920243 0.48888674635721135 1.0439003359218217 0.099200279207748 2.2709072070499956 -1.3553048817729691 0.9105684277113689 1.3991293517145098 0.7693316246400838 1.3755129787976614 1.4067638513218739 1.0583397391152602 -1.7036140171014744 1.35643325189774 -2.2616933513655 -0.3170078745310182 -0.9087153607887618 0.3194252246749847 -0.7310679914492627 1.10588596108542 -0.2840482942151644 -3.4463718261931766 -0.2846293299014047 -1.38950870342902 -0.6337233225722013 -1.1094596021289589 -0.5211504013611377 1.5045129787976614 1.7638262586161764 2.693599598638862 2.11429589477358 2.2745164034551957 -0.38387708315155744 0.9262140301893377 -2.7613635372131573 -2.9703474827676466 -2.3837568711281736 -2.4237592705697577 0.16383603524997817 -2.4341942238897123 1.0426723453450832 -0.3364295654829421 -0.06040366896431375 -1.7314893333915014 1.995443962132449 
5.590977881511211 4.684781214553703 -2.0683070630835005 1.8792549733880113 0.3399650335921821 4.590610985079835 5.387385481197103 4.809892897652909 0.3070590917022947 0.7778835616438355 -1.459520940581101 -0.7920937963528487 1.216638120582846 -1.022192217084024 -1.4229484338190383 -2.1991525608585634 -3.820031410871651 -1.966174286711456 -3.644297618008899 0.1112582279033243 1.6938411569671057 -3.1643700375185406 0.9404845345083325 2.9983147194834654 -2.7862025564959425 -3.136591266032632 -0.6032850100340283 -1.4828091789547158 -0.9268940755605967 3.5953064741296568 4.650321307041271 4.281795872960474 1.5383175988133668 3.2115151382950873 0.05015953887095367 -1.4044272532937787 -0.4265281607189599 -1.4504433949917108 -0.3810803376668702 0.5715023994415844 -0.7725640432772009 -0.39860725503882727 -1.9731079748713025 2.442516141697932 1.9267893508419858 1.767437701771224 0.018650591571416103 -1.7457816944420206 -3.3307577872785967 -1.754725961957944 0.7399673021551347 -1.5843894075560596 -3.0537302591396904 -2.100157163423785 1.4595237544716866 -4.765452621935259 -1.7463574513567748 -1.8048179696361573 0.48965520024430675 -0.2504568100514789 1.0314130529622196 0.3693202818253206 1.644680699764418 2.2743152866242036 3.4850416630311485 0.038071232876712324 0.6284946121629874 2.8094088648459987 0.3203155920076782 2.1865884303289413 2.688034857342291 -2.2441798272402056 -0.4827881074949829 -0.2295124770962394 1.9804950484250936 -1.623557172149027 -1.6015994241340195 -0.23918763633190818 -0.5671701422214466 -2.3128939446819645 2.5723459994764855 -1.893940079399703 -2.4479897042142915 -1.7883712372393332 -0.18573044236977573 0.3130503882732745 2.4471167437396386 0.5923992670796614 0.6257254384434168 5.829019282785097 -3.3959920600296654 -0.45031341069714675 0.06269817424308524 4.3239180699764415 2.425992714422825 0.5979228034202948 1.1347367594450743 -1.216969134455981 0.46166593229212105 2.7819134455981147 1.7263943373178605 0.35817581362882817 -0.32233596544804116 1.296085136550039 1.3891534551958813 -3.4337104092138553 -1.9834630485995983 0.12162906596283045 -0.16528704737806474 -2.400990096850187 -0.4054324011866329 -1.8817660326324053 -2.38182684757002 2.200875796178344 -0.46289911438792425 2.0577705043189947 1.2801960343774539 -1.8787108454759618 -0.7269681092400313 3.895227292557368 0.3842545153127999 -3.9889688945118222 -3.1992561731088034 0.6716111595846783 -2.30577676468022 -1.1136481109850798 1.3440034464706394 
1.3300090306255996 -0.740703756216735 2.020504406247273 -3.0988844777942584 0.9724525346828373 3.3524925835441928 3.7120982026001217 3.094992583544193 1.5355065875578047 0.3727731000785271 -0.30078509728644964 -0.5893125817991448 4.024494808480934 0.6531209100427536 0.14313661329726898 2.210907207049995 -0.864075735101649 1.349194158450397 -4.075063912398568 1.9629499825495156 -1.0361873091353284 3.5039850362097544 0.6971820739900532 1.1584710976354593 -1.632588059506151 0.24004822877584853 0.20390695619928453 0.7107368030712852 2.0764255082453533 0.7267259183317336 4.69372327894599 0.9029138164209056 -2.202600994677602 -0.8073418986126863 -0.5625275717651165 -0.8616190341156966 3.4003167262891543 -1.4416802853154171 2.076503010208533 1.3618496640781779 -1.4744853197801238 -4.609008158101386 -0.6046412180438006 0.09945248015007414 -2.4922807782915974 5.075556234185498 1.8723335660064564 -0.34551797399877837 -2.568885350318471 -2.1251304205566703 -0.6317911395166215 -1.0159193569496552 -2.93615304074688 -1.8728150903062557 -3.954834656661722 -5.771537387662507 -0.4246277811709275 -2.308384303289416 -1.0581447735799667 -0.3212742343600034 -3.940181921298316 -3.7837429107407727 0.8843565788325625 1.573734229124858 3.99568711281738 -0.00698089433731786 -1.5817123723933337 0.20974219527091875 -0.43686161765989 -0.8446677209667568 -0.7746518628391936 0.667567249803682 -0.33793754907948687 0.8667583107931245 -2.6472993194311143 -1.7750499520111682 1.3522224718610938 1.0711617223627954 2.4434809353459555 5.603408079574207 -5.06994023209144 -3.426230477270744 -2.86984425442806 -2.958026786493325 -0.5275111683099205 0.9934954410609893 1.2059662333129744 2.2710841113340896 1.6665465927929497 2.303490533112294 1.2121456242910738 2.231433339150161 0.3345123462176075 2.4208136288281996 2.7776862839193783 1.8258931375970682 2.404614126167001 4.07166761190123 -2.3843307739289763 0.8794745222929935 -0.11744574862577435 -0.06492190472035599 -2.514473867899834 -3.7160574993456064 1.0170230128261057 0.3562387662507634 5.694355640869033 -1.4164849707704386 -2.513670054969025 2.6768693831253816 0.47124999999999995 0.680119688508856 -2.205508899746968 4.194517930372567 4.097549515749062 5.270410086379896 0.2369413227467062 1.1298914798010644 -2.1993377541226766 -0.9760857473169878 0.5365752115871215 -3.375552744088648 -2.096305252595759 -3.273359436349358 -4.53021834918419 2.786827938225285 4.0828239246139075 
3.2092175639123983 5.36406050955414 1.7220305819736494 0.0006480291204955937 -2.073280342029491 -1.3418358127563037 2.2067470116045715 0.25683930285315415 4.6945351627257645 -0.24090057586598027 -0.33519804118314284 -1.6107816726289153 -0.870980957159061 -1.1854745441060988 1.4069958773230955 3.7397303900183227 3.1990223366198407 4.339914928889276 1.4622250894337316 1.9942134194223888 0.1799007045633016 3.088276328418113 1.0867227554314631 -2.7688301631620273 1.479952665561469 -3.3357837448739196 -0.8115128479190297 3.0640131751156092 1.8061000567140735 2.815996422650728 1.7700770875141782 -3.618049690253904 0.18363033766687023 3.955934037169531 -1.9255586990663989 0.6599413009336009 0.9899253555536165 3.2476629438966924 3.8631332344472553 3.6636342814763103 -3.6325054532763277 -5.708734185498646 -2.643175333740511 -0.6467604921036558 -0.13380627781170926 1.1261819867376317 -0.5954636157403367 -1.3474437658145013 -3.1980405287496727 -2.2222375883430763 0.7296382732745833 -3.4823233138469587 -1.7434905985516096 -2.808826454934124 -2.4361257743652383 -3.595365369514004 -5.514355204606928 -0.3328732004188116 -0.7466169836837971 0.4619155614693307 3.0332819998254945 3.3224921472820865 3.0725826716691382 -0.6431923479626559 0.08796396693133234 3.4949376145188022 1.8579782087077916 -0.6909487173894074 -0.7462541881162201 -5.11910086379897 0.6894665823226594 -3.563275237762847 -2.1488222450047987 -2.544599729517494 1.2014365456766423 -2.7016078439926705 0.7760818645842421 2.388581711892505 2.386651906465404 -0.5500167524648808 -4.041003620975482 -2.9363186022162115 -1.4120303202163857 -2.438223976965361 -3.4369199895297093 -3.3816525608585635 -0.046509431986737626 2.432021856731524 -0.4391975612948259 3.4573224413227464 1.654546810924003 0.49184410173632315 1.3346311622022509 3.179464706395602 2.449358912834831 2.3602155134804987 3.260701291335834 -2.4200458075211584 -1.2041435738591744 0.4447789678038565 -3.679227379809789 0.624047225373004 -4.56809942413402 -4.595030756478492 -0.6594273187330947 -0.5176916063170752 0.8693839106535205 3.256038740075037 -1.1565104048512345 -1.6854777506325798 -3.4766172236279553 -1.329528095279644 2.81023230957159 0.8290042317424308 1.827420600296658 0.2792620190210278 -1.0836146278684233 -2.3278250152691733 -0.28179179390978093 -2.354387924264898 -6.6817888927667735 1.835886528226158 -1.613554947212285 -0.8653235974173282 -0.676177405985516 2.307761757263764 -0.1572967672977925 
4.595787889363929 -1.7566494852107144 0.3323096806561382 -1.377507241950964 -0.8594960082017274 0.8755344428932902 -2.5322862315679253 -0.5736546985428845 -0.2561916935694965 2.736201247709624 -4.250224456853677 -0.8133845214204694 0.9989234796265595 1.3384723846086728 -1.5859009248756653 2.9562950440624727 2.5304879591658667 -0.5384834874792774 1.7753782610592441 2.95668222668179 1.611356273449088 0.6976834700287933 -0.3212103001483291 1.1319907730564522 -0.7691324491754645 -0.7992629569845563 0.7825234054620015 -1.021721490271355 5.3632015094668875 2.3115201553093097 2.3180876450571497 1.5775453712590521 5.083685324142745 3.6080219876101554 3.540014832911613 -0.36060175813628825 0.39087511997207913 -1.9940618619666692 3.454233051217171 2.2733965186283918 -0.27130294040659625 -0.38935928365762146 -1.6128725023994415 -3.108505802286013 -1.3991399310705872 2.306748756652997 3.283519980804467 -0.22147055230782653 -1.4490162507634585 -3.2439739115260444 -2.7729467323968233 -4.8113377977488865 1.8939263153302501 4.060506718436436 0.4832402059157141 -1.5157539481720617 1.844785206351976 0.20109160413576474 2.798933557281214 2.7681467585725503 1.8864380725940142 -0.9837610810574992 -1.6987098420731175 0.6096981720617747 0.06430318253206525 0.1547509117878021 4.996747229735624 0.3197392461390803 -1.132111486781258 -4.399099773143704 -0.4451220661373353 -1.4223305121717127 -0.0704890345519588 0.121393255387837 1.737687570892592 -1.9565121062734487 4.804772271180525 -2.0657736890323704 1.399159192042579 -1.505630115173196 -1.0087761321001656 0.15142385044934994 -2.4739678038565565 -3.676320347264636 -5.246681790419684 -0.7778915670534856 -0.8888596108542011 2.053474544106099 1.7253269348224411 -2.897313716080621 3.1004663641916057 2.5102022074862576 -0.603337906814414 -1.5166339324666258 6.0046699677166036 2.9183402408166823 0.23870809702469242 1.770487566529971 0.5605248451269522 -0.7731149550650029 -0.3192844428932902 -2.91161133408952 3.939906203647151 0.5421763153302503 -2.3059414536253375 -0.8520649158014134 1.3250711107233226 -1.6856609807172147 -2.0469428714771833 -1.9075332431724978 -1.3686083238809876 -2.80260361225024 3.380841549603001 0.727962939534072 3.2679085594625246 0.4574877192217084 1.7934436349358693 -0.6037585943634936 1.9179405592880199 2.9641636855422733 3.660323052089695 4.315014832911613 0.3403192566093709 -3.966203647151208 1.5226058153738764 -0.8289826367681702 -1.7481957944332953 
-0.6812376537823923 -1.1919318340458946 -0.540499585550999 2.429003141087165 0.4353738329988657 1.7343386920862052 0.5030859218218304 -1.637642635895646 3.2499166739377015 2.157701640345519 0.08460438443416803 1.6715749934560682 0.6983988526306604 -1.0751981066224587 -0.23558258441671753 0.14177396169618706 0.3509526655614693 2.506189032370648 3.067205523078265 1.492468567315243 1.4202776590175377 -1.0859544978623155 1.4572783570369074 -4.923081537387661 -4.074664078178169 -0.10824496771660412 0.4279973388011517 -1.3692788151121191 -1.042363908035948 3.204170883867027 1.0429293691649941 1.6579070543582584 5.617491492888927 3.6634032806910386 -0.19878989835092922 -0.5069623723933339 -2.0370860745135677 -0.8142804292819125 0.01377135764767472 -0.416228514091266 1.3460945598115346 7.185152255475089 0.8863766905156617 -5.161907774190733 -0.6465366678300323 3.6901913009336007 3.705304947212285 2.0433407207049994 -0.19709284748276762 -1.260109676293517 3.4353210889102166 0.34765262629787974 -2.032148198237501 -0.8015974391414361 1.0287049123113166 0.04587798839542797 1.6771800017450482 0.5199253773667218 3.276489398830817 0.7307084242212721 0.08417905723758834 1.5283715208097024 -3.2046165256085857 1.533672061774714 2.8602938225285746 3.0237647238460865 5.2802039525346816 1.261170316726289 0.8937900924875665 3.067258092662071 0.4186033068667655 -0.6047091004275369 -1.314841309658843 -5.5861218480062815 -4.215608585638251 -2.508339586423523 -1.8155537256783874 0.9819237413838233 0.1459636091964052 1.360976572724893 -4.185544891370735 -3.9123959514876536 -1.27122463135852 1.5749007285577172 -1.8775321743303375 0.7859077087514178 -0.08463386702731 0.890165168833435 4.2647183928104 1.090892090568013 1.9791569016665211 1.3818590873396734 1.3984936523863536 1.0772621280865542 5.288107058720879 2.2458683797225367 0.031075200680568883 -1.1486551129918854 -0.24259048076084108 -0.5852641567053485 -1.5340796178343947 -2.08483312974435 3.5592424308524557 -3.7413881860221614 4.9161672192653345 -0.03225165561469331 2.9821228514091263 -0.6485488613559025 0.8831917153826017 -1.3495193700375183 -1.8120900444987347 0.507118990489486 1.9584668877061335 0.6643019370037518 -0.5322495419247883 1.8626582322659453 -2.505159890061949 -0.8425842640258266 0.03201197757612773 -2.465798577785533 -1.383847308262804 2.2819638338713895 -3.882301500741645 -0.9022192871477183 -1.705164209056801 -2.2706262542535556 -3.7107891981502483 
-0.3412862970072419 -0.8761028487915539 -0.7514959863886221 4.673003882732745 5.222455065003054 0.15160800104702904 -2.1700394162813015 2.2033053398481806 2.0927937789023643 5.128704301544367 1.9356049864758744 0.18485710016577958 1.3666377279469504 0.4047467280342029 3.5546097635459377 2.915289241776459 -0.45399221272140294 -0.6064362184800627 -0.5682546898176424 4.459596239420644 0.6888550955414012 -2.191257525521333 -3.148747273361835 -2.2313410697146843 -3.5678952534682833 -3.0850560596806558 -0.3662548861355902 -2.4948176424395774 1.5764166521245964 -1.0045119535817117 -0.054605232963964745 0.09092553878370124 2.3280418375359915 3.0659556321437917 3.1025564959427623 -4.6993957769828105 -2.807681048774103 1.667185738591746 -2.0092092749323793 1.9518303594799753 2.9515513480499083 0.3543197801238984 2.870920076782131 2.3998309484338187 2.3913508856120758 -0.3388946208882296 0.2931727597940843 -0.691943329552395 -1.9701356557019454 -4.631608498385829 -0.08992258092662071 0.4078011517319605 0.5577508070848965 2.8831570107320474 1.541699175464619 -2.7657126341505975 -0.14950090960649154 0.6429798010644794 2.3908725242125466 1.6759443329552395 3.0310173632318294 -1.7679255736846695 -2.9024851670883867 0.6189981022598376 0.624063279818515 4.324265770875141 3.0898662856644266 5.084639211238111 -0.8248836488962568 0.5002681485036209 3.3186246837099724 -2.686777549952011 -1.0615575647849227 0.4183481589739115 0.4834380289678038 -3.0983393682924696 -4.033541139516621 -1.915937091004275 -0.9688966276939184 -4.711526481109851 1.2220897609283656 1.4370763240554925 -1.7008566224587731 0.7674294346043102 -0.2832652037344036 -0.8970608803769304 4.353807477532501 -0.7561699895297094 1.9387630006107668 1.8796566180961518 4.957201378588255 3.6465810138731345 -0.8200477052613209 -1.5633650641305294 -2.046368685106011 4.734746749847307 -2.782020547945205 -0.7229911220661372 -0.13924662333129742 -4.574753948172061 1.4874605182793819 -0.9897682139429368 -0.5462611464968152 3.3092356687898086 3.652526611988482 -1.7657571983247533 -1.5080313236192302 -1.3272695881685714 -3.4928439926707964 0.9538731131663902 -2.5506247273361833 0.11510411831428322 -0.6952383736148677 2.910857036907774 2.98529142308699 -2.2379175028357032 1.0898548992234534 -0.7351405854637465 -0.9522552569583804 -4.9344551086292645 -0.6372056103306866 -2.809609327283832 1.1559836837972253 -2.6770888229648366 -2.134252050431899 -5.837449611726725 -0.7855958031585376 
0.9318758616176598 0.1207265094668877 -2.2107115434953317 1.4434723627955672 -0.059863661547857945 0.4097339891806997 -0.37478348311665644 -0.34455440188465225 -0.19636557455719392 2.4893205217694785 3.643694267515923 0.8302243696012563 -1.9039698979146669 2.3931114213419415 0.8066838626646888 1.4005368641479798 -1.6174464706395602 -3.5197452229299357 1.865797094494372 0.3502176729779251 -5.964782305208968 -4.433841069714684 -0.2941207791641217 0.27160444114824184 -0.5887867332693482 -1.2461825975045806 -1.0655419247884128 -3.0423115347700893 -1.1189040441497249 1.9804219308960822 6.400382601867201 2.862990358607451 3.856520809702469 2.3073926795218567 -1.3499553267603173 0.29951437483640164 0.020502827850972863 3.2290520024430673 1.0383883823401099 1.3329234141872437 3.4438962568711275 0.7952124160195444 -1.0647105182793821 -0.5440713070412704 0.4805684713375796 -1.8862952840066312 -0.5647960038391064 -0.6079616743739638 -2.6242995811883776 -1.4175175595497773 -2.949853415932292 0.6802106055318035 0.7805958467847481 3.4755514353023296 -0.23412618881423958 -0.13431978012389842 1.0355662464008375 2.1277863624465576 -2.202272271180525 -1.1556845170578482 1.5364496771660412 2.921658014134892 1.017760034028444 -0.15996896867638075 1.7219062254602562 3.2195308001047027 1.2074490009597767 0.5684456853677688 -2.343020678823837 -3.9077159497426046 2.089530560160544 2.3630706308350056 -2.8233022860134365 0.4126908864845999 2.052080730302766 -2.2257894162813017 -4.205407250676206 -1.669532632405549 -1.589092291248582 -1.8009799755693219 2.2399040223366193 -1.117070303638426 0.13324754820696272 2.9909879155396557 2.249637248058633 -1.0785175159235667 0.618638316900794 4.148702338364889 1.6647007896344121 4.2854297181746785 5.378110112555622 2.54160500828898 0.09788672890672716 1.6694830948433816 0.9760704999563736 2.7096754209929323 2.189276459296745 -1.1757327240205915 -2.0228668091789546 -0.10843312756303987 -0.04161425050170142 -0.4925511517319605 -4.62440755605968 -5.538797879766163 0.2808726550911787 -2.9058367507198324 1.8570703036384257 -2.9479190297530753 -0.9704454454236103 -0.6015304074688071 -3.5001585812756297 -2.3112293866154783 5.129025390454584 1.3989318776721051 1.6601812887182619 1.2147122851409125 -1.894343621848006 -1.8368340677078787 -0.5676258616176598 -4.216541314021463 3.3382974871302675 0.8538813585201989 -2.706891196230695 -0.9369490009597765 -4.1148913707355375 -1.92041030451095 -3.075346392112381 
-0.038974840764331206 2.1326823793735272 5.1342116743739625 2.805656138207835 0.4720998167699153 -0.7442354942849664 1.3520498647587469 0.2799705086816159 -0.22534754820696273 2.7188890585463743 -1.6087494764854724 -1.2037949568100514 -1.990288827327458 1.906967869295873 -0.8951004275368641 3.400331122938661 3.356950527877148 1.5201313585201988 4.0621001657796 1.657470944943722 -1.8026902320914402 -3.352365631271267 -5.509808699066398 -0.642963353983073 -2.3207316115522203 0.0425048752290376 -1.9061180307128522 1.006139712939534 -3.479611726725416 -3.52387488002792 1.696295349445947 3.034943067795131 3.311721926533461 3.745318035075473 -0.5816086510775673 1.7917926009946774 3.4240677078788933 0.8301929369164993 2.507907032545153 1.5996425486432246 -4.12889712939534 -0.8032066791728469 -3.925450004362621 0.384644860832388 -0.6928606360701508 4.748240773056452 -0.1487049886571852 -0.12347056757700024 1.7576077567402493 -4.546962088822965 0.3179982985777855 1.9885740336794344 5.2527591396911255 2.7537169531454495 -0.4768190821045284 -1.6645203080010467 -1.3633848268039437 -1.1278863973475262 -1.0962041924788413 0.9929106098944245 7.358860483378413 -3.2228060378675507 -1.3326037213157664 2.3773272402059153 -0.39786580577611025 -0.8512636113777156 -0.7447674286711455 2.0202792731873305 -3.833179260099467 -1.8707127432161241 4.712356906029141 4.531053791117703 -0.13013930067184362 -0.9688577131140388 0.5983953407207049 -1.498476507285577 -2.0385131096762934 -3.3054020155309307 -2.1719540179739987 -6.8918333915016134 -2.5766355466364192 2.838791553965622 -1.1692089913620103 0.026517542099293252 1.7647994066835353 1.953291946601518 -0.7893874007503706 1.281262738853503 -1.1538040092487565 2.3733103568624028 0.8135154218654567 -1.658830599424134 2.2589630049733875 -0.15784960082017274 -0.8696000567140738 1.3467778553354852 3.3989038914579877 0.3557063956024779 -0.16953414405374748 -0.7163899528836923 -0.4235249760055841 3.092361486781258 -0.4184388578658057 -2.154015858127563 2.338619230433644 0.2556099598638862 -1.1860352936043974 0.19485997295174937 -1.4305977663380158 -1.1962499999999998 0.6263604833784137 -2.4018597853590435 0.2076518170316726 -1.0510657010732045 -0.4767131358520198 1.406694027571765 0.2461646889451182 3.5403463921123803 4.113726114649681 -0.7780622109763545 -0.7012579399703341 -0.7701253817293429 -3.259657097984469 -0.9244519675420991 0.2130809200767821 -2.618901055754297 -6.31728863100951 
0.12228730695401796 2.53892003315592 0.09558610505191519 2.4924018410260884 2.8797240642177817 2.872363231829683 0.1998833195183666 3.814949829857778 0.7528809004449873 6.023202600122153 0.7497760448477444 -2.141734010993805 -1.6925717214902714 1.595563170752988 -1.8482537300410085 2.2959695925311925 2.112589935433208 -2.527941060989442 0.6824587950440624 1.8641336488962565 0.1654911351540005 1.2876182924701158 0.09970456330163162 -1.6770087906814413 0.04866357429543669 -2.867996466276939 0.48463480499083844 -1.2966481982375009 1.19102573946427 -1.8817827196579704 -2.7555158799406683 2.9368425530058455 2.7379220835878195 2.61984425442806 -0.6534591658668527 4.949663205653956 3.2425399179827235 4.03295480324579 3.5901895558851753 -2.196690079399703 -4.788263022423871 -4.525948433819038 -1.1691267559549776 -1.6814821132536426 -3.072161242474478 4.417512215338975 1.0356855859000085 -2.001306888578658 0.2331583413314719 0.36527536864147975 1.6270340502573946 2.4632512433470026 -2.3333563825146144 -1.277052525957595 -2.2482063083500563 -2.3901740685804027 -1.8871776459296743 -1.780909475612948 -2.035219287147718 -3.072977270744263 2.7117980542710054 1.3061865456766424 2.004154807608411 2.0126732178692954 2.702253511909955 0.11314401230259137 3.5716645580664856 -0.812509052438705 0.061530551435302325 3.821951836663467 2.0872683448215685 -1.7150560814937612 -2.403170971119448 -2.25300628217433 -1.0170800104702904 -0.4864238940755605 -1.7156048774103478 1.2653898874443765 -0.06452709623942064 -1.6657186545676639 -0.5564137291684843 -3.093667873658494 -1.3409604092138556 2.5421664776197535 -0.6163379940668352 -1.0553428583893203 1.9316981720617745 1.740442151644708 3.0261691824448125 -0.6116155222057411 0.25998381467585724 -0.16234091702294737 1.2884959427624116 -0.1268486933949917 -1.4713381685716778 -2.8051286973213503 -2.5046180525259576 -2.821261451880289 0.37916588866591044 0.3990744917546461 4.260485777855335 0.8274773798097896 2.472875185411395 0.4107892635895646 -2.3817786406072767 -2.70502922956112 -3.1635751679609108 0.7682770918767995 -2.751182488439054 -0.5397881947474041 3.986687025564959 3.2822498036820518 3.03888665910479 0.24720068056888575 1.9327182837448738 4.494557193962131 2.964634412354943 2.077205326760317 0.4146068624029316 0.48803330861181393 -2.6989291946601512 1.924428671145624 0.10220615129569843 -2.902328330861181 -0.9562790550562776 -1.0178889712939534 1.3589517275979406 
1.0616948564697668 2.84081711892505 1.101166979321176 -1.392587492365413 3.3882647674722968 -1.0784574862577434 0.2749913620102957 2.6315677078788937 4.149768126690515 3.261167873658494 2.8759285838932027 -0.10383155047552568 0.3486590611639473 0.5478302940406595 2.543580621237239 -0.5022826760317598 -1.0962167350143965 0.17807381118576038 -2.6359940232091437 -3.027027964401012 -0.3564946557891981 -0.1262632274670622 4.995869906639909 1.0398423785010031 -2.5483701247709623 -0.7252888491405636 -0.97728756216735 -3.1039614780560156 0.820303551173545 -3.117728601343687 0.7974086685280515 1.2709058982636767 0.8863778029840327 -0.36186835790943195 5.082117180001745 0.27658895384346915 2.5675717651164818 0.6007878457377192 2.2130885175813626 -0.10705582409911873 0.21186578614431548 -1.2636638382340108 -0.2490273100078527 0.4260851365500392 2.8846546985428843 -0.045342707878893634 -2.3893394991711014 0.7923769522729255 -2.1618089390105575 1.1067648110985078 -5.445351845388709 -0.4553283308611813 -0.4305552307826542 -1.4202591615042317 0.8953123418549864 -2.091081319256609 -2.709118532414274 -3.754387924264898 0.44313661547857947 1.736347853590437 -1.24023124072943 3.684836837972253 -1.380704170665736 -4.921845824971642 -0.45286877235843287 5.520083762324404 3.676358302067882 1.3166886179216473 4.4946579705086815 1.5578317773318209 3.447951967542099 -0.06304160849838582 -1.4453309266207135 -1.3039783395864235 1.241341615042317 -0.4191620059331646 2.4300359916237673 -2.641481764243957 -3.3466846261233747 2.5865456766425265 -1.8409209711194483 -0.16358182095803156 -2.630481851496379 2.518664601692697 3.1251598900619486 -0.5294060509554139 3.4022831777331817 1.2347331820958032 3.1231607189599506 -1.1046281301806122 0.01814777702643748 3.8325501701422207 0.8887671887269871 3.1393405898263675 2.9241399092574816 -6.279558066486344 0.16693683579094318 -0.011331442064392286 2.3148798097897214 -2.674372218829072 -1.5822391370735538 1.116006958380595 1.8448870517406857 -0.30348473082628036 -3.6015635633888836 -0.26874373963877496 -1.7566255780472908 -2.189942195270919 -3.987339891806997 -2.951092182183055 2.56260644795393 2.9019025390454583 5.416980629962481 -2.296254907948695 3.9403972166477614 2.9285963266730652 0.21109447474042403 4.678288980019195 -2.779386833609632 3.0682623680307124 5.538058633627083 1.175368794171538 1.6478647587470552 0.43135385219439837 -1.8964825277026436 -2.3782691300933596 2.6225656574469935 
-1.484313781519937 0.5811709493063432 2.711465404414972 0.387962939534072 -2.52561687461827 -3.484365893028531 1.046918375359916 -0.0019120477707006366 1.0122807346653868 2.2415709798446906 2.986748538521944 -1.4627772445685365 -0.044681240729430236 -0.10590493194311142 -0.8848777157316114 -0.7147137248058633 0.2555662900270482 0.06278462176075385 -0.27832111072332255 -0.5070775019631794 -2.113376428758398 1.6243256478492276 0.5976199066399092 -0.39462282959602124 0.2792349925835442 0.7517240205915714 0.685200702381991 -3.811476092836576 5.375189774016228 0.11989060945816245 -0.886428867463572 0.1179671080184975 0.9813031585376493 1.431795763894948 1.4260786144315503 1.4250340720704997 0.5589087994066835 2.0406675682750195 5.889635066748101 -1.5549908603088736 -0.38103688596108537 -2.251257961783439 -2.9731314893988308 0.7471270395253468 -0.8297904196841461 2.7227931681354156 -3.843320172759794 -1.420316769915365 2.0266272576563997 -3.4397794695052784 1.0210758441671755 -0.34056452316551783 -4.954026917371957 -1.7206772969199893 1.976317467934735 -0.45326492016403447 -2.6476934822441316 3.9393460431026956 -0.6441020635197626 4.898092443940318 5.111826411307913 -0.19160938617921644 1.1908329552395076 -0.9944531236366808 -0.26858986999389234 -2.1262835703690777 4.1999917110199805 -1.2012344036297005 5.003965840677078 0.48993724369601255 0.10218479626559636 -2.027054380071547 -1.1063492932553878 -2.222380682313934 -2.655620582846174 4.0466246400837615 0.18605196317947822 -2.565981589739115 -3.155482505889538 -1.635010666608498 2.9922650728557714 -1.6557746924352148 -3.9885498647587467 0.5773621193613122 1.1956154131402144 -5.067701989355204 -3.453240991187505 -5.871277593578221 -2.060432270308001 -2.936616787365849 4.156535206351975 0.8373048817729691 2.3754113951662155 -0.20945387837012475 -1.094406836227205 -6.08585747316988 -1.8054425224674981 -1.0097362141174415 -3.552838757525521 -1.3090326542186543 -4.138696230695402 1.3091083893203035 0.24396605880813188 -0.4121255126079748 -1.5815835005671406 -3.036620713724805 0.015883938138033328 0.15117300410086376 1.840376995899136 -0.7366586467149463 -1.9930568013262366 3.6408631445772612 2.1754657316115518 -1.910934168048163 2.0196494197713983 2.202384826803944 2.234206657359741 -0.4353745092051304 -1.5590610985079834 4.160408341331471 3.6694660151819205 -3.454533635808393 -0.4529905985516097 -2.1652181964924524 1.1738593054707267 -1.6630853110548818 -3.023941191868074 
3.2170203298141518 -4.724320303638425 3.136966233312974 -1.0989907294302415 -0.8704314850362097 1.129062189163249 1.925311142134194 3.279870212023383 -3.88255147892854 -0.7337795567577 3.228968458249716 1.0357590742518104 -1.6441714728208705 2.0546820958031584 -2.3820473780647413 0.8986143879242648 -0.2616324928016752 -0.029315338975656573 -0.9385891937876275 -1.8134348006282173 -4.1704691998952965 -2.0598756434866066 2.795304074688072 3.019576171363755 -0.21798682706570105 -0.9243254733443852 -1.7955875359916236 3.439560684058982 -0.2405502573946427 3.7059196405200243 -5.31794716865893 -4.074580752115871 0.7525184102608846 -1.1413135633888838 0.9893836270831514 0.9338039438094407 1.9328503402844426 -2.516547639822005 3.161523209144053 -2.0949271660413573 -1.124386789983422 -2.3006692260710233 0.9239671712765029 -0.6953889494808481 2.768922650728557 4.031023034639211 1.0164508332606228 0.8357257874531018 -3.179941322746706 -2.74455981153477 -3.467761321001657 -0.2344997164296309 0.6076743739638774 -0.6702090349882209 -3.0019804118314277 -0.9334081013873133 3.7353400663118395 1.96753583893203 4.223099206002966 5.0881404327720094 0.6227266599773142 0.5083462176075385 -3.550186065788325 0.6190288587383299 0.5744763545938398 -0.9704296745484686 -0.7998309266207136 4.287210540092487 3.9415177558677246 0.9706635982898525 1.0605243652386351 0.7808289198150247 0.19956769479103043 -2.026716974958555 -3.056143442980542 -2.0153873134979494 -4.372137684320739 -3.2261482418637115 0.16498097897216646 -0.8442612773754471 2.0795616002094057 0.5920910479015792 -1.6181677427798618 -1.4056474129657097 -3.7383725242125467 1.6983740293168132 0.14052218174679346 1.0829861923043362 0.6554736933949916 2.2665502573946426 3.2251771224151464 1.1918261931768606 2.2699674984730827 3.1750043626210624 1.7017339237413835 -0.33757983596544805 0.2552330075909606 3.575094450746008 1.4999845126952271 -0.674124901841026 -4.410163598289851 -3.942842029491318 -2.307454192478841 -4.605054096501177 -7.10104528400663 2.6027848791553962 -5.459442457028182 -2.189539307215775 0.6688991580141349 -2.2113641916063167 -0.3074036515138295 -1.321840284442893 3.9705933164645315 1.003123374923654 -2.8277580490358605 4.304108280254776 1.3215097286449697 1.2539146671320127 -1.9076494197713982 2.456139516621586 1.8362403367943458 -4.429783832126341 -0.8192432161242473 -0.15870070020068053 -2.0352554096501176 -2.4726164819823744 -2.1464970116045716 
-2.8573187330948433 0.38832503708227895 0.9942659671930895 -2.2392470116045717 -2.0311387749760055 1.8772825233400223 -0.3476078876188814 0.6603555536166128 3.322495637378937 0.21369029098682485 2.4569921909082972 1.1185446514265769 4.220046025652211 -1.9894215164470812 -2.3411179216473252 -3.6634957682575684 1.2167116089346477 -1.4420699982549512 -6.111526917371956 -1.8923128871826191 -1.669515443678562 -1.1483615740336792 0.061421370299275795 3.6907739289765282 3.7684458162464 -3.563927449611726 -3.575863362708315 -2.688131053136724 0.016992770264374835 2.482698062996248 -5.716522336619841 -2.7766907337928624 2.078757590960649 3.8575961957944327 3.6731432684757 1.0219904676729779 4.003667219265334 1.9987850318471336 2.028139429369165 3.9311059244394024 1.7700592225809264 0.03476919771398656 -1.761054052874967 -2.397072463135852 0.651849729517494 -1.6003966931332343 1.062366896431376 -0.6035313236192303 -0.10092576345868597 2.3496708402408166 1.543254253555536 -1.39907163423785 3.4031042230171886 0.4263411569671058 -1.0942363231829682 -0.22358118837797747 0.2519349969461652 0.7702029927580489 0.11648411351540004 4.581931332344472 -1.4360464837274234 -0.08975495375621671 0.34172175202861876 -0.425382689119623 -2.782737980978972 0.7799726463659366 -4.543039219963354 -2.301040703254515 2.8449330337666865 1.713564632231044 -0.09367893290288803 3.3592936916499427 -0.20324074033679435 -0.16911377933862665 -0.6529374400139603 0.6365574339062908 1.4190839150161414 2.4203431201465837 -0.47902632841811355 -0.3566026742867114 0.11552462045196753 -3.02077262019021 0.9449592094930633 -1.2498029622197016 -1.324187919902277 0.7182748015007416 2.464590568013262 1.7206058153738764 2.2080848093534593 -1.920784726463659 2.7288096588430326 2.3417199633539827 -0.9802222973562515 -0.3113156356338888 0.9774210583718698 5.301391239856905 3.0702645929674546 3.9252582671669134 2.4897242823488352 -2.7473702120233834 -1.888751112468371 -2.4435969810662246 -0.8849661242474478 -3.8214274496117264 -1.3106452534682835 -1.0470186938312536 -2.2497002879329897 0.5261047465317161 -0.9911735668789807 1.6759190951923912 2.6592738417241075 3.0618205217694787 2.506337797748887 5.361882470988569 0.38584986039612595 -4.841091964052002 0.8612931026960997 -1.0294093665474215 -5.782363886222842 2.8428747491492885 3.2182017275979407 -3.310353808568187 -1.070014483901928 -2.0521085638251457 -2.006797356251636 -2.2832036907774187 -4.287334438530669 
0.36927794258790675 -1.852928954715993 2.9759488700811443 -1.77968013262368 -3.8466547421690946 -7.628945554489136 2.09315858127563 5.2066887706133835 -1.5109924744786667 0.3269633976092836 5.64433033766687 -0.15538775412267689 0.47544533635808384 1.8931206264723845 -5.3332392461390805 -3.1060810574993454 -3.269065962830468 -2.8630950615129565 -2.671740903935084 0.5189534508332606 -3.0949234360003484 1.0803827545589388 -1.3343235537911176 4.147415801413488 1.3001271704039785 -0.36599714248320386 -3.1187394206439225 0.3325718087426926 2.422900488613559 2.094709253119274 -2.6293272838321258 -0.8899202731000785 1.7508867681703166 1.7574596457551694 -1.1873153520635196 -0.2924785577174766 0.6289499171101997 4.602517886746356 3.9635710234709007 0.49742315242997986 -0.09985882340109936 0.17869896169618704 0.8253126908646714 6.660237762847918 2.4614246139080356 1.328254602565221 3.9930232963964745 0.26005512171712764 -0.3820619710321961 3.0749356513393242 -2.958245790070674 -3.358884259663205 -1.2956082584416717 -1.4448264985603347 1.2102398569060289 0.6078033330424919 -4.7007479713812055 -2.376243565133932 0.10933295305819735 1.90595759532327 -0.39758339150161415 0.5467960910915277 -4.059113951662158 0.8019378108367506 0.9373772794695052 -1.3252848355291857 -2.6070504318994847 -0.4405930983334787 0.24268102696099814 2.3594843381903847 3.987728601343687 1.8909297399877842 3.781443155047552 5.149876537823924 0.46737869732135057 0.322497775063258 -0.937971359392723 0.38270308001047026 0.7996500523514526 5.210752770264374 -1.8964143617485383 -1.9362551697059591 2.2710998167699152 0.24057353197801234 -1.473292906378152 0.9528997687810836 -0.7309924744786667 2.0987151426577086 2.117630965884303 -0.6766855859000087 0.14407672323531975 2.438802678649332 1.6350104921036557 4.985685367768955 5.8563733531105475 2.0014191606317073 0.8817672977925137 2.4323798097897216 -0.5067152953494458 1.2496486999389231 3.3951243347002875 -3.1833384957682576 -4.3079572026873745 0.4929486301369862 0.5831502486694005 0.844799581188378 -3.6094256609370903 1.8109428714771834 -0.9527955239507896 3.4158766687025564 1.460565242997993 -3.1046173981327976 -1.4906705566704475 0.18432574600820173 0.8321274976005583 1.7360472689992144 2.004660108193002 3.4866021725852887 -0.6013377759357822 0.4628079137946078 0.8357520504318994 -0.5281593011081057 1.664267319605619 -0.5191228514091265 -2.6232822179565476 -1.0625169924090392 -2.0171201029578567 
-0.4007006369426751 -1.587750218131053 5.672236061425704 -5.764681092400313 -0.7178805732484076 -2.1627327458336967 0.3033040528749672 3.4667387226245525 -0.26798416368554223 -0.7972808437309135 4.2815779600383905 1.8367787060465925 -1.111079421516447 0.3525032937789023 -3.1121202338364884 0.37507643312101907 1.636046810924003 -1.8676514702032978 -1.357018366634674 1.4479783177733179 0.8121535424483028 2.2515917022947383 1.6701106796963612 -2.4704794520547946 2.1291897958293338 -1.711870255649594 2.1104030407468803 1.2456597155571065 4.583021769479102 -0.5147263327807345 -1.8382914885263064 -0.7578183840851582 0.7640442806037867 2.127427144228252 -2.4213842596632054 -2.9099426315330246 -0.6399613035511734 2.2452783352238024 5.060276153913271 1.9013828854375707 -1.0310797268999214 2.9257737108454758 1.479577698281127 2.3205387837012474 3.7779868685106006 4.071303769304597 1.2909223671581884 0.3533374269260972 -0.7614640738155483 -3.555790506936567 -2.700194136637291 -2.8391876799581186 -2.1703988526306603 -2.6303559898787188 -3.957306517755867 -2.01084774452491 -2.3849882209231303 -4.591692478841287 -0.5504258790681441 -0.7236439010557543 -3.5213611377715726 2.907301064479539 3.0518946863275453 -0.7137784442893289 -1.7340807303027657 1.2626883997905942 4.80182684757002 -2.0205319780123894 5.718144795393071 3.9897044324229993 2.1845410522642004 3.3912040834133146 1.4836885742954367 1.5894914710758221 2.0408329334264024 1.4132378064741293 1.5386011691824446 0.6146322528575168 1.0669447037780297 4.269744568536776 -1.2034704432422998 -1.8441073641043535 -1.465138600471163 -3.0695661373353107 -0.6593337623244044 1.1274997818689467 0.2873555318035075 0.05480225983771049 4.098630573248407 1.276639712939534 2.912362141174417 -1.8419750239944155 2.203832562603612 2.9039931070587204 2.1952453974347788 4.1808932466625945 3.845225547508943 1.6656460387400749 -1.0428607451356773 -1.841589433731786 -0.5992897652909868 -1.2168259096064913 -2.610321088910217 -0.499141523427275 -3.6133053398481803 -1.7781826847570017 -3.7050091615042313 -5.289414318122327 0.8687631533025041 5.316968196492452 2.0156011691824447 -1.2920974827676466 2.606286100689294 3.060258485297967 -0.09561350231218915 2.0949617398132796 -3.989710321961434 0.10022111072332256 2.125155222057412 3.8743639298490526 -0.1372927144228252 0.13533755780472906 -3.6422074862577434 -0.6048198891894249 -3.4664503533723057 -2.0329289765290985 -1.2522899179827238 
1.7554892243259748 -1.3012250021813103 0.3919272532937788 2.1213437091004272 0.6500140040136112 4.183301631620277 -0.3407931681354157 3.9132756740249537 2.787609283657621 3.073425311927406 0.20938221359392722 -2.975560160544455 0.4843460431026961 -3.8389688945118223 3.209338626646889 -2.5164246139080357 -2.190428627519413 1.9572119361312275 -0.0579018781083675 0.4100484250937963 -3.0258997905941887 -4.740634543233575 -0.008918361617659888 -0.18270940144839018 5.132248713026786 0.4051115958467847 3.4602327458336966 2.6928110548817727 4.214675857255038 4.643534159322921 -0.14294178082191777 -0.4901350885612075 2.8606133845214203 5.684269042840938 3.3056890759968587 -0.0367779905767385 4.036625076345868 4.119988439054183 0.8268926140825408 -2.0830194572899394 -2.4355501265160107 -1.0313668309920598 0.8582512869732134 2.7936685280516533 0.18333232702207483 -0.17960456112032105 -1.4341083238809875 -2.641344123549428 -0.5577822615827588 -1.521115238635372 -3.1155311491143873 0.6432518977401622 -2.8946634237850097 -5.8102835703690765 -3.819579007067446 -1.6267854462961346 -3.3701352412529446 -2.794830294040659 -3.1010217258528923 -5.01713353983073 -1.489234512695227 -2.083088124945467 -2.0527053485734226 2.0512312189163247 2.7319219527091874 4.729661242474479 2.500873178605706 0.65131502486694 0.691500283570369 -3.418916979321176 -0.581167742779862 2.50104659279295 1.0995183448215686 0.884247993194311 3.877408384957682 2.519242648983509 1.460500632580054 0.2286863493586947 0.5188025913969112 2.360057586598028 -2.4039518802896778 -2.7534776633801585 -2.020515465491667 -4.803888404153215 -1.7426694005758658 -0.01926801544367856 1.6731610243434252 -0.059641523427275106 1.7859570281825319 1.3030997077043887 -2.8008046854550206 -0.2116141108978274 3.8230804467323964 1.3509784486519498 -0.2016957246313585 0.5511971250327196 0.7816873091353285 -1.0728907381554837 -3.917994721228514 0.05414388360527004 4.686893377541226 -1.959749956373789 0.7504264898350927 0.7021093709100427 0.9197357996684408 -1.1918853066922603 1.5795657010732045 -1.2925929674548469 1.569106055318035 2.747634150597679 0.08738766687025563 3.79833871389931 1.2584981676991536 1.0368556626821392 2.136176097199197 0.17574515749062034 -0.5292041488526306 -0.49898320390890843 -3.3947827414710754 1.8787305208969545 -1.4514440711979755 -0.6827869514004014 0.906607865805776 0.6706286100689293 -0.10274342116743738 0.6614945685367768 1.7006149332518976 
-2.2974487392025127 -4.545669444202076 1.3003417241078439 2.8973067358869202 1.8373568187767209 3.5712533810313234 5.377563694267515 1.4595782436087599 0.29155243870517406 -0.32571121629875227 -0.5589371346304859 -2.0662651601081925 -1.5959468414623506 -0.16294101300061076 0.1326537278596981 2.3552179129220834 -1.309406203647151 -2.130823182968327 2.627990358607451 -0.9536940711979757 0.8872626952272925 3.9357889800191947 1.8173319082104527 -2.189837710496466 1.5898377977488873 0.34074736061425703 -1.0669138382340109 0.5651857167786406 -0.21104755256958377 1.8959260099467758 1.5785897609283657 1.7562908559462524 1.0827997775063256 1.579476310967629 3.5272190472035594 4.893487915539656 0.40498566878980885 1.659118314283221 0.7210289023645404 0.3410212459645755 -3.4968597853590433 1.5897873876625073 4.054891152604484 4.73581581013873 6.425954323357473 0.9317112162987522 5.784617834394904 -1.6227801457115434 -0.6189400139603873 -1.29679277549952 -3.205775892156007 -1.7303967585725502 -4.555946252508506 -0.019008123200418812 -0.6136702731000785 -6.406304859959863 -4.68008834307652 -2.457750632580054 -2.858174024954192 -1.4145699328156356 -0.2026163860047116 0.506351321874182 2.9459410173632317 2.271176598900619 3.695630398743565 2.6883760143093967 4.61717738417241 1.7872476659977312 1.6275559724282347 -1.2943673545065875 -2.1938962568711275 -2.600913969112643 -0.5605527440886483 -0.799754733443853 -3.42146802198761 1.2824040005235144 1.1125824535380855 -2.7888148939883077 0.8604043713463048 -0.9146799363057323 1.7530788107494981 -5.261984338190384 -0.6492367594450745 1.2658053180350752 -1.4710905243870516 2.562913140214641 -0.21686183579094317 -3.2687775935782213 -3.656036122502399 1.092989224325975 3.6781186196666953 1.5003951880289677 2.125994154087776 -2.713574077305645 0.5119175900881249 2.077799472122851 -1.3786593665474216 0.6423646714946338 -0.8416867856208009 1.5541220443242298 4.320668789808916 -0.47114523165517835 1.9077608847395513 -2.0966122284268387 0.15195775237762846 -0.8239254209929325 1.0854275150510424 -1.3040720923130615 -0.44679578570805334 -3.1302523776284787 -0.16270729430241687 -0.25384951138644096 2.1670612730128256 2.0889624814588603 2.011536580577611 -1.1407952185673151 2.8392145100776545 0.9859146016926968 -2.7377347090131745 2.4245600296658227 1.4466302678649332 -0.3792986868510601 -1.0937122197015967 0.761587492365413 -1.6991067751505102 -1.2117917720966755 -1.4334006849315066 
-0.34128954715993365 1.5348863537213158 2.7228127999301974 1.763388404153215 3.346880289678038 3.4482115434953315 4.42225940144839 4.412485167088387 4.528719570718088 -0.11532261146496814 0.05843263022423872 1.2526075167960908 -5.381493107058721 -0.12972642439577697 1.7037251330599423 2.582550606404327 0.88018115783963 -1.1586253381031322 -1.6098404807608409 -4.204091484163685 4.123308829945031 3.5891878980891714 0.9213661547857952 1.9016028487915537 2.8552840066311833 3.2154000523514523 -0.659357582235407 -1.1118610505191517 -0.25026372044324224 -1.2693119928453014 -0.640695270918768 1.827142635895646 2.946608716516883 1.0868086554401883 3.15094996073641 4.169318122327894 0.6660425355553615 1.1183737675595498 3.5027914230869905 2.7145286187941715 -2.008868903237065 0.5305038391065351 0.9444033461303549 2.6063685542273793 3.3986960125643484 -0.5645678823837361 1.9017420600296657 -1.3389516403455195 -2.534253991798272 2.4433483116656483 1.1644644882645492 2.9167127650292293 -0.4847700680568885 -1.701671451007765 -2.508674853852194 -2.455206133845214 -2.750467891108978 0.36190749062036465 -1.1459993892330511 -3.9382196143442973 2.0816489616961866 3.2324086030887353 2.7416237675595494 4.571157839630049 5.591524517930371 2.5697857953058194 3.906701204083413 1.1073722406421775 -0.9944932379373526 -1.3286542404676729 -3.4585808393682917 -5.123434255300584 -1.179219963353983 -1.597492648983509 -3.728689032370648 -0.8507503708227901 -2.5742243259750452 0.3378353546810924 -1.8040176468021984 3.648147631096762 0.2554168702556496 3.0513463048599596 0.5405526132100166 3.2285236890323703 2.622202032981415 2.028120386528226 3.557648983509292 -2.165351430939708 -3.3273115347700895 0.2212907250676206 -1.7965994459471248 -2.523908035947997 1.627158363144577 1.6552023165517842 2.267131794782305 0.21926607625861616 4.612139211238111 -0.5286925006543931 -1.9928836707093618 -1.6220577829159757 1.4599545851147366 -0.8498709754820696 -4.070135677515051 -0.47515511299188545 -1.8594556103306865 -2.6703346130355112 0.2819572681266905 -1.9010371695314543 -0.06992868859610854 -3.4857525521333215 -0.6350053223976965 -1.896652800802722 1.517408995724631 -0.2933047072681267 1.7668515618183402 -1.0921535206351973 4.700029447692173 2.5741911700549687 -0.030795325451531276 0.5779891806997643 2.7024136201029574 -0.9415042099293254 -1.650025106884216 -1.4838802896780383 -0.8863028095279643 -2.1859021900357734 -2.088683819038478 
0.6672381336707093 2.989425879068144 5.249880246051827 0.5791761408254079 2.6405208969548903 5.565914405374748 1.100133888840415 1.4074874574644445 4.464341680481632 2.277676249890934 2.645193482244132 -0.09968465448041182 1.0417264200331557 0.6238633190821044 -0.019193199328156354 4.83554249192915 -1.1681539568973036 -2.693797879766163 1.9499145144402754 -0.4605790943198673 -0.7538222886310094 -3.259007067446121 -2.0310931855859 -1.6430008070848965 -1.6359808044673236 -2.4595611203210885 -2.087537496728034 0.32728267603175987 1.8927972908123196 1.4919977096239418 -1.9889073597417326 0.41605058459122235 2.659338190384783 -0.2944583369688508 3.336763153302504 2.3728042928191253 -0.1948992714422825 1.2766088910217257 -1.8812700244306777 1.0581266250763457 -1.4899410609894423 4.202724238722624 1.6144542361050516 -1.4840157054358256 1.848398830817555 -0.4100006762062647 0.6924129002704824 1.7374814806735885 0.7974026481109849 0.09588927449611725 -0.3254285620800977 -0.4773343512782479 -3.559204257918157 -1.7106599991274756 -1.5451576214989964 0.2892337928627519 -5.311549384870429 -0.025970048425093793 2.4892225809266204 -0.00593585616438356 3.7770556670447597 0.28048431637727944 -2.5555180612511994 -0.041725104702905504 -2.872979015792688 1.3751527789896167 2.2814612599249626 3.4762533810313228 -3.6325218131053134 -0.14999278858738327 1.1046176598900619 -0.4334191824448128 1.101618074339063 0.20985817991449263 -0.7620763240554924 -2.973801369863013 -2.8709039350841983 0.15062283832126339 -1.3676526262978794 1.4987981633365324 1.8391659977314367 0.24363700811447514 0.719826913009336 4.468790681441409 1.4474466233312973 3.73947430416194 4.59050213768432 2.176250785271791 4.031736541314021 -0.07927879984294563 0.7941137553442108 0.33314959427624113 4.221193176860657 2.1896747665997727 -0.19714247447866676 2.874893333915016 4.114786231567925 0.4858592618445161 0.1158014898350929 0.2420393072157752 3.9468264113079132 0.8354600383910653 1.5208106622458772 -2.7153559898787187 0.8409726245528312 -3.2138404153215245 -0.7358369688508856 0.22063028967803855 1.318962459645755 -0.9824764200331558 -2.2830248233138466 -2.3606600645667917 -3.4911360265247358 3.858043582584416 0.6671078658057761 2.2299773143704735 3.237248494895733 0.44221431375970677 0.920771769479103 2.0264422825233397 -2.610921821830556 -2.430166870255649 -5.670868161591484 0.7145102085332867 -2.352538609196405 2.4396187069191164 -0.40077427798621407 
-1.8354496771660411 -2.4373817729691996 0.9437693700375185 0.02688885568449524 3.3316078439926704 0.9003859610854199 0.08178471337579617 1.7334575735101647 2.4875942326149545 2.098070260012215 -2.205226856295262 -1.8316904502224933 1.069413641916063 0.10284847744524908 -4.684007067446121 -3.2163050780909166 2.027932619317686 -3.4564619143181217 1.2220795742081842 0.03314645755169705 -0.010002056539568973 -1.3707457900706743 0.4175626472384608 -0.8411601300061076 0.8419025390454584 -6.476870910042752 -4.339388796789111 -2.605170578483553 -3.7781679172847045 -0.5879355640869033 -2.657741471075822 -2.7328572986650377 -0.5487778117092749 1.0440983989180699 1.7795087252421253 2.55221490271355 -2.1109494372218824 -0.7759324229997382 -0.5786906465404413 5.011629002704824 4.091106796963615 -1.9663951880289676 -1.203631794782305 0.9771250763458684 -4.512235407032544 -2.17764047639822 4.122981415234272 -0.06527434778815111 -0.27405462001570535 -1.773190624727336 2.9055006107669485 3.1840827589215595 -1.6224917982724019 -1.2953293124509202 -0.7752433251897739 -0.5831496815286623 2.4490965011779076 0.5641894031934386 -2.5196304859959864 -3.4293403716953144 -2.529361312276415 -1.00803374487392 1.5884547814326846 -2.8456711892505013 -2.329638338713899 1.1927345999476484 4.115217476659977 3.4276053572986647 0.8300744045022249 -1.4470821263415057 0.003106409780996422 2.0829502006805685 -1.146073379286275 -3.6358533286798704 -3.942234316377279 -2.09968501875927 -3.8088812058284613 -0.5131704039787104 -0.08997576127737543 -0.16420308437309133 1.2388901492016402 -1.0231541968414621 0.4998547029055056 -0.9060791815722885 -3.375800977227118 -0.3516148678125818 3.651299188552482 3.077364976878108 1.5798170316726288 0.16127169313323442 1.0602064610417938 -0.1697755562341855 0.5365722450047988 1.3682068536776895 1.3760616002094055 2.465450876886833 -1.084171560073292 1.6818374705523078 -1.298489028008027 2.070682837448739 -1.1521497687810835 2.429987784661024 -1.551687985341593 -3.2400143966495065 0.034952301282610586 -1.354196187069191 0.2193946427013349 -2.6105640869034112 -1.825056408690341 1.7410928583893202 -4.599540616002093 -1.8754732789459905 1.525443329552395 1.8550655701945729 -0.308364671494634 0.7801989573335659 4.159341898612686 -0.028804288456504665 -2.9695648285489917 1.5712467280342028 -2.2329336445336354 -2.2766859349096937 1.5525040790506937 -0.43491342378500997 2.586924570281825 -0.7716265160108192 -2.2036414798010644 
-1.7484874356513391 -0.6352561512956983 -1.166954737806474 3.9024744786667824 1.6896776459296743 2.403464139254864 0.6186856513393245 -1.6826201465840676 0.6042970508681614 5.256300933600907 2.556295698455632 1.3551301151731958 0.6074922563476136 -3.471932859261844 -3.1658648896256865 -1.259615391327109 -1.0810097286449698 -2.3189706395602476 -1.0485686240293168 0.6513432946514265 -0.1977955435825844 2.953693394991711 2.6753442108018493 3.7302355815373875 -0.5304535817118924 -0.3242544062472733 1.30316621586249 -3.207079661460605 -1.3785768039438093 -0.0510247295174941 -3.413647587470552 -1.16405147892854 -0.9313212197888491 3.7622046505540525 -0.43611259924962914 -2.9569012302591395 0.3094895515225547 -0.6678647805601604 -0.3021430721577523 0.8520252377628478 4.876876799581187 2.936883779774888 4.429665386964488 5.36472602739726 0.5537599031498123 -0.7490917022947385 -2.675076782130704 -5.718525434080795 2.5305813192566093 1.6854877628479188 5.145846784748277 0.14681679172847045 -1.3347082715295349 5.131842334874792 -0.4501931986737631 0.9035896736759444 -0.41304875229037596 1.8386374443765812 -0.8265536384259662 -0.5165368205217694 -0.989758768868336 -2.37683448215688 -0.17621455806648634 3.0572410784399264 0.44973998778466096 -2.609533199546287 2.495891283483116 1.6349911875054532 0.1091296396475002 0.8722033853939446 -0.8582923392374138 1.6626477401622892 -0.9493330643050344 -3.7085814937614514 -2.647546461914318 -0.5785412922083587 -5.901877453974347 -2.0240830643050343 -0.5373846086728906 -1.6757136811796525 3.015422301718872 -2.1215346828374484 -2.3810865107756736 -2.08196420469418 -0.3091609807172149 0.8720922258092662 3.318106840589826 4.021559418898875 1.671504275368641 1.9247495419247882 -1.0134052656836225 4.24644446383387 2.2057754558939004 -0.6813450833260623 -0.7995166652124596 -1.645608432946514 3.479394468196492 1.9771426577087512 1.049267188726987 -0.3326538478317773 -0.9252173675944507 -0.7603546374661896 0.35338227467062205 -3.1816078439926705 -6.2335230346392105 1.898133278073466 -2.113965884303289 -3.050953014571154 1.730042862751941 0.10275573902800801 -1.005089782741471 -2.7529148852630656 0.46342457028182527 4.098611159584678 6.0789568973038985 1.5307708969548903 0.19336321219788846 1.8824731480673587 2.428402190035773 -0.35390954105226413 -3.7937091004275363 -1.5696898394555447 1.5502803638425964 0.8390169705959339 -1.8925024212546897 -0.7875251505104265 -1.9325245833696882 
-2.160147565657447 2.879665605095541 -3.081047465317162 -1.8944405374749147 1.183079988657185 5.403106186196666 2.343486388622284 -2.149253511909955 0.3320356644271878 0.9225891283483115 0.9635716778640606 0.9084225198499257 -1.9381841898612686 1.0001288500130878 -0.5226506849315068 1.0588810313236192 0.2753455195881685 3.044362839193787 -0.5338692304336444 0.7748875752552132 -0.9644572463135851 0.05898718698193874 -1.2982037125905244 -0.4236624421952709 -2.1054995637378937 -3.1446889451182263 1.3841591266032631 -2.7809152778989614 -1.7056845606840587 -2.7107953058197363 -1.108571285228165 1.9179199895297092 4.052986650379547 4.203900183230084 -1.7920020286187939 -0.3156259052438705 4.565096632056538 3.7724421952709184 -0.9420994677602302 -1.5197825015269173 0.39166440537474906 2.5538759706831864 -0.45507008550737277 4.595086161765988 4.543803333042491 -3.706410871651688 -2.018294607800366 0.535022183928104 -0.072611301369863 2.1005147238460866 2.747968327371084 0.44180060640432767 3.721196666957508 1.5639353677689554 -0.5540608803769305 3.517019457289939 -3.3432806910391757 0.06788507983596544 -0.6428151993717826 -2.134087361486781 0.8356558982636767 -2.2394553267603174 1.105438748800279 -0.7603097897216646 0.3582497600558415 3.318200855073728 2.804624160195445 2.9665565831951834 2.4788491405636504 -1.283953690777419 3.4333535468109235 0.6075412267690429 -2.9608121019108276 1.3405066093709097 -0.703128871826193 0.10030590044498733 -1.7780925093796351 -4.26250763458686 -2.311849533199546 -5.487370430154436 -2.405683186458424 -3.995777419073379 -1.5400292077480149 -0.3087920120408341 3.7144812843556405 -1.1456846697495853 3.26286580577611 -0.39654371346304856 0.39215177558677244 0.12063997469679781 1.2419184189861265 -0.2431758790681441 -0.20351957508070848 -0.7634661678736584 -1.5516755954977748 3.1308781956199283 2.047659824622633 -2.00748226594538 5.2826638164209045 2.8800756914754384 0.11310802286013436 -1.6759677820434515 2.9102312189163246 -0.20492046723671578 -1.3988494023209144 -2.226954454236105 3.9632614955065 1.613223104441148 -1.3306077785533548 4.649939141436175 2.3599256173108802 -0.5287019893552045 -4.46419749585551 6.30281781694442 0.9794464052002442 0.2707748669400576 -1.1423382558240989 5.986782130704126 2.566605880813192 -0.37702131140389145 -3.437849882209231 0.3039457944332955 -0.8093224195096412 -1.1239185934909695 3.8594625250850703 0.6634241122066137 -2.6941381642090567 
-4.897608411133408 -1.6597051522554749 1.504361683099206 -5.23492496291772 -1.9292967236715814 1.7382032763284179 3.206584940232091 3.6916523427275103 0.49917727510688414 2.036965535293604 0.9166648198237499 2.5892227990576737 1.6894666041357644 0.7700289678038564 0.42597742343600026 -0.5607715513480498 2.837164078178169 4.615279644010121 1.9655340502573944 0.935719483465666 -0.1618585201989355 -1.276472755431463 -0.4005740554925398 1.1627118925050168 2.677124378326498 -4.813372742343599 1.0707775935782216 -3.0101367681703164 0.21415727903324314 0.31233081755518716 -1.773653411569671 -1.055820172759794 -3.0455058459122237 0.8923547247186108 2.5631764243957766 -0.19861976267341414 1.2666518410260883 2.0356133408952095 -0.7316156530843729 4.087659890061949 6.378893857429543 6.373935956722798 0.4966850187592705 1.635452796440101 2.5096793473518884 3.0988563388884036 1.9889156923479625 0.11761724107843992 5.403360308873571 0.21744373963877495 -0.38585001308786315 3.2550366460169267 1.256016839717302 2.328588473955152 -0.8686129918855248 -0.025180102085332865 0.7108746618968675 0.7577038652822615 -1.8577837230608147 0.09588853503184712 -0.9653592182183054 -0.7114300017450483 -1.607315504755257 2.538280909170229 0.42658810313236184 3.065441279120495 1.7946160239071631 1.8295982244132274 0.04520394817206177 1.0216006674810225 1.1045834569409299 -1.0492092094930632 -0.39872053049472117 0.5678735276153912 -5.249629831602826 -2.9514387924264898 -1.6771456679172845 -6.0163037693045975 -0.27086643835616436 1.34886580577611 2.2020958031585374 0.779678104004886 -2.9705917895471594 -1.0642169313323444 0.5309170447604921 1.927918724369601 2.7094941540877757 2.3872744524910563 -1.2971857385917458 -2.3243787627606665 0.5736102870604658 -0.7531983901928277 -1.5574134674112206 -1.4434903149812406 -6.048972820870778 -1.8146348049908383 -0.6558523907163423 -2.1346606317075296 -0.7091233531105487 -1.5807208140650901 -0.4782013785882558 1.2176029796701857 -1.202597090131751 -3.4269156269086465 0.7819676947910305 3.6983247535119093 2.5795072419509637 -0.19700080926620714 4.059825058895384 2.634856906029142 4.70323575604223 1.201866569234796 -0.7235820390890847 3.1591911700549686 0.7893449742605356 -0.9314017101474564 -0.616338037693046 1.2679883518017623 0.8050297094494371 1.3268348747927754 1.13941170054969 -2.231089564610418 -5.563545720268737 -0.29383437309135324 0.23831906029142305 -1.5461327763720443 -1.309924286711456 
-1.5387713114038912 3.0667038216560507 -4.603847395515224 -1.2116575342465752 -0.6393542012040834 3.127722493674199 0.9847301937003751 1.2176616569234795 2.5960415757787274 1.3387658145013521 2.8759316377279465 2.296117049123113 3.69250283570369 3.828563607015094 0.6613459776633801 -5.7291863711717985 -2.9067731873309484 -1.5159920382165604 -0.23982150335921817 2.5813504493499693 1.533601278247971 0.323248124072943 -0.05577093839979059 0.8463133452578308 -2.548493150684931 -2.467243259750458 -4.525836750719832 -2.65190057586598 -1.601693133234447 -0.8756863493586946 0.6235231437047377 -0.5777900488613559 1.590388120582846 2.1257831995462872 -0.6092121542622807 0.3809126385132187 -0.5137009423261495 0.607626843207399 1.1754446383387136 2.15814117441759 4.717259183317337 2.697715295349446 3.5362712677776806 1.1146047465317162 -1.1771097199197276 4.594693089608237 1.2905874487392024 1.0361252290376057 -1.9002997556932202 0.8154013611377715 -0.6633538521943984 -2.9714926707966143 1.4628056016054443 2.037798272402059 0.5005402669924089 -0.9478795044062471 1.6528670709362183 0.6909057455719396 -0.3486859349096937 -4.032126341505976 2.6074057673850444 1.432944878282872 3.375091615042317 6.9744293691649935 1.574391305296222 -1.6880506718436434 1.326936720181485 -0.3650335267428671 0.19480828679870865 1.407570303638426 1.8539674112206612 -4.069979277549952 -0.2894229997382427 -4.383640607276852 -2.2795170578483552 -3.6492459209493058 -4.801832518977401 -0.4077374138382339 0.22006790419684144 0.39373968240118656 -1.5790216822266816 2.5818693831253814 0.046923326934822436 2.8410607713114033 2.3822670360352496 2.4163781519937175 0.7530667917284705 -1.9000177122415145 4.015462001570543 0.3113541139516621 1.256015465491667 1.3887053703865282 -3.9859301108105747 -1.842344516185324 -4.775377148590873 -6.798041183142831 -1.9833537867550821 0.02786621586249018 0.036949893115783956 0.26589470814065086 -1.9590910042753684 -1.6822580490358605 -1.5199896605880812 -1.2419669531454496 -3.4549616089346475 2.1955453276328414 2.7540216822266816 2.220596806561382 0.2131324360876014 0.5804873265858126 1.9551896431375968 -1.583411896867638 -0.37458880115173193 3.430296876363319 -0.16696754864322483 2.858593490969374 3.970159890061949 0.5426247491492888 -1.542221991972777 -2.538450833260623 -1.3306131009510511 1.8152501526917368 -0.8818118401535642 -0.0914306954017974 -6.077153171625512 -3.0416682662943892 -2.465985079835965 
-1.7058847395515224 0.5140975918331733 -1.5636735668789807 0.3211283701247709 1.147603699502661 1.4022143355728118 -2.6706552656836227 -3.902931463223104 -0.6634596457551696 5.35753751854114 0.4053893421167437 -2.1939464270133495 1.2404613035511733 -4.133299232178692 1.8849938050780906 0.8526692260710235 3.3640485123462174 1.1109403629700723 -3.721714073815548 1.7222853808568186 -1.5795068493150684 -2.5122733618357906 -0.6506231349794955 -1.269371302678649 -0.9436062952621934 -3.4559750458075205 -1.4073679870866416 -0.3390923785010033 -2.3443122327894597 -1.4210070674461215 0.6911541750283569 -1.432484578134543 -4.253934429805426 -0.9329988875316289 4.169840328069103 0.8317112817380681 -0.08815641087165167 3.6418634935869463 1.1569584242212718 -0.1976979931943111 -1.6054140999912745 -1.3232217956548293 0.40657231044411474 0.5094084722101038 0.8768009990402232 5.331246618968676 4.551568580403106 -3.7758592182183053 -0.9520950178867463 3.0362634150597674 5.185690166652124 -1.463058699066399 -3.2545759532327017 0.7575927275106884 1.5610401143006716 -0.5976026088473955 1.535312189163249 0.667866481982375 -4.456889669313323 -0.9542571546985428 2.33109458162464 4.746074077305644 2.960049952011168 1.5458044673239681 -2.169686502050432 0.5639104790157926 -1.7573087426926095 0.7399103481371607 0.8700877541226768 0.808616002094058 2.907749760055841 0.12854902495419246 0.4408252552133321 0.5552534900968501 -2.336934168048163 -1.949967891108978 0.06419556103306866 -4.157258310793124 -2.0183123854811966 -2.417191126428758 -3.041958380595061 -0.8572301500741645 0.4852571765116481 3.7291333653258874 -1.7533230520896952 -1.9866786493325186 -3.3097268999214724 -0.6627538609196405 1.034294236977576 1.6952012913358343 2.9512245877323093 1.923059418898874 2.3730677951313144 -1.8556926969723408 6.775350100340283 -1.4911569889189422 -4.478805296221969 -0.8889011211936131 -1.4770960431026958 0.17590208097024693 0.008618871826193177 0.08243127126777768 -0.009439316377279468 4.815393726550911 -0.6377502399441584 4.1642417764592965 2.5744747404240464 1.2347728383212633 2.4163362708315157 -0.2876434866067533 2.7977453974347783 -1.185841309658843 1.1352761321001656 0.9035193045982025 2.3113386702731 3.050322615827589 -0.40329639647500215 -0.2016977772445685 -1.3939004886135586 -2.539453145449786 1.4111812450920511 1.6167585507372828 4.441585812756303 2.794454890498211 -3.6354199022772877 -2.6833367507198322 0.19329372436960124 
0.6989867376319692 0.012391097417328328 -4.904741732833085 -0.8329536035249977 -4.392610374312887 -0.047304582933426396 1.051794236977576 -2.98630878631882 -2.503743565133932 1.1140193264113079 1.9223853721315765 0.8137967672977924 2.101386397347526 -2.835327850972864 1.3270682095803157 1.3106753555536164 1.2241340851583629 0.17061366154785793 1.9416542186545676 0.0005318760579356077 -0.6618876625076345 -3.3350303202163856 -1.0541655614693306 -0.5750862926446209 -4.3464909257481885 1.054507656399965 -1.7135658755780472 -4.83599031498124 -0.8378236410435389 -0.03102130704127039 0.7713032894162811 -0.8734165648721751 0.7640569103917633 -0.6534058328243607 0.6712722275543145 1.369935127824797 -0.5618983073030276 2.798328679870866 0.294663772794695 0.4392689119623069 1.5993191257307389 -0.35624247447866675 2.656619841200593 1.9763761670011342 -6.22703276328418 -0.03495478361399529 3.8033090480760836 4.3517247622371515 2.8402552133321697 0.9379690472035598 0.7983738766250763 -0.19917730782654217 1.4885054532763284 -1.3027277288194745 1.525664601692697 1.3459100863798967 2.080781847133758 4.866366809178954 -2.199680219876101 -4.985448913707355 -3.9302443067795125 0.3999103917633714 -5.1596176162638505 0.6389588386702729 0.37636355902626295 1.0862984905331121 -0.034337828287234966 0.3215936218480062 0.15763927013349618 3.785823880987697 2.8774995637378935 1.6617683448215688 -3.3488369252246746 0.8120188683360963 -0.9404043713463047 -2.1123307957420816 -1.5545154873047726 -3.635540092487566 0.4847306081493761 -2.1802389189425004 0.04826291553965622 -4.423507983596544 -0.31824055492539916 -1.3879113733531103 -1.709946819649245 -2.8975015269173716 1.4491394511822702 -2.5267734054620012 0.9939075342465752 2.4917001134281476 3.8965877759357817 4.131516447081406 2.6348562516359824 3.461194703778029 7.105891937876275 -0.7638290725067619 -2.5148737021202336 -2.5757717476659976 -4.589921690951923 1.51938596108542 0.4487674504842509 0.6855335703690777 0.776649027135503 -0.9272238024605182 -2.458368379722537 1.8919792557368464 0.38143279382252854 0.6589667786406072 2.526003839106535 -1.3579694398394553 0.4439603437745397 1.43528895820609 -3.7991495070238193 0.6751113995288369 4.2838386702730995 0.35414235232527697 4.473353110548818 3.116033068667655 2.374705304947212 4.6349784050257385 -1.3177607974871302 4.644373745746444 4.9296269958991354 2.134965164470814 -0.1049067882383736 -1.0958911526044846 -1.6398833435127822 
0.8625329814152343 0.4741041357647674 -2.3284674112206614 1.457582497164296 0.710917110199808 -7.398670054969025 -0.15453864845999474 -1.6444023209144052 -1.9992472079225196 -0.7755694747404239 1.8396712546898173 -0.9083139342116743 2.698955806648634 -1.138948324753512 0.9895215077218392 2.177263720443242 1.4998203472646363 4.689146889451182 4.021851278247971 0.7487992103655876 -0.3628772358432946 0.008824034988220923 -4.094901622895035 -0.9088741601954453 0.6990172977925136 2.6415234272751063 -4.500568667655528 -0.049682370648285484 -0.12987404022336618 4.709111115958468 2.9203891457987954 -0.6962826105924438 2.3550983771049645 4.400537256783875 2.653385830206788 0.8696449917110199 2.09417771136899 3.053119710321961 1.2580535075473342 1.2526451007765462 2.0190779382252853 1.8036860657883254 2.1556844734316374 2.7092657708751413 0.6776306605008289 -0.3133898001919553 -0.5886480673588691 0.4310126516010819 3.232878893639298 -0.40644001396038737 -0.746558001047029 -0.8781512302591397 0.13899823095715905 3.3926204083413314 -1.373597221010383 3.207961565308437 0.009311790201553092 -0.30366955326760314 -1.3546386222842683 0.030065301893377538 0.06447471861094145 1.5771952491056624 1.9100644359130963 1.0306816377279469 0.49888305994241333 0.17711247927754994 3.425576956635546 1.078935476834482 -0.2254228034202949 0.23166717563912395 -0.023107148154611287 -1.4738165517843118 0.35402262019021025 0.5381816595410522 -3.526145188028967 -2.7002549952011163 -2.6200272663816415 0.010587697844865194 0.207621038740075 -2.602439359567228 -3.47911962306954 -5.458289198150248 -1.5767694791030449 -2.4115631271267772 0.08231134063345256 -0.5262184582497164 -0.6296236584940231 -2.886806561382078 0.8263044018846523 2.178226594537998 -0.6858007154698542 5.512214684582497 2.2221651688334347 0.5628386920862053 1.8258958860483376 1.3580654611290461 -1.0822709842073115 -1.3934119404938485 -3.5507558240991184 -1.910950724195096 2.3269638338713894 -3.1354912311316636 -4.388393682924701 -0.8087446994154087 0.2091039852543408 0.8437516796091091 2.7490967193089606 2.4538569932815633 2.364364147980106 2.4749629177209664 0.7519533853939446 -2.8316019544542357 1.6779778815112116 1.1096105706308348 -0.14728512128086552 -1.0509026044847742 2.376960780036646 2.798653477008987 -3.129947648547247 -3.2835991623767553 1.2872068973039001 1.085602717912922 -0.13275168615304073 1.6788914361748537 -0.6004259226943547 -2.8764817642439575 0.8919393813803332 
0.21683109240031406 -0.2780126079748713 -1.3488275019631792 -2.1895955850274844 -1.7451614606055315 -3.140978754035424 0.9646443809440711 1.7072010950178864 1.577317337056103 2.4564115260448474 3.942862970072419 2.5861556583195178 3.239561120321089 0.6205552307826541 -0.5663539394468197 -2.535244743041619 -2.5507425181048773 3.3757739289765283 2.445544673239682 1.4388229648372741 0.304165648721752 -0.3651968196492452 -1.8071558764505713 -0.7265682095803158 -4.0543054707268125 -2.518753599162377 -2.505528967803856 -4.74670862053922 -1.5547773100078524 1.2896917153826015 2.51789568973039 1.2629312887182618 3.0856855859000083 -1.0740122371520808 1.909436938312538 -0.5588201509466887 0.08100427973126252 0.9871852587034289 -1.7859248756652994 0.7500630180612511 2.048924504842509 0.2437207049995637 0.6480932946514265 1.7645192609719917 3.7328448651950086 1.1073089826367681 -2.7540677078788933 0.09505391981502485 3.355447386789983 -1.3786127519413662 0.26938945118227026 -1.5743167917284704 -0.8683121237239332 0.1857467454846872 -1.4667252421254688 1.0663387138993106 -0.0402756958380595 0.04773985472471861 2.4885450658755777 3.1400111246837095 -0.9410412267690428 0.22578217433033765 -0.4368984163685542 -0.026495070238199105 0.012356520155309308 1.761834373091353 4.2818135415757785 -0.7201327327458337 -4.732109981676992 -2.0364013175115607 -1.731048425093796 -1.9329036951400398 1.0614409519239159 -2.540694093011081 -10.26628108367507 -2.677664688945118 -1.2210866198412005 -0.5812455065003053 -4.274575953232702 -2.8334397085769125 -2.3651132100165775 -0.5809095846784748 0.7262819561992845 -0.13864052002443064 -1.0097476878108367 0.2558221359392723 -1.8297298010644794 -3.23612730128261 -1.1585618401535642 1.590584722101038 3.6346405200244303 2.7826252072245 2.192378064741296 2.054697255911351 2.4929318994852103 -2.8361598028095276 -3.8356301806125117 -1.514698346566617 0.8629475394817205 3.224472995375621 0.13976239856906025 -6.075002399441583 -2.2002491056626816 2.2906478492278155 3.950151601081929 4.943037911177035 1.656326367681703 1.6913025259575953 0.13269395340720705 0.7182542317424307 1.5635234054620015 -1.3902676904284093 0.5337349707704389 -0.13267189381380332 2.644895078963441 -1.3614209929325538 0.42389571154349526 -0.8830684931506848 -1.2761720181485035 0.12563686632929064 -1.8212546898176423 -2.2634665386964485 1.8175196972340981 1.5934757002006803 -1.0966209754820695 -0.7064808044673239 1.15237344036297 
-0.40996285228165075 -3.0530394380944066 -1.3119322484948956 -0.40218896693133227 0.43446701858476566 -3.9511161765989002 0.7379022991013 0.6686753337405112 3.388010862926446 4.567571328854375 2.0260143530232964 2.2009506151295692 1.790461848878806 3.246283483116656 -3.990275499520111 -0.53793706919117 -0.06652460736410434 0.15035325669662333 -1.0287330075909606 -1.4411852805165342 -1.405481109850798 -3.2123499258354413 -3.315326542186545 -1.670705021376843 -0.0559095694093011 2.1449606709711193 2.005968567315243 -1.1663483771049643 2.437436960125643 3.4200447168658923 5.180683186458423 0.5901369863013698 -0.7726612424744785 1.1340271573161156 0.8535631053136723 -1.314552722275543 -0.6358319082104528 1.1255560814937613 1.7903317118925048 -0.1863904000523514 2.9292101474565917 -0.2697217956548294 1.8533507983596544 1.373513175115609 -0.5605241034813716 -1.6358885132187415 -3.456654742169095 -2.4113159846435734 0.4173194311142134 2.0515162071372477 3.164153433382776 -1.7706941802635021 3.8640860308873566 -1.1734400575865978 -2.151461696187069 0.8680679914492626 2.137703210889102 1.0872559767908558 1.025888186022162 -1.4329165212459645 -2.689338844777942 -1.3469223235319778 -0.3183709536689643 1.724158843032894 -1.4747185236890321 1.131411547857953 1.9698312974435037 0.8258653258877933 -4.030993586947037 0.5202792295611203 -1.532484861704912 -0.8814516403455195 -0.014761134499607363 -2.2790644359130967 3.807023383648896 1.106232004188116 1.583062538172934 -2.22321350667481 -1.368679369164994 -2.7887612337492365 -0.9250021158712153 -2.4746047465317162 2.8371758572550383 1.9140845912224063 -1.1341105051915188 -2.101674395776983 1.3038908035947996 2.0842933208271526 2.0929303289416277 0.714275455893901 0.9367194398394554 2.579339281040048 1.4018593490969373 2.383596326673065 3.9388087863188197 -0.920296810924003 -3.4190247360614254 -2.630252813890585 1.1896571852368902 2.932672105400924 1.491246946165256 1.226599860396126 2.6200704563301627 3.7717731873309477 1.3599704432422997 -1.2651388404153214 5.176102870604659 0.27483090480760836 1.7495099249629176 3.136871782566966 -0.4469589477357996 -1.3933383867027307 -0.3818982418637117 0.5823903018933774 -4.575230564523165 0.0058269479103045104 3.8474397958293336 0.863332344472559 1.7907223409824622 5.539007721839281 -2.487193962132449 4.546283919378762 -0.07835935564086902 -0.8873237282959601 -0.024112690864671493 -1.8965364715120843 -4.7735919640520015 
0.5662980760841113 -0.5822443285926184 0.3269421516447081 1.7412543626210626 1.6237234316377278 4.5008134106971465 2.935999258354419 -0.860196601518192 2.187170185847657 4.031451225896518 -0.2325369077741907 3.336543713463048 2.6331336707093618 -2.158615674897478 3.2767164732571326 -1.8763890367332692 -0.3787078788936392 -7.027777680830642 0.5496964270133495 1.8000189119623067 1.3986080839368291 -0.7455172323531977 -2.9327709187679956 2.957693482244132 3.379072943024169 1.3986914754384432 1.5235872524212546 1.3886514483901926 -0.7308716080621236 -0.5389274277986214 3.806403237064828 2.7694282785097286 3.727053703865282 2.8683515836314455 3.5600972864496985 -2.7153996160893463 -3.146115958467847 2.13266691388186 2.3353160718959947 3.043478317773318 3.3791750283570368 -3.529395340720704 0.4190027702643748 2.1610272881947474 4.696817249803682 1.5616264941977138 1.9640598551609805 -2.6065707617136376 3.8217690428409385 2.0840220966756826 -1.1078163772794694 -1.3429042840938834 1.1151473257132885 -0.7659730171887269 -1.8523653258877932 -1.4652681921298314 0.1512830599424134 -3.8080549253991793 -1.8445395253468282 -2.7930407468807257 -3.2357021638600467 -0.298021355030102 0.44899596457551694 2.589169793211761 0.1967297574382689 -0.5523333260622981 -1.0890863580839367 -2.550075037082279 -0.27084231306168743 0.6797019239158886 -0.1519655636506413 -0.7627340328069102 -0.07165329159759182 -0.4870561687461826 0.6691752901143005 3.754469287147718 -2.42197430416194 0.3066212590524387 2.596474784050257 4.197064392286886 0.5252796876363318 1.6062639603874007 3.1997375883430763 3.885120190210278 -1.1733449088212198 -1.2386725634761362 -2.1928426838844772 3.39280669226071 1.3403658494023207 -0.17985893682924697 -3.392736672192653 -2.7961831428322133 4.029598856993281 5.248042710060203 -0.011589702251112466 -1.4120098158973908 -3.1419775761277373 -2.0012041052264196 0.5578923086990664 -1.2996510775674024 -0.8227709842073117 2.015196819649245 -0.569117594450746 3.302844210801849 -2.4407067446121626 -1.4584284966407817 2.9694631794782302 4.424689817642439 4.663699720792252 0.621227619753948 3.779625468981764 2.2153832562603606 2.763835834569409 5.29592422127214 -3.1816351103743123 0.5110867943460431 3.114108062123724 2.463480062821743 0.013371712110636069 2.9775189774016226 3.495032283395864 4.446299842945641 7.94340131751156 -0.2531729342989268 -2.9241431812232785 -4.795653302504144 -0.8914153869644882 
-2.8954277549952008 -3.621821394293691 -1.2044695270918766 0.5213685106011691 3.032146627693918 0.846817882383736 0.4997671014745659 1.4022066573597416 0.7153304685455021 1.8964628522816505 1.2417036253381029 1.1089101518192128 5.12336794346043 2.0632954366983682 2.605586118139778 -1.9566845170578482 -1.3194149288892765 -0.4313747055230782 -3.5933954279731255 -0.9514131184015355 0.19453534595585026 -2.0683263458685976 -3.6754879591658662 -0.16400408559462523 0.2537462263327807 1.4596708402408165 -1.5814163249280166 5.7872216647761965 3.393506456679172 2.9735937091004274 4.164887226245527 -0.08103315810138731 2.3909072070499957 3.095614257045632 -0.20917215993368812 -5.146224805863362 1.1519464052002442 1.03862101910828 3.1450301020853324 0.31484331646453184 1.1049790594188986 -1.934082846173981 -0.7501131882034726 2.6023228775848524 3.3921326673065173 3.5007348835180174 3.2077770264374834 0.22111030887357122 0.5747400095977663 2.189817424308524 -1.725074993456068 -2.9667568275019627 -5.573031803507547 -2.2370622109763545 -3.3083306430503443 -1.757002661198848 -4.756296570979844 -3.73941519064654 -1.6186459514876534 -3.7516752464880896 -1.6164062254602563 -1.3840503010208531 1.3880556016054444 3.0505025739464267 0.09476050082889799 0.9266295044062471 -3.5111083238809875 -1.9712728819474736 -2.894440275717651 -0.5973814893988307 -2.254408864845999 -3.114023427275107 1.6524624378326498 -1.6872233880115173 -1.5267576127737543 -3.2642825669662328 -0.32963879678911084 0.8370268955588517 0.9922365631271267 -0.2542340546200157 3.4845759532327016 0.9160231218916324 1.8725248669400574 1.5349469941540874 2.2247683448215687 3.1421293953407203 -2.191130355117354 0.5117932990140476 0.23498883169007936 -3.4672114126166997 -0.7599028226158274 2.1416180088997465 3.3147988831690074 5.783100296658231 1.0761617659890061 -3.461670011342814 2.326522336619841 -0.5758590873396736 0.43406349794956806 -0.2813280691039176 1.8965569540179739 0.5000090742518104 -0.10139400357734926 0.05026238766250763 0.2569478884914056 -0.07984915147020329 1.2241786493325189 -1.1271308350056712 0.07537499999999998 3.095409431986737 0.7958892766774277 0.02917739726027397 3.0131410871651685 -2.115207748015007 -2.895054750894337 1.691802525957595 1.0343531323619228 -1.032205021376843 0.8010123898438181 -1.328819125730739 -3.4474986912136805 0.13466211936131225 2.9243741820085503 -0.7387689774016227 2.6761846697495852 -2.18148678125818 0.7872066137335311 
-3.8934746095454145 -3.3929914492627167 2.4245194572899393 1.8983811403891457 0.9387411220661371 1.4677662725765637 0.5463104659279294 0.3719496771660413 -1.6354693962132447 0.7714493717825668 2.0428092443940318 2.2140648721752028 0.8967569801937003 -1.556843970857691 2.969555230782654 -0.6735416194049384 -1.088874072943024 -0.1984871302678649 -3.889108716516883 0.45180590698891887 -3.503899310705872 0.6890630616874618 -2.9845292731873307 0.9383325189774016 -2.574160413576476 -1.9642594232614954 -5.684636157403367 0.5204926926097199 2.8290797050868157 1.7682543408079572 0.49352890236454056 -0.7047565003053834 2.109191039176337 -1.1305874269260971 -1.200608280254777 -4.17295763894948 1.1899503315592006 4.906105488177296 -1.1310029229561118 3.9832324840764324 2.5714996509903147 2.7931469767036035 -3.5609152778989612 0.8659981240729429 4.635147892854026 5.443043364453363 2.7650458075211586 -1.141412442195271 4.791936349358694 2.2140738155483812 0.6196262978797661 2.5132462263327806 -0.6690895864235231 2.378561861966669 -1.9709804336445333 1.0712777898961696 -2.588701247709624 -3.0386890323706477 -2.07652122415147 -3.899953974347788 -3.240292513742256 0.9089422388971293 3.2598132798185144 1.9689058982636767 5.803584111334089 -0.9233239464270132 -2.9566246400837617 -1.8387609501788673 -0.8315607931245091 -3.8466974958555094 0.47605280952796436 -6.133841942238896 -0.867789023645406 -2.107450091615042 0.6405620582846172 -2.0930934255300584 0.5720648939883082 -2.9068024168920683 5.2665506936567485 -2.2760926184451615 -0.6756430285315417 0.6380683840851583 -2.1659232178692958 1.4012334438530667 5.026951836663467 -0.9763397609283657 1.198615042317424 -1.662144795393072 -1.84900940144839 1.4803785882558238 2.9241870255649594 3.846356338888404 2.5214291946601515 -0.0657811687461827 3.795909824622633 -1.7916863711717996 -1.870399681528662 0.6318111639472994 -4.5609597766338 1.2348615304074688 1.7142245441060988 1.466487435651339 1.3257240424046766 1.022926358956461 1.3075231218916323 3.738193656748974 0.98690439315941 -0.12150832169967715 0.704116481982375 3.1092679521856725 6.052409039350842 1.6545373658494023 -0.32465500392635893 -1.1585839150161417 2.2166669575080706 0.7737686502050432 -1.1001159802809526 -2.3247105400924877 2.3413607015094664 -3.1528287234970764 1.046704519675421 2.0021543495331993 3.0999692435215076 1.501128937265509 0.805821568798534 0.5335573248407642 0.4393685324142744 
-1.4640671625512605 -1.102891043538958 2.3231696623331293 0.06146641436174853 3.385446950527877 2.183489660588081 -1.3383952970944941 -1.3099955719396212 0.44937320041881157 3.5265476398220046 -0.15361858476572723 0.5841221752028618 2.8617498473082623 4.150997731437047 4.259602565221185 0.6254649899659716 1.6954518366634672 -2.910629308088299 -0.9566460605531802 -3.4469891370735537 -2.8575054532763278 1.2865728993979582 -1.1952173675944506 2.9854401884652297 -2.2461495506500304 -1.8239237413838232 -2.467182619317686 2.0751573597417323 -2.0316367681703165 1.1302630660500828 2.7527757176511645 1.9912872785969808 -0.7020355335485559 1.1024687636331907 2.178229037605793 -2.3055376930459817 0.38721732396824005 3.8334780996422646 -1.1441457115434952 3.424889407556059 -1.8224484556321436 -2.845892374138382 -1.3890582191780818 -2.0853858520198933 -1.262342225809266 1.2193957115434952 -2.615055187156443 2.2973734839891806 2.0283775194136635 4.452191780821917 0.14345633888840412 -1.9389030189337753 -0.47452048250588946 0.8926554838146757 -1.2931635982898524 0.08313109021900357 3.2177074426315326 -3.1607817816944417 2.3666392548643223 0.27843216124247444 0.6334306997644183 0.7913586728906725 -4.9054161940493834 3.31979626559637 -0.7772966146060553 0.6718099860396125 0.19153348093534592 -2.424541488526306 -2.1458157228863097 -3.5416065352063515 -1.4535750588953842 -0.15881676773405462 0.7003490096850187 -1.5640804031061861 1.4911677209667564 -0.4265845257830904 -2.971749847308262 1.5820619274059853 -0.43657593141959683 -1.1456069060291423 -1.5780258267166913 0.09374915801413487 -2.2816224587732306 4.437798185149637 -0.5996176817031672 -2.2132802547770694 -1.4284083195183663 -4.7574901841026085 -4.222568711281737 2.311613079137946 2.0567958293342636 4.973630573248407 -1.5716751156094582 0.7423657403367943 2.0986284791902974 0.6407402495419247 -1.2909250065439313 0.6057538172934298 1.1093063868772355 2.1940827589215597 1.4612905941889884 -0.6425340066311839 -1.3150085725503882 -5.265721795654828 -2.0953213070412704 1.9925297312625423 -0.8358803769304598 1.8081752464880898 0.01271095824971643 0.9318764723846086 -1.244109327283832 -3.8679288456504666 2.789203167262891 -3.3516911700549685 2.3821889451182265 0.5882054358258441 -2.548272402059157 -1.8605781999825493 -0.33812599249629177 -1.727151121193613 2.0484585550999035 1.1222235843294648 0.47996300497338795 0.5028824055492539 -0.5607545371259053 0.2303826018672018 -2.154539874356513 
-0.6663518453887095 -1.6611818994852106 1.3360111028706045 -0.10191135372131575 3.0204476049210363 0.6565700200680569 -0.855637706133845 -1.5989748931157837 3.9637104092138555 2.294478666783003 -0.06511449698979146 0.9438288761888141 1.595297159933688 1.8101973213506672 3.0987677776808304 1.574071503359218 1.9080140476398217 -1.362154807608411 0.027891318384085154 1.765065461129046 1.83893013262368 -3.3164726027397253 1.2125967193089606 -0.8583868336096326 -0.39437038652822615 1.1009936741994588 1.5446423086990662 0.8394387269871738 3.377081624640083 2.373694267515923 -0.31460352499781863 3.838169662333129 2.1054536689643135 0.1478619775761277 1.1750382165605093 0.9231169182444812 1.3716435084198584 -1.0189279076869382 0.6766219788849139 0.7747323750109064 1.2295963484861703 0.5325961521682226 -0.5030222493674199 -0.19979669967716604 6.028762978797661 0.741691170054969 3.5481362882819996 5.034209493063432 1.2507974216909516 3.81462241514702 1.9307615827589213 0.42337016839717295 3.16347221010383 0.6822571983247534 -4.003494459471249 -1.003252159497426 1.5534737588343075 1.4864968589128347 -2.641604572026873 -1.5437179129220835 0.48036855422737973 -0.6698887095366896 0.8614674548468719 2.0940921385568445 1.935061709274932 2.2323254951574905 5.832042797312625 -3.5110324142744953 -0.46639695489049815 2.3850126516010817 -0.9612623462176074 -1.0790831515574555 -2.012834918418986 -5.079938268911961 -3.2196331035686234 2.8027927318733092 -1.4803297487130267 1.6369554140127387 -1.8384409955501262 4.050766076258616 -1.8453394337317859 -0.027862173894075557 -2.2005549253991794 1.467857604048512 3.7895650466800452 3.1812529447692173 0.009763988090044497 -0.7645272881947474 1.9571155440188464 2.521704694180263 2.3927613210016574 1.4723227248931157 1.8125232963964748 5.539486737631968 2.4911392984905327 -1.3151794564174155 -2.0318220923130617 -4.064631794782304 -2.3432538609196403 -1.4823807913794604 -5.748157883256259 -4.1428673326934815 -0.6516439883081755 -2.5425458075211584 0.5214737370212023 1.4754104572026874 1.9933519762673413 1.474207726201902 1.45775488613559 3.8844673239682397 0.31205136986301363 0.2951382732745833 -0.15521991536515137 2.175290855946252 3.725281825320652 -0.4315755169705959 -0.5251116394729953 -2.280936436611116 1.3754878719134453 0.5821644490009598 -0.028190151382950872 -0.18443100732920337 0.06518771704039786 -0.8085312145537038 -2.5510276153913267 -1.2176424177645928 -3.679553703865282 
-1.5664463179478227 -0.7561960780036645 -7.0331892941279115 -1.0719774452491055 2.953224849489573 0.19796574688072593 3.9560020940581095 2.5129515312799926 -0.5780541837535991 2.6298730477270738 -2.1880069365674895 -4.006720399616089 -0.5436427885873832 -0.70801461478056 2.522987741034813 2.732350798359654 -1.2358454541488526 0.9781367681703166 -1.9833802242387224 0.3391101125556234 -0.564407926882471 -3.7280049733880114 -5.023546374661896 -0.0928134368728732 1.4867836139952881 -2.111601038303813 2.512784661024343 4.54300344647064 -1.5358739202512868 -0.35279720355989874 2.8904404065962823 1.5076039830730301 -0.781744241340197 -0.571093054707268 2.5636484599947647 0.6084646409562865 2.3201463659366546 5.818737893726551 5.419765945379983 3.0344963353983068 4.107538172934299 3.9323837361486778 1.089201400401361 -0.18964830075909606 -1.5165690166652124 -0.43000708925922687 4.355797050868161 2.3739156705348567 1.126988329988657 -0.711229626559637 -0.8643278291597591 -4.08556888578658 -1.9742471424832038 -2.871698368379722 -4.245803376668702 -3.3444812843556404 0.733237697408603 -2.75247360614257 3.682868423348747 1.509749454672367 -0.18615099249629175 -0.8487213812058284 -0.2966423959514876 2.090657730564523 2.7544047203559896 -0.5612137684320739 -1.4676873309484335 -4.892056975831078 2.854656225460256 0.019327684320739898 -1.0254033679434602 -3.7116839717302152 -0.7504094756129482 -1.4327847919029753 -0.8503163990925747 1.0096823793735274 -0.7181168091789546 -0.2880028793299014 -1.7443913489224323 -2.8082748015007413 -2.954473867899834 0.6668730695401797 -0.3405757132885437 3.7051865020504318 3.044397522031236 1.807322681266905 0.5326754209929325 -1.6996952272925572 2.1654281476310966 3.36043604397522 1.8068781519937176 3.6193676380769566 4.977741689206875 2.252594450746008 -1.0624601474565918 -0.399788042055667 -0.40907911613297265 -1.1284746749847305 -3.4507433906290896 -2.526335616438356 -3.9279406247273356 -2.32513284181136 -3.219312669051566 1.9514470377802982 1.2672031018235754 5.020059549777505 1.895485145275281 -2.3146104179390976 3.4543962132449173 0.3296530407468807 0.09629772707442631 1.7497273143704735 0.18668645624291072 -0.1820823859174592 -0.9974821568798533 3.0261281738068226 -1.811209907512433 1.5345159671930895 2.4160557542971817 0.8884136419160631 -0.6889931288718262 2.0415002835703686 -5.008975220312363 1.4725202861879414 -0.03922658145013523 -1.5808058415496027 -1.8974277331820955 
-2.9565738155483814 -3.0490716342378494 -0.37790954105226415 1.833210998167699 2.6112795567576996 2.2466820085507373 -4.033260186720181 -2.543290288805514 6.019194005758659 1.4239905112991882 -0.8324502661198847 -0.19429003141087162 -1.3182849664078176 0.20105278771485907 1.2281400619492189 0.5750123680307128 -2.6514717302155133 -2.6155577611028704 -4.576067097111944 -1.5513012171712763 1.287588539394468 -1.204446056190559 -3.568557935607713 -1.9064401448390191 6.78366416543059 0.3428211107233225 -2.979382907250676 2.0473336968850884 3.112683666346741 -0.3946447081406509 -2.587386135590262 -5.698668964313759 2.86494437658145 0.8738995070238198 -0.1583457660762586 -0.7117545807521158 5.2039252683011945 0.7782517668615303 2.4701502922956107 0.2673865936654742 2.2920659192042576 -1.2617143791990226 -2.66281781694442 2.967398569060291 2.2063785882558236 0.6859472559113514 1.3940113210016576 2.858037911177035 3.2562208795044056 -0.7616805252595759 2.0251404545851144 0.9114206221097634 -3.098687941715382 -3.0061543495331993 -3.8546139080359474 -0.09621376188814239 -3.838110330686676 -0.03476922825233399 0.896746815286624 2.5695390890847216 -0.7819685018759269 2.410296440101212 0.9341207137248058 2.797474478666783 1.1869014920164032 -0.4339114824186371 0.7544032152517232 -1.1790925093796352 0.23148335660064565 -0.3789471032196143 -1.1324893115783963 -4.167911177035163 2.1553927449611723 -3.4475211587121537 2.423398263676817 3.983872916848442 -2.0347906814414096 2.495962394206439 -0.019610246051827936 -0.2951848660675333 -0.3911313803333042 -6.801564217782042 -2.6023617049123113 5.185714815461128 -0.010368019806299623 -1.8837925355553615 -2.8037507634586856 0.871106884216037 -0.28518456068405895 0.8362995157490619 1.2247773100078525 3.7662810836750715 5.974459907512433 6.480562559986039 -1.100737697408603 -0.13090885175813627 -1.9683007154698542 -1.749353852194398 -0.4542468589128348 -0.9547696972340981 0.7240138513218741 0.19461685498647585 0.9951962088822963 3.7635025303202156 -1.630926293517145 -0.9557424308524561 -0.5616735450658754 1.572764876537824 2.199810662245877 -1.6142016185324142 0.38544252246749844 -0.5792735145275281 -0.34909327283832126 -3.8268277200942324 -2.5153987435651337 1.4696012346217606 4.103513000610766 1.6314046112904632 -0.015271202774626994 1.7472069409301108 0.4268985036209754 2.4168589128348312 0.9726858258441671 -2.509202949131838 2.051843403716953 -0.3349373527615391 -1.5162713768432072 
-2.869375054532763 1.580628108367507 -1.039939992147282 1.6678926577087512 3.6669782305208964 3.2396442282523337 1.358443547683448 1.2732585943634935 4.135672061774714 3.3952946950527876 -1.6290395253468282 2.210630616874618 0.5723191911700549 -1.3157808001047027 3.165200026175726 4.715504973388011 -0.8918606578832562 -0.9752053703865281 0.10493240991187504 -1.3305896736759442 0.1336680045371259 0.3397944551086292 -2.642874094756129 1.6362880856818776 -0.5940417720966756 -2.678247535119099 -6.03628588255824 -0.2905670971119448 -1.6805132623680306 -1.2736324055492538 1.0514489791466712 -2.8083105749934556 -2.3715777419073376 3.058078701683971 -2.4714180699764414 1.106774212546898 1.4985113210016574 0.7960421211063606 1.2866648634499604 1.895059680656138 -1.116441540877759 6.2322380246051825 5.547894162813018 1.341700636942675 1.1825525695838057 2.4031229822877584 1.5361120102957855 4.933643442980542 2.371340851583631 3.7535662245877317 2.605193482244132 -1.3861172236279555 -2.0570978099642265 -3.799241558328243 -2.792539045458511 -5.1505359479975565 -4.931667830032283 5.346979539307215 7.740790288805513 1.0964580315853762 -0.35650233400226855 3.952796221970159 4.677974435040572 0.5090374312887183 2.5693853066922605 -1.5743689686763807 -3.251617005496902 -3.4042088386702725 -1.5371379897042141 -3.3605669226071018 -3.018473082628043 1.3968293997033416 -4.217665997731436 0.5280132405549253 -1.069738809876974 0.5566988482680394 -1.672289089084722 0.9938156574469941 1.547031803507547 -2.5598913707355373 -0.924683666346741 2.1185388491405637 3.922421909082977 0.941900772183928 2.7577373265858123 5.023358127563039 2.591670883867027 5.017118706919116 0.06505749280167523 0.2686398220050606 2.880324579007067 -0.026804366983683794 0.9686842116743738 2.24047705261321 -0.7413336750719832 0.1296457377192217 1.1774826149550648 0.013058158101387312 -2.0875664645318905 -1.1713190821045283 -3.0569492190908294 0.14778691213681178 -2.319628522816508 -4.5862765029229555 -2.1392500436262103 0.9898586510775673 0.5089085812756303 2.822633278073466 4.890859218218305 -0.7715780691039176 -0.26425314108716513 1.8531296789110894 0.988501330599424 3.363785228165081 1.852339171974522 0.9671323837361486 4.164670622109763 -3.2685812756303982 1.3597586598028095 3.2543715644359126 0.20695557324840763 -2.5647046505540527 -2.4525743826891193 -3.006529316813541 3.4261406072768517 2.78331297443504 -5.001431375970683 
0.31309017537736666 2.9806925660937087 -3.1916724107843986 1.7398237501090654 -0.9427116961870691 2.313146540441497 -0.207747323531978 2.6933073030276584 -1.6935001308786315 0.7518096152168222 -2.3500927056975827 1.6028122327894598 0.9957478623156791 3.152334438530669 2.798992452665561 2.4872334438530666 1.3945777855335484 -2.904844036297007 -2.616083675071983 -1.7729919073379283 1.9391195794433294 -1.4636376625076344 0.4940410522642003 3.6455725940144834 0.21885459383997902 -0.47924664078178164 1.969440711979757 -0.3712194398394555 2.5545048425093797 4.39583522380246 -1.5516259270569757 3.02980673588692 0.17831495070238199 4.026109632667306 2.4928018933775413 -0.46324729517494107 3.015460474653171 5.2582837448739195 1.7872064828548988 1.1416378151993718 -0.14985555143530233 -0.40153335223802455 1.6250092487566528 2.027870539219963 2.529475831079312 -0.8124611726725415 -1.9466139734752637 1.3254299799319431 3.513701902102783 0.3736119012302591 1.7963182095803156 -0.6038075429718175 -3.3646054009248756 -2.5691588866591046 -1.6722034944594713 -5.1201147369339495 -0.5262765465491667 -0.5198622066137335 2.1658348966058805 5.249373309484338 1.7747336619841199 1.6151436611115957 4.738817075298839 2.57970377802984 1.1499325975045807 -0.41477362359305464 -6.3504212110636065 -2.253122982287758 -3.8004526219352583 0.6340969156269086 -3.4790042317424303 -2.294508332606229 -0.8656541532152516 -1.760528749672803 -3.5471636419160624 -1.488549799319431 2.64591658668528 -1.3639788412878455 -0.20409548468720007 -0.3656907992321787 2.2223139342116744 5.2480466364191605 -0.00884470726812669 3.8356334525783087 1.9705229691998951 1.1403874007503707 -2.1492002443067793 -0.7510274626995899 -2.9422384608672885 -0.599589433731786 -0.8964233487479276 2.398812058284617 3.033019588168571 -2.157995419247884 -0.6297869950266118 3.8678156356338884 3.3824014047639817 4.156743521507721 -1.245163838234011 6.0465526568362264 0.3718097460954541 0.46346562254602564 -1.8797835485559724 -2.812845737719221 -1.065026088473955 2.1421994372218824 -0.3859545633016316 1.654707529883954 0.10831998298577784 3.369520111683099 -1.5142230826280427 0.6067433688159846 0.5375197626734142 3.759266861530407 2.73944158450397 0.4394783613995288 -0.6942814981240729 -0.06789270133496203 4.646258179914492 -2.2370927493237933 -3.017782915975918 -1.262388971293953 -2.636580141348922 -5.877685847657272 -0.9483017624989093 2.211063388884041 3.5709211674373957 
-0.1439296680045371 -2.408622938661548 -2.1571995026611988 2.325203516272576 -0.006741931986737631 1.4144537780298403 -1.353003969985167 0.3719680438007154 -1.3047843774539742 -2.234182008550737 3.0798449088212196 2.61693744001396 -0.6946752683011952 0.7442588124945466 1.750205239507896 2.438848922432597 2.8512749760055836 1.3178114475176685 -3.6444481284355636 0.703371215426228 2.1829785795305816 5.27068013262368 5.934841200593316 -0.26926341505976786 3.4548209144053743 2.011206286536951 -1.7705554271006019 0.08049067707878893 2.635112119361312 2.415424483029404 -3.840509554140127 -1.86485780036646 -3.3550532239769653 -2.919581188377977 -1.8070777419073378 -0.6435147238460867 0.4553007809091702 2.41758136288282 0.05791542622807782 2.8940022685629523 2.166299799319431 0.9585279425879067 -3.3990314981240726 0.5934894424570282 4.646076258616176 5.814900532239768 3.2184948957333566 2.889493281563563 2.9553795480324574 2.3928555536166125 2.916743085245615 -0.09147537082279031 -1.0086736759445074 1.0622228644969898 1.137164209056801 -3.7107335747316985 0.8776701422214466 -1.9618671363755342 -0.8056940493848703 -3.680580882994503 0.03469965753424657 3.283077829159759 2.823874225634761 1.5727140301893376 -0.4695638251461477 2.2610042753686415 -1.249063781519937 -2.398215687985341 -0.2217419073379286 -0.30493617485385216 -0.8825672716167873 -4.562013131489398 -1.9035176904284092 -0.691124487392025 -0.61771662594887 -3.360046898176424 3.5947068318645834 -3.401084983858302 -1.7260671625512605 -2.0145728339586424 0.038912138993107054 6.785314981240729 -0.008689742169095191 6.0227336183579085 3.682987741034813 -0.2641679172847046 1.8248386920862052 0.9770542928191257 1.2725510644795393 4.992623244045022 6.007023601779949 0.21424144490009595 -0.2706642090568013 -0.06925472471861092 0.4227401404763982 1.4331663685542273 -0.9727708315155744 -1.6784910566268212 3.4221553529360436 -0.3566472166477619 1.6977689119623067 -0.001460612533810313 -2.7146566617223624 -2.289092574818951 0.8012872567838756 0.10959696579705086 3.3295674461216294 -3.98806190559288 -3.1452233661984117 2.7072282087077912 4.634331864584242 1.5891100471163073 0.5917467280342028 2.425362970072419 2.7997733618357907 2.511532588779338 0.15148127999301977 2.323005627781171 2.245015051042666 2.100769849925835 0.25524995637378933 -1.8750645013524123 -1.7562921865456764 -3.8268933775412264 -0.9165672061774713 -2.632411220661373 -3.4265474216909517 
-2.048296134717738 2.675511081057499 2.081738068231393 0.3510689730390018 -0.03879673457813454 1.605809746095454 1.2397313934211673 5.216498996597155 -0.7632731655178431 0.841318165954105 5.448468501875926 4.185885393944682 2.5441876799581187 0.8530980280952796 -0.24554037605793558 4.632567184364366 -4.373252115871215 -1.3939600165779598 2.0449508114475172 0.17345190864671492 -0.6084770308001046 3.723263240554925 1.2493472210103829 -1.0507512433470028 -2.4209702469243517 2.3576858476572724 -2.163855095541401 -2.709347788151121 -3.237594232614955 -4.664128348311665 -2.1124686327545588 -2.423470246924352 -4.420568449524474 2.592816944420207 0.16625868597853588 -2.2813977837885 -0.7709652080970246 1.189428322135939 0.1856243979582933 -0.031432063083500564 -0.15979524692435212 -3.195796614606055 -2.593885568449524 -0.17640892156007326 0.8726985646976702 1.0959399048948606 1.8994489573335658 -0.7733648459994764 3.8546677864060723 0.8168813803333042 1.4450252377628479 -0.41772155571067093 1.7102689774016226 0.245670098595236 2.5421961434429803 -2.3963620102957854 1.9390864235232526 -1.7084039568973037 1.4609945685367767 0.6259193787627606 -1.144089019282785 3.585760404851234 -0.0944636244655789 -1.8206596719308958 -0.35390450222493675 0.879577131140389 -2.183628391937876 -4.425502792077479 -1.1260424483029403 -1.7463006500305382 -2.807580272227554 -0.7258165735974172 -2.669469287147718 -1.625431026960998 1.0144374618270655 1.963233596544804 3.5895423610505186 -1.2316359174592093 -3.7204035424483024 -3.9519612162987516 -6.253376668702556 0.5229259008812494 0.6128377977488875 0.9626309004449872 1.076810924003141 5.2864403193438605 -2.252701553093098 1.3769668004537126 1.5901923479626558 1.285885481197103 -1.5815481197103218 0.3484654044149725 -0.11433168789808916 4.958382121978885 -4.945399834220399 0.8905562996248145 -0.7304734098246225 -0.9012762847919029 1.6463187767210539 -2.8974114387924264 1.335342967454847 -1.2487608411133406 1.1531728688596108 2.3430996422650727 -4.8038277637204425 1.3543796789110898 2.980867070936218 -3.7510398307303023 0.5911178998342204 5.970126516010819 3.9131336707093616 -1.3568968021987609 2.6611497687810832 3.9444845563214375 -0.3548000828898002 -5.671547203559898 -1.7331884216036992 0.1588592378501003 -2.4616041357647673 -1.1477488875316288 1.6899245048425091 0.9935480978972165 -0.8673830817555187 -2.51967040397871 -1.3282273798097897 1.2812231044411482 -0.17237424090393508 
-1.3612700680568883 0.41106140389145795 1.5833580621237238 3.062874967280342 1.3391257089259225 1.2255656138207833 3.375729866503795 2.3757876712328767 3.6092040397871035 -0.6661564654044149 4.034212328767123 1.1953286144315503 1.4783773449088211 0.053948946427013346 -0.07904007285577173 0.6339792993630573 1.507135830206788 2.6022727074426313 2.0982724456853674 -1.446184168048163 0.40293595672279897 4.934002268562953 3.8201688334351274 0.04095134586859785 3.059506369426751 2.4049760055841545 -2.1821069278422476 -0.09952991885524821 -1.097129766163511 -3.4101079748713023 -3.8801766861530402 1.2207090131751155 1.6698856120757348 1.1655272881947474 4.187704388796789 -0.015823313192566094 -3.477659017537736 3.0258097024692434 7.4184992583544185 2.8640912660326316 1.626555645231655 -0.8991870910042753 -3.3576819212983158 1.9892930372567836 1.565842836576215 2.4901129918855247 3.797610810574993 4.961188159846435 0.6643664601692696 2.817034508332606 1.3802486475874702 0.19571723889712936 0.7779942195270918 -1.320743892330512 -0.41368035075473336 -1.2026336488962568 1.5361875490794867 -2.546533897565657 0.8151834482156879 -2.7766379460780035 1.6841949000959773 0.5197271834918419 -0.019835662682139425 -0.7572706133845213 -1.5192508725242124 -0.6078752290376057 -0.662694027571765 -0.7761657577872785 -4.340033810313235 -1.5383288107494981 2.200513698630137 -0.41307233225722007 0.7282499563737893 0.02221342814763109 -0.6801754428060378 -0.33652578309048076 -0.5037108891021725 -2.0282981851496378 -2.652664688945118 -0.3584177864060727 0.5498116874618271 -0.3121754428060378 -1.8379447692173456 1.5572166259488698 1.5280385219439838 -0.8787846610243433 3.9170567577000255 2.2621994154087774 1.1768157883256258 -1.4371757700026175 -0.8602517232353196 1.877006696623331 1.716002246749847 1.3763839542797311 -2.6149171101998077 1.2205690821045283 -0.3011170054969025 1.0567891981502486 -0.0737392156007329 -6.556998298577785 0.5486680481633365 2.3708262804292812 0.23906378151993715 -0.6036934604310269 2.601042230171887 -0.024683079574208185 0.23751129918855246 -0.5495954977750632 -0.2496632056539569 1.634439512258965 -0.2523140432772009 1.3061961652560856 3.711143661111595 3.6127615391327104 2.105045851147369 1.8264400575865978 -0.09168266512520722 -0.8285548599598638 -0.33565923566878975 -4.660946470639559 -1.7824661678736582 -1.6650184757002005 -4.269457508070849 -2.2654046331035684 -1.1747049995637378 2.7500492976180086 -0.7217108454759619 
0.6745124770962393 1.5586933731786057 1.5163906509030622 0.5494410828025478 -3.5527920774801496 3.455977663380158 5.628952752813889 3.406177035162725 2.786232876712328 4.991610243434255 0.4254667786406072 0.5205320216386005 2.957701553093098 1.1725385001308783 0.8111221970159671 4.69866002094058 0.1262539438094407 1.0785342465753422 -0.3609632012913358 -2.527458773230957 4.25218567315243 1.6958448433819036 0.27212618881423956 2.6924609545414886 1.9172862315679258 -0.8723225067620626 0.6561595410522642 -4.731610897827414 0.8405063912398568 -0.7519972733618357 0.5888359872611464 -1.7699683491841898 -2.606975394817206 -0.7308874007503707 2.8215559288020238 -0.05027331166564872 2.3132798185149634 1.541639320303638 1.6067987741034813 1.2675834133147192 2.351522991013 -0.4015953014571154 -1.9116557455719394 -1.3866452534682836 -2.0947202251112467 -1.4145239507896343 -1.438497840502574 2.0114496771660413 3.1031264723846084 2.6400292295611196 -0.7790605968065614 0.47550178867463566 3.6323815548381466 0.5660058240991186 3.5131478492278156 2.199590568013262 0.9923288325626035 -0.8855731175290114 1.025665452403804 -1.0591743739638773 4.932168004537125 -0.31071248145886043 -1.1262289503533722 -0.4435075691475438 4.201937003751854 0.5433744001396038 1.4619967934735187 3.5244180263502307 0.6617632623680306 0.30522279905767385 -2.687565657446994 -0.5359355204606927 3.178191475438443 0.998063781519937 -2.6901256434866068 1.1472839193787625 0.13024118096152168 1.105335267428671 -0.860033875752552 -2.483944245702818 0.5364864758747054 3.118021769479103 1.4160706090219002 1.1460598333478753 0.5966253381031322 2.581458860483378 1.1202564566791728 1.9786332344472557 -0.07660962394206439 2.0936763153302502 3.3364165430590695 0.958094101736323 1.3503616394729951 -6.447625425355553 -4.146718872698717 -4.8034999127475775 -3.9897218829072503 2.3301472384608672 -2.189325756914754 1.6415732047814324 -3.0902693918506237 -3.2179318994852104 -1.6001683971730214 4.354630922258092 3.075553180350754 -1.2893266076258616 -0.4305407468807259 0.7421225896518627 4.973864627868423 1.225005017014222 -1.3206158057761102 1.8999043059069887 4.043334787540354 0.8021758136288282 1.8189717956548292 0.9391245310182357 -3.100837186981938 0.656168986126865 -2.6670403978710406 -2.841513175115609 -1.1034588168571677 -0.298212241514702 -2.393985472471861 -2.8133963004973386 -2.045184298926795 -1.3041750283570368 0.6674826803943809 
-0.10384911438792425 1.776894053747491 2.3082095803158533 4.393185804031061 0.9885230128261058 1.534723169880464 3.3393879242648983 1.3660759968589127 4.4579260099467755 3.134955719396213 1.537429696361574 1.2517506762062645 1.4330205479452052 1.058730390018323 -0.006560268301195358 0.6595711979757438 0.8102699153651512 1.38355287496728 0.017676550039263588 -0.0719241798272402 -0.6372928627519413 4.079507896344123 -1.2349992583544191 0.6140679260099468 0.020656102216211496 0.9613928976529098 1.017028378850013 -0.18512111072332255 -5.097408384957682 0.10676165474216909 0.005351755954977749 1.0770072855771746 1.6046141697932115 -4.1491634674112206 0.517207311752901 1.8312974216909517 5.213483771049646 -1.8247374138382337 3.7700015269173717 -0.31486888142395947 4.183100732920338 1.2590569976441846 -0.5573710627344909 7.722181310531367 3.082286449698979 -0.3053866154785795 0.16064563737893722 -1.4477879984294562 0.12121027615391326 0.40465986824884387 0.7996104833784136 0.42529657097984463 0.24237865369514 -2.0303325407905066 3.040117354506587 1.68647114126167 -0.9914083631445771 -0.8093140650903061 0.9350926402582671 3.8412660326324053 0.8289028444289328 5.933559244394031 2.163797181746793 1.342880398743565 1.9285266338015878 -2.2082510252159495 0.22247491492888924 2.1892097111944855 1.4863915670534857 3.1886273012826103 -1.913840698891894 -0.8468427275106883 1.592484163685542 3.1784266207137244 0.14565828679870865 -1.723107953058197 0.7873488788063867 -1.6740046025652209 -3.833104441148241 -1.4304566791728468 6.32130398743565 3.0218802896780383 -1.4177943678562077 0.5878993543320826 1.0830757569147542 3.3775575865980274 0.5318890367332693 1.1399625687112815 3.925758223540703 -1.083904676729779 0.8456608280254777 3.474286275194136 4.959208402408166 2.501415670534857 1.788699044585987 -2.626203429020155 -3.266662594887008 -1.4263611159584677 -4.770865980280953 -1.9178540703254514 -2.4747423872262453 -5.221388840415321 -2.8293713463048595 0.8025948215687985 -1.0631132536427885 -3.329689599511386 -1.9580683186458423 -3.780967193089608 -0.2975035555361661 0.7334417808219177 0.0198919716865893 2.9956873309484333 0.2634175682750196 0.26890085943634934 -1.4095553180350755 3.7161340633452578 0.7839429369164994 -0.6281404982113253 -5.272313497949568 -2.830113864409737 0.5133398045545763 0.8239456199284528 3.868285489922345 -4.263646714946339 -3.649657097984469 -1.7745780036646015 -1.5651683535468106 
-7.034103481371607 2.3736384259663206 2.2656343251025213 1.5527610156181832 -2.601411307913794 5.80878239246139 3.032135503010208 1.7939238504493498 2.756204519675421 2.976399746967978 1.6890809266207134 1.7674203603524996 0.05871831210191082 -1.5844303507547333 -4.330483160282697 -0.6844958118837797 1.662978317773318 2.7320977663380157 -1.9610539874356512 -0.269584285838932 5.093912834831166 0.6474793429892678 2.745927275106884 2.3639640956286536 -1.1758389320303637 3.4647668179041964 -1.0437241078439925 -1.26691170054969 -4.8141935694965525 -2.317401186632929 1.8020817118925048 1.710658079574208 3.088899528836925 3.2047002879329898 -0.03396646889451182 -0.6259232396824012 -0.10693228993979582 1.270442217084024 -0.08589614344298054 -2.76036929587296 5.700112773754471 1.0268850013087862 -0.23368231393421166 3.208474391414361 3.993166390367332 3.9470222929936303 0.08489865413140214 -0.3072045633016316 1.32294055928802 2.7972157752377624 4.176609807172149 2.0983153520635196 0.4132972689992147 -4.492239769653607 -4.48024757874531 3.6112666870255645 -0.2740944725591135 -0.7265118445161852 -2.1137098420731175 -0.20440005889538432 -4.940881467585725 1.140632623680307 -0.7794864104353896 -0.6649050475525695 3.6787409475612947 -0.3017385917459209 1.47595168397173 -0.00011214363493586947 1.9446897522031235 -0.31212263327807344 -1.2160715906116393 2.654858651077567 -1.0156536733269348 1.012707529883954 0.8231815722886309 0.6959022118488788 0.9374079705086815 -0.9656104615653083 -0.9658302940406596 -0.9900334831166564 -1.406391523427275 -4.664815897391152 0.6388757743652386 0.5956539568973039 0.7768965840677078 4.5019688508856115 3.5086277375447166 -3.05786580577611 -1.529043822528575 3.6120449786231563 -3.3351579268824705 0.31594891370735534 -3.318970203298141 0.5519630922258092 4.791032632405548 0.5109239813279818 -3.0301044847744523 -4.248975656574469 -3.529412791204955 0.1553215448041183 -0.4606369426751592 -0.7005455021376843 1.960392374138382 -0.05275002399441584 -5.333765160108192 -2.378355509990402 -2.410515225547509 -2.2543414623505798 3.068510601169182 2.4798148067358867 2.6480972428234884 3.2126190995550123 0.34824057673850445 3.211803507547334 0.6081273667219264 3.7596252508507106 1.0549980804467323 1.4498758616176597 3.2940107756740242 3.3140594188988737 -0.1534563214379199 1.014578374487392 -0.26716841898612687 0.19063208925922692 2.41012935171451 0.7343916543059069 -2.294805208969549 
-1.2510691039176336 3.178430547072681 1.0595735974173282 0.06267763720443242 -1.2013151993717823 3.2351812669051565 -1.468004253555536 -1.6258659148416368 0.06655287496728034 4.481419160631707 -0.8368715208097024 0.6543695576302242 3.9467646802198755 -2.432546898176424 -1.8632794913183839 -2.2006524299799315 1.9971265378239245 3.6304035424483025 1.2337492801675245 0.662947299537562 3.0152517232353193 3.654405811011255 5.031334307652037 -2.5209933688159847 0.27654567664252677 -0.23488362708315152 0.372279142308699 0.7878430110810574 -0.5603427929500043 -2.3049777506325797 3.0915997731437046 1.382863777157316 1.3797575473344383 3.7594010121280865 6.141654960300148 4.474547378064742 3.7685993805078084 -3.761739595148765 -0.6878393028531541 -0.7411612424744786 3.0488953843469155 2.254714466451444 3.41294302416892 -1.1019481066224586 2.2577650292295606 2.540895209842073 -0.9687926882470987 1.068849184189861 -1.5461231349794955 1.1328755344210801 0.8290877977488874 1.2548012826105923 -0.9362676904284092 0.49553898001919544 0.6988778247971381 -0.3992745397434779 0.3874654480411831 -4.6613681179652735 0.14739076869383125 -0.5987956112032108 -0.9741026960998166 2.545954759619579 0.10496096981066223 2.7202416892068753 2.90961478056016 -2.0853283090480756 2.479016228950353 1.477322419509641 2.196695968938138 2.621588430328941 1.4843649332518976 -0.4663163336532588 0.24683646714946336 -0.5365920949306343 -0.44896937440013956 2.2555180612511996 0.9091245746444462 -0.32574965099031494 -2.492361704912311 -1.9243183404589477 -1.9323264549341241 -5.607757176511647 2.498163772794695 1.574370888229648 0.6147165823226594 4.459839019282784 0.42763428147631094 -4.3076956635546635 0.0707121149986912 -1.303139102172585 -4.833088953843468 -2.7644145362533807 -0.5116896213244917 -0.12979319649245266 3.2831234185498643 0.4977635677515051 -4.952816290027047 -0.6020274190733792 1.3747712023383647 -1.9650870997295171 1.832793059069889 -0.7215958904109588 1.8476982375010904 -3.7109460343774536 -4.060424046767297 1.7293591527789893 3.351343469156269 1.0299507241950963 -1.0066580577611028 -0.9086453407207049 0.9672857953058197 1.8003294651426576 0.2670556016054445 -1.8698501657796003 -0.028324153651513827 5.768950135241252 0.3936100471163074 -3.488317773318209 -2.9716270395253463 0.48995683186458416 -0.33636530407468807 2.481173326934822 0.8160481197103219 2.1250109065526566 -1.554737784661024 -5.666000785271791 -4.324551304423697 
-3.584247665997731 0.007307798403280691 -0.0800931441409999 -1.9595400270482504 -1.9537892854026697 1.0894402102783352 1.8159478884914053 0.8305951705784834 3.5075157054358255 2.8756269086467148 -0.8562984469069015 -1.3232925355553613 -0.17405031192740597 0.0747250567140738 -1.9044064435913093 -2.1354910130006104 -0.30697633278073466 4.1579901404763975 0.7813309920600295 1.239456548294215 1.439005627781171 3.342150990314981 3.5862095366896427 2.558563170752988 0.9105228383212634 0.37981317075298837 -2.0761468458249714 -2.2189211238111857 -1.2320474653171622 -0.8510011560945816 -0.1651718807259401 0.9230382601867201 0.07777811491143878 -0.16291471512084457 -1.6821706439228687 -0.47735097286449696 -0.5271803725678387 3.8081188377977484 -1.6698807913794604 -4.403630573248407 2.892871913445598 2.611176817031672 1.9413069322048684 -2.2564597330075906 -1.8994957028182529 4.336293299014047 0.32065290986824885 0.8155739682401185 -1.7772402495419246 0.034303477008987 -1.6675243216124247 -0.3329011430067184 -1.2813903018933774 1.698463157665125 -2.3677822615827586 2.090557324840764 2.1358052089695487 0.34249722973562513 0.8807570892592268 2.0120757787278594 2.219639429369165 2.1903481371608056 -0.8145996422650728 -1.3867831559200767 4.639953974347788 -0.9552924046767296 -1.5466516228950353 1.942315308437309 3.3858991362010293 5.521528880551434 1.454194660151819 1.171999389233051 0.4633699502661198 3.3982706570107313 -2.7952986214117437 1.6527418418986124 -3.0829737806474125 -5.2238454323357475 -4.062737762847918 -2.2484449437221876 0.21670440406596278 2.6770635197626733 0.2248995506500305 1.5886437701771223 3.5767088386702723 -1.0358322572201377 0.7067586161765989 0.45991224587732304 -2.45597635459384 -2.924393813803333 -8.117595105139166 -2.780072201378588 0.5320361879417153 -3.9875002181310526 -0.38059124421952706 1.4737403804205564 -3.5756668266294387 0.7943798970421427 3.9101786493325186 -1.483275194136637 -1.9809380944071195 -3.28393050344647 0.47704438966931323 -2.837172367158188 1.7121998952970945 -0.5921428322135939 1.4062789896169618 -4.897083805950614 -1.1294344734316375 -1.4234485865107755 3.459484120059331 1.1779150379548031 3.002662289503533 1.477518562952622 -0.7223426184451618 -0.011100039045458511 2.0689410173632314 -5.5139346479364795 -6.675860527004623 0.6617674722973562 -2.4962446557891975 -0.5846286100689293 -3.085552525957595 1.3251672410784399 -2.1330639560247793 1.3834934778815111 -4.390942544280603 
-1.1166492670796613 -3.6402582671669137 -0.6565704345170578 -0.9692227990576737 2.5655828461739807 2.014300366460169 1.2858628610068927 0.6554142090568013 2.1050492976180086 -0.5307786187941714 -0.8374720792251984 -0.8744614780560159 -2.735822135939272 -0.20547543408079572 -3.2006247273361836 -4.421209754820696 -4.65915997731437 3.040021376843207 3.341261233749236 5.975817555187156 2.5034445074600815 -1.4859814588604832 -1.530129831602827 -2.0696445336358082 -1.8527799057673848 -0.09642542753686414 4.226311403891457 1.0010691039176336 -1.4949609763545937 -0.8660261975394816 0.07919898132798185 1.3003647369339497 0.4044516621586249 -2.925134368728732 -1.9017876494197712 -1.30384597766338 -0.9084361748538521 -0.15460656792600994 1.5706956853677687 4.017067009859523 3.0094204257918156 1.8354796701858473 -2.897479713812058 -4.3086656923479625 -2.0323033112293865 2.8122192653346127 3.5237208795044057 -0.9509381816595409 -1.0066596501177907 5.731227423436 3.9920473780647407 -0.3686834264025826 -0.42252678649332515 0.20176387967891105 -0.46228878370124765 -0.6743093098333478 -0.7247478405025738 -0.701182204868685 -0.8231123811185759 -1.7848927231480671 1.7608801806125118 -4.4616392548643224 2.929293037256784 -2.535205915714161 1.0097029709449437 1.931399681528662 2.547315679260099 1.7715590262629786 -0.09090918113602652 0.8614959427624116 1.044577480150074 3.1185876014309395 -2.7290698891894247 0.800591309658843 2.923752944769217 0.4180835878195619 -0.46590280080272223 -2.090955588517581 -1.8191073422912483 2.6786912136811796 -0.13807880638687722 2.1470614911438792 2.481033723060815 1.9206451225896517 -5.127443504057237 -1.966400292295611 -1.2949915801413487 2.3701681790419684 -2.0952756303987434 -1.5475777637204429 -4.125161416979321 -2.016407228863101 -4.100107320478142 -5.723077611028706 -7.4724714248320385 -2.9739028008027217 -2.9092376319692868 -1.9770696710583717 -1.8110706526481108 -3.2395037518541137 3.029431114213419 -1.942229931943111 0.8273657185236889 -3.716498778466102 -0.5748695794433295 -2.32107582235407 1.2679587077916412 -0.9454430241689206 -2.0770949088212194 -2.558531541750283 -3.349649245266556 0.29623100078527176 0.2587331166564872 0.35624803682052175 -0.09353029404065961 1.6210270046243782 1.5651961434429804 2.5634082977052612 2.2965343338277635 -1.293034704650554 -3.4205398743565127 -0.8656346086728905 1.9336329290637815 -0.41045397434778813 -2.26838386702731 -2.613307521158712 -3.3586949219090827 
-6.196139952883692 -3.148761015618183 0.27629257918157224 -4.598146322310444 -3.460237326585812 -1.6559679783613994 0.05906000349009684 -0.24573981327981848 0.40211866329290635 0.6167137466189686 0.15745464182881072 -0.09249227816071895 -0.7003836488962567 -3.041555056277811 0.5929116787365849 -4.263345912224064 0.16986901448390193 1.3234096283046852 0.7552900924875664 1.1180965884303289 0.31024369601256435 -2.533441889887444 0.4784758310793124 0.6838432073990052 -3.3266091527789894 -2.4805313672454408 -0.8641503795480323 -2.70733312974435 -4.220621673501439 -0.27344956810051474 -0.5647813236192304 -1.6237310880376927 -4.177950222493673 2.6119367856208004 3.1344415845039695 -1.5354358912834831 -0.8252181310531367 -4.085140912660326 -1.1464547378064738 4.11853895820609 3.042519849925835 1.6108078919815023 -3.267603612250239 -3.5425765639996505 -0.13691831646453187 2.278348529796702 -1.385638338713899 1.6198236846697494 2.8355041008637984 0.13711511430067183 -2.907527048250589 1.489399943285926 -1.2090086598028094 -6.641997644184626 -3.5264948521071457 -0.3423750109065526 -2.9463788063868765 1.002490620364715 -2.3458755780472904 0.1834963790245179 2.1570614475176684 6.015404851234622 -1.5636199938923305 -0.13068838670273097 1.706095497775063 1.7807436523863536 -0.8326543931594101 3.0771806561382076 2.7736344996073634 3.624367638076956 -0.5774280821917808 -0.3102040834133147 -0.44494335136550034 -1.855037496728034 0.9680780254777068 -1.5881004711630744 3.1896457551697055 -0.6162527048250589 1.4727665997731436 0.9463317555187155 2.6394082104528396 1.2067766338015877 2.3796359392723145 0.4955630616874618 -1.561407948695576 -2.40741449262717 0.8547427580490358 6.82961696187069 -3.366888360527004 -2.8889566791728467 -1.7268562952621933 -3.4610721141261664 -1.2127621717127648 -1.80770447604921 0.5141797618008899 -1.6089718174679344 -2.925794651426577 0.6928819474740423 2.1238307739289763 3.601097635459384 4.515016359828985 -2.2629685455021376 -0.5078611595846784 0.2758547465317162 -5.793506020417066 -0.7079093665474216 -2.047930001745048 -2.992066573597417 -4.915792688247098 -2.2704061600209404 1.3366303987435648 -1.3539516403455194 2.812859916237675 0.6953103568624028 3.6070766076258614 3.0291955326760314 1.7323923305121716 1.1546237675595497 1.463779076869383 1.189582344472559 2.0725629744350402 0.3809834656661722 -1.7493735494284965 -1.0169408646714944 0.7341500959776632 -2.0472156443591305 -5.3974956373789365 
-2.916712328767123 -0.6619317904196841 0.025773311665648717 6.321621368117965 -1.802743630573248 2.272004406247273 2.3246891632492797 2.1425457202687372 4.573734621760753 1.9991590611639471 4.24588321263415 -1.3833347002879328 -1.648173021551348 -3.742239115260448 -2.885255867725329 0.055493011081057496 1.0860680350754732 1.8003879678911088 1.2835418375359915 1.2421320129133582 -1.4233435127824796 1.3262459209493063 0.6786295262193526 -1.5663961478056012 -4.755216822266817 -2.081850514789285 -2.0370270264374835 1.4634031716255123 0.09851985865107755 -2.6157237588343074 -4.085049515749062 -1.7085332213593927 -2.3081860221621144 6.261565090306256 -0.25372779425879066 1.7355465927929499 0.7174654698542884 1.0886466495070237 2.610118008899747 0.7030673588692086 -0.05488174243085245 -0.8164637684320738 -2.4084857342291244 -2.8159202949131834 -0.5239530800104703 -0.10821197103219614 -1.052766141697932 -3.793927231480673 -0.13003512128086553 2.421872000698019 1.7396700331559198 -1.338055579792339 2.544654262280778 -2.7051053572986645 -4.293466538696449 -1.4495032283395863 -2.7362073553791117 -2.8800811447517662 -0.26238526306605003 -4.259604964662769 0.2897778771485908 0.958165997731437 -0.5927218610941453 2.410204170665736 1.873906334525783 4.401706439228688 0.8968043146322309 -0.5312660108193001 0.28093421167437393 2.9935601169182444 -0.2895824317249803 3.3325746008201724 -1.5236141261670009 0.3114101300061076 0.023634813716080616 -0.5062775281389058 -3.132238460867289 0.39221529534944594 -0.45965027048250584 1.7835295567576996 3.652602739726027 0.30391737195707175 3.624062472733618 0.2710950615129569 -1.5311906683535468 -1.1999800846348485 -0.7298040965011778 -1.1133272838321262 0.54197253730041 1.6020963048599597 -0.8660070456330162 3.3290474216909516 -0.015134218436436609 -5.095479233923741 -0.8978427493237936 2.39407446994154 -0.019458564479539302 1.4039941104615652 3.5039817642439575 5.364528836925224 0.8947515705435825 -3.46381925660937 1.8603272183928101 -3.1416523427275105 -1.435221773841724 -2.1620499083849576 -2.043850209405811 -1.3873328243608758 0.007927680394380942 -2.000520787889364 0.39362171712765026 0.08996527789896168 -0.7231036776895557 2.213658930285315 -1.3392669924090392 3.6288175115609453 -1.127604724718611 3.2927770264374834 1.6687755213332167 0.6594317686065788 -0.8681070587208795 0.4886500959776633 0.876723715208097 -3.0701544367856206 -5.107456373789372 -5.415484687200069 0.04574986257743652 
-0.037088035511735444 -1.0733974784050255 -3.0799312887182615 0.7305488613559026 0.8316581232004188 4.098414405374749 3.6384392723148062 1.2719990838495767 3.179630267864933 2.1643380376930454 2.1118709754820695 1.661469614344298 -1.8093109021900355 -1.8186332998865717 -4.010063694267515 3.1258888840415318 3.60229626559637 4.491371171800017 1.7990191300933598 -2.840908297705261 -1.0658952534682835 1.476413380158799 -0.8920004362621061 0.09264522292993631 -3.849387924264898 -0.14941971468458248 -4.114194660151819 -1.634713637553442 -0.03347908995724631 -1.0470492758049035 -5.744289765290986 -2.519069671058372 -2.879322266817904 0.48054654916673933 0.4185386964488264 0.6748765378239245 3.689521856731524 -2.562943896693133 0.39639878719134447 -0.24767529011430062 0.14947996248145884 4.634979931943111 -0.0913408559462525 -0.688600558415496 0.9833629046331035 -1.8095382165605094 -0.8355471163074775 -1.6201103524997815 3.2158744873920244 1.062335965448041 0.3516693787627606 2.114965862490184 1.4627346653869644 1.7461523645406156 -0.04593268039438094 -1.319506762062647 -4.7570441060989435 -4.91713288543757 -0.05095654611290463 1.3102635895646102 1.9801278466102432 -0.014437873440362967 1.4348407861443153 2.151861552220574 1.695928802024256 0.7270788325626035 4.8398278945990745 3.9818532414274492 3.223747055230782 -0.38496287409475605 0.9423062778117092 -2.796073641043539 -2.0010035337230607 0.6846768824709885 -2.9578522816508155 -0.204455110810575 0.5403342640258266 1.1893956461041792 1.052802024256173 2.8536960125643485 5.416115304074688 0.08629794956810051 3.0720089869993887 1.5549497426053571 -3.2970150946688768 -1.4578249280167523 -1.2396715818863973 -1.5921558764505714 -1.336259117878021 2.836115522205741 4.142511124683709 1.5658268911962305 1.3911086074513566 1.9677269871738938 -2.7377248931157836 -2.24443329552395 -3.3755791379460773 0.22561349358694702 4.490153564261408 1.078931659541052 -1.0494047857953057 -2.0377174984730826 1.5570132623680306 -1.3472147936480234 -5.352745179303725 -1.7064599075124334 -1.4689837056103303 -5.714303071285228 -3.2255278771485907 1.5728305121717125 1.0962765465491666 0.9095749280167523 5.243390629089956 1.1310515661809615 0.3733816857167786 -0.47261329726899914 3.873258659802809 3.169319431114213 3.3472417328330857 0.5932840938836053 -0.6143733967367593 -0.08800243652386353 1.6825170796614606 -1.3041285882558238 -4.725696928714771 0.9843185367768955 3.5760457202687372 
0.2583470901317511 0.52293706919117 -2.078014331210191 -1.5407601649070761 2.342489747840502 2.817829814152342 4.125115391327109 5.579946339760928 -0.0115165960649158 -1.5134914928889276 3.986793691649943 4.327539263589564 -0.42905599424134017 0.8927141392548643 2.6050567140738154 -0.07342989049821132 -2.1081670883867027 -2.1733570805339846 0.14343730695401793 -2.053538042055667 -1.405748756652997 -2.0684400357734924 -1.0551715382601865 -0.803668571677864 -2.21569125730739 0.12326130573248406 -3.759575953232702 -4.1697744524910565 -0.8036861094145362 -2.426836881598464 -4.108888404153214 -3.4103819474740424 -0.386525870342902 2.1857189599511386 0.358808350056714 3.4461124683709965 1.2284881772969198 2.672848137160806 -3.122439795829334 0.19900652211848877 0.5412684102608847 -0.3687957857080533 -2.3749932379373524 -0.7862520504318994 -4.242476659977314 -0.09193497295174939 -2.9159006631184012 -1.332534988220923 2.393336096326673 1.6832381772969198 0.20520911351540003 -0.20743841287845735 -2.8288096588430323 -2.352504580752116 -1.6005303856557018 -1.0733778029840326 -0.8739743041619403 -0.06642478623156792 2.4826452752813886 0.4222083805950615 0.0688361552220574 -2.1205423392374136 -3.8942005496902534 3.974384434168048 4.1205285315417495 -1.203183862664689 0.6644863449960735 0.5460263066050082 2.1355140476398216 1.3216399092574818 -2.7071047465317157 0.03435136113777157 0.6460064784922781 0.9577087296047464 -2.8260372131576648 -4.304613908035948 0.6319980368205217 4.0443752726638165 2.415630835005671 1.2006540005235145 0.5961421996335398 3.427133757961783 2.8562970072419507 -0.6638935302329639 -0.4499554140127388 -3.131811796527353 -1.0157288194747403 -2.29519195532676 -2.441684626123375 -0.7751375098158972 5.358757307390279 0.8297231480673588 -2.457143137597068 -2.4144494372218825 -2.095382100165779 -1.256070456330163 -0.339529207748015 -0.2533754689817642 -4.553621193613123 4.576215208097024 0.9476445990751242 -0.934983531105488 -1.0747912922083587 -3.797270744263153 -1.4484077960038388 -1.6833775412267686 -1.7506396911264286 -1.0574805645231653 -1.4824465578919814 0.8529914928889275 -3.7521893813803326 -0.9622205304947211 1.989067184364366 3.7425813628828193 0.9677519413663728 4.252519849925835 2.103785751679609 -0.1733125599860396 0.8419298272402058 -0.8144700069801937 -3.1836039612599247 -0.9078858083936828 -5.471368117965272 -1.9864301762498908 -4.519014483901928 1.445443547683448 0.5320492758049035 
-0.4474911438792426 -2.910463310356862 -2.413384957682575 -2.7333005409650117 1.4731582104528398 3.9481652997120666 2.80431572288631 2.6076306605008286 7.19349729517494 1.5980989006194921 0.984787976616351 1.3553285489922344 0.7447796221970159 3.467291684844254 2.214266643399354 -3.6535991623767554 -0.6163475263938574 -2.384615653084373 1.0055151601081929 -0.028694681964924522 -2.047242387226245 -1.05353234883518 -3.7079644010121275 -0.8009424570281823 -1.4274333609632666 -1.906754253555536 -4.412195707180874 -0.16725139822005058 -0.10179035424483028 -2.0944836401710143 -3.4811759445074593 0.0763987413838234 -4.248003010208533 0.5801995026611988 4.769177209667567 0.5610720704999563 -0.7406106360701509 -2.7612376755954973 -1.7973389320303637 -1.93118846522991 0.5229135328505365 -0.44782612773754465 1.4704645973300756 -0.07921245092051303 3.6515118663292903 1.9473962786842332 -0.35144228252334 -1.5765990969374397 -3.1746191431812227 -0.15957365631271264 -4.30650837623244 1.7184129438966929 -2.88003620975482 -1.2500019195532674 -0.9600215513480499 -4.00776502922956 -1.5975165343338276 -1.5234085158363142 0.48953032021638593 3.2666154785795305 -0.5459785795305819 -2.3744638338713897 2.509236105051915 -1.040664950702382 -1.8763222231916934 3.1121786929587296 3.662139865631271 4.2788290725067615 1.1342131140389144 2.485803158537649 1.1064722101038305 -2.705423828636244 -2.6524182008550734 -3.1589579879591656 0.7578720879504406 -1.206178867463572 -4.007137248058633 -4.242224936741994 5.066504449873483 -1.6761262542535553 -0.41038114038914575 -1.2019215164470813 -1.2733912180438005 -0.9647546461914317 2.692151208446034 -3.1437143355728114 0.2357727292557368 -3.709551958816857 -1.5075659192042579 -0.43515744699415404 0.20736041357647672 -0.6212371302678649 -5.545070674461216 -1.8388033112293865 -1.8494054620015703 -4.389546069278422 -0.9041846479364801 5.663610068929413 4.203461521682226 4.0344516185324135 3.5621666957508067 3.4650802722275538 1.7557990140476396 -4.1483328243608755 -0.9203056888578657 2.8052161678736582 0.1774990773056452 1.1064363493586946 3.4653446470639557 1.0223791553965622 4.939660588081319 -1.71870168397173 0.26508081755518714 2.934815679260099 3.487849664078178 1.7317783570369076 4.33432270308001 -1.5890278553354855 -1.4239017537736671 -2.119461957944333 -0.979501963179478 -0.56711231567926 2.0709047203559896 -3.5093811622022506 -5.246718872698716 -2.643040092487566 -3.768176860657883 
3.3247463135852016 -1.237637488002792 -1.8076661940493846 0.45818379722537295 -5.760586554401884 1.7084693744001394 0.15870181266905156 3.759455108629264 2.272581581013873 -0.09749479757438267 0.5856877453974347 5.44007656399965 -0.8539009466887706 -0.7937095585027484 -0.1995718872698717 0.09755215731611551 -1.7116739595148762 1.3116079966844079 -1.423522685629526 0.22874537562167346 0.05477741907337928 -0.31890633452578304 -0.3283750109065526 2.784968807259401 -4.54887618881424 -4.328903891457988 -2.2056282174330337 -3.5329960300148326 -3.732923392374138 1.2122132667306516 -6.252849664078177 -0.9403362053921995 -3.0630566704476045 2.079909322921211 -1.8625916150423172 -4.656023470901316 -1.0374137073553789 -1.3439943285926181 -1.3766894904458598 -0.9746908428583893 1.7420594407119796 0.8046452316551783 0.7133581493761451 2.2751993717825667 3.482568056888578 1.1708062123723932 -0.6314472777244567 -0.6855747971381204 -3.316418288107495 -3.692087732309571 -2.555497775063258 -1.495152168222668 -0.46789872175202857 -1.1557796003839105 -3.5262867550824533 -3.3885588081319256 0.8561315984643573 -3.5501943547683443 -4.979675202861879 3.836795000436261 0.9641492888927667 -1.7149503097460954 -3.0404543669836834 -3.19384150597679 3.172325713288543 2.8555485995986385 -2.0435976790855945 -1.2226892068754907 0.9889923654131401 3.2078817293429887 2.760535075473344 5.127581144751766 -1.0909886135590263 -0.3513181877672105 1.8012378282872348 -4.822415801413489 0.42360236890323705 -2.443619448564698 -0.8257311971032195 -1.533113580839368 -1.9717237152080966 -1.2767542753686412 0.5300863362708315 -2.8241783003228336 -0.9828029185934908 -2.5736148678125814 2.0571892941279115 -0.4758840415321524 -1.9492319605619053 -0.19933198891894247 1.9475175595497773 -1.9724262717040395 -1.2243983073030276 -1.1514247884128783 -5.705284224762237 -1.2295320216386003 -2.7698196056190554 -0.9062652691737194 -4.035213114038914 -0.316718501875927 -0.6114277331820958 2.6712948259314193 -2.1702181092400314 -1.1750054750894334 -0.5007475133059942 1.047569692871477 3.27297705261321 -0.5204782087077916 -2.688127126777768 2.3701363319082103 0.3261774496117267 0.6631358302067881 2.2528961259924962 5.141244437658145 6.73978514091266 2.656882907250676 5.07255017014222 4.51541728470465 1.0529636811796526 -5.000725503882732 0.08098526960998166 -3.271829028880551 -4.098392156007328 -3.103497295174941 -4.188186894686327 -0.6989318122327893 0.7972021856731524 
-0.423357931245092 -1.5432532283395861 3.7202846610243427 -2.2531428322135936 6.2736000349009675 3.8814004013611374 1.576480891719745 2.7925612948259313 0.994814544978623 3.6713242736235925 0.9186433121019107 4.065147238460867 1.1452102128959079 1.8013548555972425 0.12804235014396648 3.1830213332169963 -2.5165561469330773 0.13385201553093096 3.4181602826978446 0.432532130704127 -0.7527604048512345 -1.4851674810225983 -1.7339630049733878 5.909344079923217 -1.4275188901492015 1.3843754907948693 -2.7336403891457985 -5.5230381293080875 0.477070521769479 4.987165168833434 -1.998668375359916 -1.1045601169182444 3.428038565570194 3.522272925573684 0.41659924962917716 0.02935368641479801 -0.29143338277637204 -0.18265198281127298 -3.7502741907337924 -4.208720879504406 -0.7377863406334525 3.9989743477881508 3.462577000261757 2.95037693045982 1.2158248843905417 5.4603802024256165 -5.32254798883169 -1.6581528662420382 -4.649645318907599 -0.3242997120670098 -5.97599380507809 0.4838785882558241 -0.010755827589215599 -1.7558420731175288 0.5029042840938835 -0.1614971163074775 0.4796597155571067 -1.184932008550737 -5.172395297094494 1.5153496204519672 -1.038383670709362 -1.783781868946863 -1.1797908559462524 -0.34883622720530494 2.3784824622633276 -4.2505963702992755 -1.412918222668179 -3.093639952883692 -1.3695868815984642 0.41675065439315934 -0.8455515443678562 -2.6977741907337927 -4.107187636331908 -0.27156018235756035 -2.194937832649856 -1.4101402582671667 2.2738028967803854 0.7700959558502748 0.2750227510688421 -1.0972774190733792 -3.390314981240729 -1.6401191649943285 -1.6865092923828633 -0.5548470683186457 -2.63622393333915 -3.573248843905418 -1.2579305034464705 6.207149245266556 1.5721815504755257 -3.0089309397085766 2.0644284312014656 -3.989795393072157 -4.658369470377803 -0.10440602914230869 0.24067293429892678 2.5635393944681963 1.193433164645319 -3.636361574033679 -0.19923776502922955 -4.621313803333042 0.8945990969374399 -3.9386809615216816 0.013485120844603436 -2.832716167873658 -2.6572048686851057 -0.19405564523165517 -1.1144692217084022 -1.8920611203210886 0.6622222973562516 -0.9792606229822876 0.7331810487741034 1.576289590786144 1.3527844647063954 1.069682139429369 1.1740448259314193 2.3471858912834827 -0.10115814283221357 2.0708513218741817 0.10087507852717913 -1.8180289896169615 -1.7120851583631442 -4.078387138993106 1.0046332998865717 -3.0354371346304854 -2.3432719657970504 -6.555191737195707 1.067952861879417 
2.075314763109676 0.5714402539045457 0.5787174330337667 6.742081842771136 -1.7206223060814936 2.0109511822703077 5.528564915801413 2.24908275892156 1.0483767995811883 1.0710537256783874 1.4242763066050081 2.3210051478928535 -3.951677427798621 1.8371485908733967 -0.5919957028182531 -0.3975904589477357 -2.2840197190472034 -0.36643530232963956 -3.5165502573946426 -1.0291613297268998 0.905366765552744 -0.41980084634848613 0.34936905592880196 -1.0885679260099466 -1.5016660413576475 -4.664275368641479 -1.072741536515138 -3.200731829683273 0.7774226507285577 4.721317075298838 2.999677820434517 3.3866146060553173 1.0265600078527177 3.8290602914230862 -4.009943940319344 0.2909062690864671 -1.880195423610505 -4.110607494982985 -4.522525957595323 -0.4574386615478579 -5.102969636157403 1.2256305950615127 1.7216383605270043 -0.7958889058546373 0.1464554947212285 0.7393459776633801 -1.947183055579792 -0.3157545807521158 0.34220875141785184 -0.4159276023034639 -2.8640033592182177 -2.666143879242649 -1.377253642788587 0.46458354419335135 0.31328304685455016 0.6531524954192478 6.410164907076171 -2.6700778727859698 -3.40403826018672 -4.030231000785271 -2.489293909780996 0.28961971032196143 3.128599598638862 -1.0232806910391763 -0.7182404894860831 -3.3517310880376923 -0.8110068275019631 0.6585729648372741 -1.131067402495419 -1.2906089564610417 -1.1559501134281474 -0.7527801238984382 0.36601099380507807 0.18287158406770784 -1.8854829857778552 -1.0815357953058196 0.7771644053747491 0.6522756740249541 0.9475344428932901 -3.2928409388360524 0.6631017581362882 2.7181938748800274 3.955155309309833 1.5841754428060377 -0.5490970901317511 -5.255336358083936 -3.273235974173283 1.99555529622197 4.539857560422301 2.8462071372480584 -1.835705784835529 -2.0521584067707876 0.04072795567577 0.4872312407294302 -1.3104455108629263 0.6074399267079661 1.9276772969199893 -3.215494939359567 0.3393275892156007 -2.365976572724893 -0.46849683709972945 -1.1832270308001045 1.9009854506587556 -1.3470921821830553 -0.2878795698455632 -2.8059279295000437 -0.009924554140127386 2.818844123549428 0.23899066399092572 -2.209730826280429 -2.4345109501788675 0.3814416499432859 0.03489699415408777 1.0792362795567576 2.273712590524387 5.2210034028444285 1.7390981807870165 -1.3782829814152342 1.1614958118837797 -0.18292852281650812 -1.3889950484250935 0.5750198062996248 -2.617165605095541 -1.7372771573161152 0.8822763284181134 -1.6986802416892068 -2.3830006107669486 


==> anc/theta.dat <==
# xrho_0 <theta> error
0.0 -3.086762481830397 0.39080548930369186
0.45655 -3.0769922118744217 0.39315026304511647
0.9131 -3.0563241586232333 0.40763181157023526
1.36965 -3.075279653080366 0.4214706876228602
1.8262 -3.0333548214753887 0.42288186295693325
2.28275 -3.071825463318949 0.410962537852697
2.7393 -3.0850311513169264 0.4055929321139395
3.19585 -3.1273803452250015 0.384354729011764
3.6524 -3.1302738611088436 0.37332989570983055
4.10895 -3.097390427514319 0.3525564327281177
4.5655 -3.0997370244872715 0.34093992743922524
5.02205 -3.130232050468009 0.31937019221244634
5.4786 -3.1285269613595053 0.34217474672128145
5.93515 -3.14636503759827 0.33341948115545855
6.3917 -3.114589268109759 0.3319071759514983
6.84825 -3.1353058017392255 0.3357644216615602
7.3048 -3.162898229368562 0.3362764323669487
7.76135 -3.145733765315856 0.3208026369250197
8.2179 -3.103643059760814 0.3289772740722913
8.67445 -3.097953477225194 0.31894066099376805
9.131 -3.0728673718816664 0.32968443774190925
9.58755 -3.0943072773228057 0.32625018270624045
10.0441 -3.096068568126107 0.3201904891805487
10.50065 -3.1161414109976833 0.33397884485867213
10.9572 -3.082883482107373 0.3521934486561036
11.41375 -3.0865700937399967 0.35670485290363196
11.8703 -3.0757840636896434 0.3556427399565528
12.32685 -3.0315136530687603 0.39469999250485915
12.7834 -3.089171069927845 0.36426116124070607
13.23995 -3.0603762294494494 0.3518513622947631
13.6965 -3.12024851020703 0.3262793562287154
14.15305 -3.0968320468847756 0.3233730303870614
14.6096 -3.1340090927986024 0.31055476242544283
15.06615 -3.180697732273687 0.3182722682737844
15.5227 -3.1819267648041003 0.30502054948876295
15.97925 -3.170227537390724 0.30121474191103575
16.4358 -3.1691623166298695 0.313953026962964
16.89235 -3.1290205223872367 0.3027185975995168
17.3489 -3.124767043912769 0.3032073371666618
17.80545 -3.147283651831791 0.30230324046248697
18.262 -3.1659257189335115 0.31324593819483687
18.71855 -3.19043603636745 0.31818971271579655
19.1751 -3.182212834908372 0.3248232120223836
19.63165 -3.1693890973864836 0.3291154391237698
20.0882 -3.1583915359911012 0.3205211579539107
20.54475 -3.1216485046904876 0.31821169242124836
21.0013 -3.1062221844108167 0.3379800920263817
21.45785 -3.06405527937087 0.36853688561641446
21.9144 -3.073864701342425 0.36377396863537975
22.37095 -3.12402526476486 0.3265224864313686
22.8275 -3.1225352090482175 0.3350409179902094
23.28405 -3.1263352187336415 0.3439581234756488
23.7406 -3.1572376835699645 0.3429152725896999
24.19715 -3.121890780390148 0.3479495528836751
24.6537 -3.231316532347414 0.38380830043872965
25.11025 -3.141622409490791 0.3594124121607278
25.5668 -3.131989898686507 0.35933164300688397
26.02335 -3.166999117990259 0.35561279159659365
26.4799 -3.171748565125414 0.3473749208777342
26.93645 -3.138531795480536 0.3459206437059532
27.393 -3.184100177576477 0.3575184020650538
27.84955 -3.1336742206425194 0.3688437634576781
28.3061 -3.1092937612448615 0.36308829485779165
28.76265 -3.086762481830397 0.39080548930369186

0.0 1.8186308042912493 0.578487438314812
0.45655 2.484981718677127 0.7058047685056887
0.9131 -3.216833216903365 0.5132492864226369
1.36965 -2.572558241431497 0.6528576735728133
1.8262 -1.9519518119265034 0.6561678926624099
2.28275 -1.297100895851087 0.5572018364485077
2.7393 -0.703829215015691 0.6513415648742205
3.19585 -0.0193536445134453 0.5328225357751701
3.6524 0.5043694570868386 0.7166005237978269
4.10895 1.1211792625024757 0.719168130832426
4.5655 1.6931116338012313 0.6173251247732797
5.02205 2.316941336883318 0.8154929176007474
5.4786 2.921903082079528 0.7532957325995935
5.93515 -2.738379121689426 0.9406844937258788
6.3917 -2.2649961947994934 1.1080382622542497
6.84825 -1.7016608430674336 0.964891186696153
7.3048 -1.228839840260877 0.9975488154691886
7.76135 -0.7663370262209298 0.9818175099158388
8.2179 -0.028695446409459365 0.775741600628238
8.67445 0.5450665848868522 0.9752964074462884
9.131 1.1486913661956673 1.0070090650193477
9.58755 1.7654718120839445 0.8547079741274796
10.0441 2.4011832640444686 0.9836074639865431
10.50065 -3.2198142769943345 0.8160045647285376
10.9572 -2.6198783607923795 0.998261271025912
11.41375 -1.9496356925041205 1.0755254211321008
11.8703 -1.2944961499700924 0.8988422673810498
12.32685 -0.5889345108860236 0.8767199848560616
12.7834 -0.040118478821615455 0.5688133171797635
13.23995 0.5560273879401613 0.7155728329926512
13.6965 1.203360458563764 0.6659053661421804
14.15305 1.7572199470308743 0.5129715137755042
14.6096 2.3557519743995425 0.6201365611039611
15.06615 2.918116446869771 0.5078656676834223
15.5227 -2.765423829018306 0.5310155318650764
15.97925 -2.130672632751962 0.5628086897920808
16.4358 -1.6427754607142204 0.4114681416897701
16.89235 -0.955997308359951 0.5860280280142742
17.3489 -0.2987149877977226 0.5471085202840424
17.80545 0.28432194835063435 0.49688728903477314
18.262 0.9102818237268784 0.6006518794134762
18.71855 1.5058027133025702 0.4629516116338739
19.1751 2.0224026054942694 0.6040844634071312
19.63165 2.619362964643924 0.5683843195728735
20.0882 -3.03092874022532 0.46226419526648516
20.54475 -2.4017486319823322 0.6190804180159352
21.0013 -1.820663796354831 0.5118901067797147
21.45785 -1.1793759538745046 0.5317770858492087
21.9144 -0.568463189239859 0.5399860797910743
22.37095 -0.07005032129103861 0.3953804065068662
22.8275 0.4906786097370483 0.5437933444718003
23.28405 1.0657379557663764 0.5473307229578099
23.7406 1.659081229573001 0.42746194979626756
24.19715 2.256673932024583 0.5903872509423626
24.6537 2.8747682939983092 0.4754763506031364
25.11025 -3.010647688674239 0.44163335078608634
25.5668 -2.4225300757817845 0.5743913130382108
26.02335 -1.866199518289255 0.4926793280072171
26.4799 -1.3221737608362172 0.4766983615030123
26.93645 -0.6938322525141966 0.5678571058123802
27.393 -0.10270550582659697 0.4530104968378393
27.84955 0.5313202674469614 0.6510556755303657
28.3061 1.1136216344048104 0.6387254994529097
28.76265 1.8186308042912493 0.578487438314812

0.0 0.673509875842992 0.5953724417725864
0.45655 1.5262254220087559 0.4631163185980015
0.9131 2.47108908017718 0.5692308081294913
1.36965 -2.929651829642702 0.5166685154560127
1.8262 -1.958104864903907 0.5932811451474681
2.28275 -1.0780970100022598 0.5568538964315651
2.7393 -0.3000393490411882 0.49116183677370395
3.19585 0.5827516178828135 0.5560517869124608
3.6524 1.5422984066727954 0.4603082552200152
4.10895 2.5229743333637313 0.6031715878041121
4.5655 -2.837290158714685 0.5481382936104057
5.02205 -1.9301356159738294 0.5883407608757161
5.4786 -1.0238499987237621 0.645690761393447
5.93515 -0.26086472945577954 0.6099660054328526
6.3917 0.8061797747572469 0.7162894734085813
6.84825 1.4966952593280893 0.5862435255675569
7.3048 2.365427464788067 0.7018494254527365
7.76135 -2.9738817698248052 0.6139081899117454
8.2179 -2.1472868896102897 0.733440970485623
8.67445 -1.2184211280334247 0.7694237838847926
9.131 -0.42175371687473173 0.7310677375831303
9.58755 0.5010054494746724 0.6659923148146403
10.0441 1.3242965615784732 0.6456537048453251
10.50065 2.1601154510993505 0.6641258309024836
10.9572 -3.2220389045352946 0.5738616017767797
11.41375 -2.0735707831369097 0.6403084158027935
11.8703 -1.2857835866765364 0.5886572121223822
12.32685 -0.40349519517491994 0.67424430105057
12.7834 0.5106149989888785 0.6435592281941587
13.23995 1.4177828477849306 0.5589256974838752
13.6965 2.3286070963587973 0.7272625518983072
14.15305 -2.997840953354399 0.6425010494407793
14.6096 -2.2979636709036177 0.7698053467169039
15.06615 -1.2370023508362717 0.7186359553821283
15.5227 -0.35363847629188316 0.7891361075769701
15.97925 0.6222997087977492 0.8519152051891896
16.4358 1.4399150547124537 0.7201960167094112
16.89235 2.4643236400498805 0.7668182290413834
17.3489 -2.8906559145777235 0.6987908143977872
17.80545 -1.9787772567906343 0.9015557668042916
18.262 -1.077578820763826 0.9108990478644947
18.71855 -0.08971986531514217 0.8376281878293476
19.1751 0.7340331150962127 1.1229132872823588
19.63165 1.705055652765063 1.0767304393168555
20.0882 2.7412922428957978 1.011621391648156
20.54475 -2.9038945348519904 1.1294805032421567
21.0013 -1.9734629439356466 1.0122134203467792
21.45785 -1.0597383149615878 1.081556068741962
21.9144 -0.152573246522459 0.9685286676914566
22.37095 0.7900379253079554 1.10915533938833
22.8275 1.554315960672936 0.8742609526882953
23.28405 2.390372532855129 1.1997789908146437
23.7406 -2.9482233364662687 0.8396698990273774
24.19715 -1.9610039286731054 0.9302669411791866
24.6537 -1.0654353552437934 0.9363165605882046
25.11025 -0.22208924462663357 0.6887551377585244
25.5668 0.8190284717983417 0.7586795608441844
26.02335 1.6974648489597408 0.6416703761105919
26.4799 2.515583639451605 0.6750444596965377
26.93645 -2.891810686682169 0.5281134223458679
27.393 -2.0465364474857646 0.6014902265503107
27.84955 -1.1187041201023449 0.5201338415068715
28.3061 -0.2478891878291284 0.5322593674468927
28.76265 0.673509875842992 0.5953724417725864


